Master integrals for the NNLO virtual corrections to $\mu e$ scattering in QED: the non-planar graphs

We evaluate the master integrals for the two-loop non-planar box-diagrams contributing to the elastic scattering of muons and electrons at next-to-next-to-leading order in QED. We adopt the method of differential equations and the Magnus exponential to determine a canonical set of integrals, finally expressed as a Taylor series around four space-time dimensions, with coefficients written as a combination of generalised polylogarithms. The electron is treated as massless, while we retain full dependence on the muon mass. The considered integrals are also relevant for crossing-related processes, such as di-muon production at $e^+e^-$ colliders, as well as for the QCD corrections to top-pair production at hadron colliders. In particular, our results, together with the planar master integrals recently computed, represent the complete set of functions needed for the evaluation of the photonic two-loop virtual next-to-next-to-leading order QED corrections to $\mu e \to \mu e$ and $e^+ e^-\to\mu^+\mu^-$.

==> anc/MInp.m <==
(* ::Package:: *)

(* Please refer to:

S. Di Vita, S. Laporta, P. Mastrolia, A. Primo and U. Schubert

"Master integrals for the NNLO virtual corrections
  to $\mu e$ scattering in QED: the non-planar graphs"

JHEP 1809 (2018) 016 [arXiv:1806.08241] *)


(* Description:

This file contains the Master Integrals for the non planar integral family, eqs.(2.3) and (2.5) *)


(* Conventions:

- dimensional regularization scheme with number of spacetime dimensions d=4-2e.

- Minkowskian metric with signature (+,-,...,-)

- integration measure defined in eq.(2.4)

- the integrals are given as functions of w and z defined in eq.(3.1)

- the result is expressed as a Taylor series in \[Epsilon]

- Zeta[n] stands for the Riemann Zeta function 

- for each MI, MI[n] (n=1,...,44), MInp is a list of replacement rules with the explicit expressions 

- the abbreviations ap,am,bp,bm,cp,cm are introduced for the 6 more complicated weights of eq.(3.14), according to weightsRule *)

weightsRule = {ap -> (3 + Sqrt[5 - 4*z^2])/2, am -> (3 - Sqrt[5 - 4*z^2])/2, 
     bp -> (z^2 + Sqrt[4*z^2 - 3*z^4])/(2*(-1 + z^2)), 
     bm -> (z^2 - Sqrt[4*z^2 - 3*z^4])/(2*(-1 + z^2)), 
     cp -> (1 + Sqrt[-3 + 4*z^2])/2, cm -> (1 - Sqrt[-3 + 4*z^2])/2}
 
MInp = {MI[1] -> 1 + \[Epsilon]^5*Help["Fam_np", 1], 
     MI[2] -> \[Epsilon]*(2*G[{0}, z] - 2*G[{1}, w] + G[{z^2}, w]) + 
       \[Epsilon]^2*(-Pi^2/6 + G[{0}, z]*(-8*G[{1}, w] + 2*G[{cm}, w] + 
           2*G[{cp}, w] + 2*G[{z^2}, w]) + 2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 
         2*G[{1, 0}, z] + 8*G[{1, 1}, w] - 4*G[{1, z^2}, w] - 
         2*G[{cm, 1}, w] + G[{cm, z^2}, w] - 2*G[{cp, 1}, w] + 
         G[{cp, z^2}, w] - 2*G[{z^2, 1}, w] + G[{z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 2] + \[Epsilon]^3*
        (Pi^2*(-G[{-1}, z]/6 - G[{0}, z]/3 + (2*G[{1}, w])/3 - G[{1}, z]/6 - 
           G[{cm}, w]/6 - G[{cp}, w]/6 - G[{z^2}, w]/6) + 
         G[{1}, w]*(-8*G[{-1, 0}, z] - 16*G[{0, 0}, z] - 8*G[{1, 0}, z]) + 
         G[{cm}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{cp}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{z^2}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{0}, z]*(32*G[{1, 1}, w] - 8*G[{1, cm}, w] - 8*G[{1, cp}, w] - 
           8*G[{1, z^2}, w] - 8*G[{cm, 1}, w] + 2*G[{cm, cm}, w] + 
           2*G[{cm, cp}, w] + 2*G[{cm, z^2}, w] - 8*G[{cp, 1}, w] + 
           2*G[{cp, cm}, w] + 2*G[{cp, cp}, w] + 2*G[{cp, z^2}, w] - 
           8*G[{z^2, 1}, w] + 2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] + 
           2*G[{z^2, z^2}, w]) + 2*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 
         2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 8*G[{0, 0, 0}, z] + 
         4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 
         2*G[{1, 1, 0}, z] - 32*G[{1, 1, 1}, w] + 16*G[{1, 1, z^2}, w] + 
         8*G[{1, cm, 1}, w] - 4*G[{1, cm, z^2}, w] + 8*G[{1, cp, 1}, w] - 
         4*G[{1, cp, z^2}, w] + 8*G[{1, z^2, 1}, w] - 4*G[{1, z^2, z^2}, w] + 
         8*G[{cm, 1, 1}, w] - 4*G[{cm, 1, z^2}, w] - 2*G[{cm, cm, 1}, w] + 
         G[{cm, cm, z^2}, w] - 2*G[{cm, cp, 1}, w] + G[{cm, cp, z^2}, w] - 
         2*G[{cm, z^2, 1}, w] + G[{cm, z^2, z^2}, w] + 8*G[{cp, 1, 1}, w] - 
         4*G[{cp, 1, z^2}, w] - 2*G[{cp, cm, 1}, w] + G[{cp, cm, z^2}, w] - 
         2*G[{cp, cp, 1}, w] + G[{cp, cp, z^2}, w] - 2*G[{cp, z^2, 1}, w] + 
         G[{cp, z^2, z^2}, w] + 8*G[{z^2, 1, 1}, w] - 4*G[{z^2, 1, z^2}, w] - 
         2*G[{z^2, cm, 1}, w] + G[{z^2, cm, z^2}, w] - 2*G[{z^2, cp, 1}, w] + 
         G[{z^2, cp, z^2}, w] - 2*G[{z^2, z^2, 1}, w] + G[{z^2, z^2, z^2}, 
          w] - 2*Zeta[3]) + \[Epsilon]^4*(-Pi^4/40 + 
         Pi^2*((2*G[{1}, w]*G[{1}, z])/3 + G[{0}, z]*((4*G[{1}, w])/3 - 
             G[{cm}, w]/3 - G[{cp}, w]/3 - G[{z^2}, w]/3) + 
           G[{1}, z]*(-G[{cm}, w]/6 - G[{cp}, w]/6 - G[{z^2}, w]/6) + 
           G[{-1}, z]*((2*G[{1}, w])/3 - G[{cm}, w]/6 - G[{cp}, w]/6 - 
             G[{z^2}, w]/6) - G[{-1, -1}, z]/6 - G[{-1, 0}, z]/3 - 
           G[{-1, 1}, z]/6 - G[{0, -1}, z]/3 - (2*G[{0, 0}, z])/3 - 
           G[{0, 1}, z]/3 - G[{1, -1}, z]/6 - G[{1, 0}, z]/3 - 
           (8*G[{1, 1}, w])/3 - G[{1, 1}, z]/6 + (2*G[{1, cm}, w])/3 + 
           (2*G[{1, cp}, w])/3 + (2*G[{1, z^2}, w])/3 + (2*G[{cm, 1}, w])/3 - 
           G[{cm, cm}, w]/6 - G[{cm, cp}, w]/6 - G[{cm, z^2}, w]/6 + 
           (2*G[{cp, 1}, w])/3 - G[{cp, cm}, w]/6 - G[{cp, cp}, w]/6 - 
           G[{cp, z^2}, w]/6 + (2*G[{z^2, 1}, w])/3 - G[{z^2, cm}, w]/6 - 
           G[{z^2, cp}, w]/6 - G[{z^2, z^2}, w]/6) + G[{-1, 0}, z]*
          (32*G[{1, 1}, w] - 8*G[{1, cm}, w] - 8*G[{1, cp}, w] - 
           8*G[{1, z^2}, w] - 8*G[{cm, 1}, w] + 2*G[{cm, cm}, w] + 
           2*G[{cm, cp}, w] + 2*G[{cm, z^2}, w] - 8*G[{cp, 1}, w] + 
           2*G[{cp, cm}, w] + 2*G[{cp, cp}, w] + 2*G[{cp, z^2}, w] - 
           8*G[{z^2, 1}, w] + 2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] + 
           2*G[{z^2, z^2}, w]) + G[{1, 0}, z]*(32*G[{1, 1}, w] - 
           8*G[{1, cm}, w] - 8*G[{1, cp}, w] - 8*G[{1, z^2}, w] - 
           8*G[{cm, 1}, w] + 2*G[{cm, cm}, w] + 2*G[{cm, cp}, w] + 
           2*G[{cm, z^2}, w] - 8*G[{cp, 1}, w] + 2*G[{cp, cm}, w] + 
           2*G[{cp, cp}, w] + 2*G[{cp, z^2}, w] - 8*G[{z^2, 1}, w] + 
           2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] + 2*G[{z^2, z^2}, w]) + 
         G[{0, 0}, z]*(64*G[{1, 1}, w] - 16*G[{1, cm}, w] - 
           16*G[{1, cp}, w] - 16*G[{1, z^2}, w] - 16*G[{cm, 1}, w] + 
           4*G[{cm, cm}, w] + 4*G[{cm, cp}, w] + 4*G[{cm, z^2}, w] - 
           16*G[{cp, 1}, w] + 4*G[{cp, cm}, w] + 4*G[{cp, cp}, w] + 
           4*G[{cp, z^2}, w] - 16*G[{z^2, 1}, w] + 4*G[{z^2, cm}, w] + 
           4*G[{z^2, cp}, w] + 4*G[{z^2, z^2}, w]) + 
         G[{1}, w]*(-8*G[{-1, -1, 0}, z] - 16*G[{-1, 0, 0}, z] - 
           8*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 32*G[{0, 0, 0}, z] - 
           16*G[{0, 1, 0}, z] - 8*G[{1, -1, 0}, z] - 16*G[{1, 0, 0}, z] - 
           8*G[{1, 1, 0}, z]) + G[{cm}, w]*(2*G[{-1, -1, 0}, z] + 
           4*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
           4*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{cp}, w]*(2*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 
           2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 8*G[{0, 0, 0}, z] + 
           4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 
           2*G[{1, 1, 0}, z]) + G[{z^2}, w]*(2*G[{-1, -1, 0}, z] + 
           4*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
           4*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-128*G[{1, 1, 1}, w] + 32*G[{1, 1, cm}, w] + 
           32*G[{1, 1, cp}, w] + 32*G[{1, 1, z^2}, w] + 32*G[{1, cm, 1}, w] - 
           8*G[{1, cm, cm}, w] - 8*G[{1, cm, cp}, w] - 8*G[{1, cm, z^2}, w] + 
           32*G[{1, cp, 1}, w] - 8*G[{1, cp, cm}, w] - 8*G[{1, cp, cp}, w] - 
           8*G[{1, cp, z^2}, w] + 32*G[{1, z^2, 1}, w] - 
           8*G[{1, z^2, cm}, w] - 8*G[{1, z^2, cp}, w] - 
           8*G[{1, z^2, z^2}, w] + 32*G[{cm, 1, 1}, w] - 
           8*G[{cm, 1, cm}, w] - 8*G[{cm, 1, cp}, w] - 8*G[{cm, 1, z^2}, w] - 
           8*G[{cm, cm, 1}, w] + 2*G[{cm, cm, cm}, w] + 
           2*G[{cm, cm, cp}, w] + 2*G[{cm, cm, z^2}, w] - 
           8*G[{cm, cp, 1}, w] + 2*G[{cm, cp, cm}, w] + 
           2*G[{cm, cp, cp}, w] + 2*G[{cm, cp, z^2}, w] - 
           8*G[{cm, z^2, 1}, w] + 2*G[{cm, z^2, cm}, w] + 
           2*G[{cm, z^2, cp}, w] + 2*G[{cm, z^2, z^2}, w] + 
           32*G[{cp, 1, 1}, w] - 8*G[{cp, 1, cm}, w] - 8*G[{cp, 1, cp}, w] - 
           8*G[{cp, 1, z^2}, w] - 8*G[{cp, cm, 1}, w] + 
           2*G[{cp, cm, cm}, w] + 2*G[{cp, cm, cp}, w] + 
           2*G[{cp, cm, z^2}, w] - 8*G[{cp, cp, 1}, w] + 
           2*G[{cp, cp, cm}, w] + 2*G[{cp, cp, cp}, w] + 
           2*G[{cp, cp, z^2}, w] - 8*G[{cp, z^2, 1}, w] + 
           2*G[{cp, z^2, cm}, w] + 2*G[{cp, z^2, cp}, w] + 
           2*G[{cp, z^2, z^2}, w] + 32*G[{z^2, 1, 1}, w] - 
           8*G[{z^2, 1, cm}, w] - 8*G[{z^2, 1, cp}, w] - 
           8*G[{z^2, 1, z^2}, w] - 8*G[{z^2, cm, 1}, w] + 
           2*G[{z^2, cm, cm}, w] + 2*G[{z^2, cm, cp}, w] + 
           2*G[{z^2, cm, z^2}, w] - 8*G[{z^2, cp, 1}, w] + 
           2*G[{z^2, cp, cm}, w] + 2*G[{z^2, cp, cp}, w] + 
           2*G[{z^2, cp, z^2}, w] - 8*G[{z^2, z^2, 1}, w] + 
           2*G[{z^2, z^2, cm}, w] + 2*G[{z^2, z^2, cp}, w] + 
           2*G[{z^2, z^2, z^2}, w]) + 2*G[{-1, -1, -1, 0}, z] + 
         4*G[{-1, -1, 0, 0}, z] + 2*G[{-1, -1, 1, 0}, z] + 
         4*G[{-1, 0, -1, 0}, z] + 8*G[{-1, 0, 0, 0}, z] + 
         4*G[{-1, 0, 1, 0}, z] + 2*G[{-1, 1, -1, 0}, z] + 
         4*G[{-1, 1, 0, 0}, z] + 2*G[{-1, 1, 1, 0}, z] + 
         4*G[{0, -1, -1, 0}, z] + 8*G[{0, -1, 0, 0}, z] + 
         4*G[{0, -1, 1, 0}, z] + 8*G[{0, 0, -1, 0}, z] + 
         16*G[{0, 0, 0, 0}, z] + 8*G[{0, 0, 1, 0}, z] + 
         4*G[{0, 1, -1, 0}, z] + 8*G[{0, 1, 0, 0}, z] + 
         4*G[{0, 1, 1, 0}, z] + 2*G[{1, -1, -1, 0}, z] + 
         4*G[{1, -1, 0, 0}, z] + 2*G[{1, -1, 1, 0}, z] + 
         4*G[{1, 0, -1, 0}, z] + 8*G[{1, 0, 0, 0}, z] + 
         4*G[{1, 0, 1, 0}, z] + 2*G[{1, 1, -1, 0}, z] + 
         4*G[{1, 1, 0, 0}, z] + 2*G[{1, 1, 1, 0}, z] + 
         128*G[{1, 1, 1, 1}, w] - 64*G[{1, 1, 1, z^2}, w] - 
         32*G[{1, 1, cm, 1}, w] + 16*G[{1, 1, cm, z^2}, w] - 
         32*G[{1, 1, cp, 1}, w] + 16*G[{1, 1, cp, z^2}, w] - 
         32*G[{1, 1, z^2, 1}, w] + 16*G[{1, 1, z^2, z^2}, w] - 
         32*G[{1, cm, 1, 1}, w] + 16*G[{1, cm, 1, z^2}, w] + 
         8*G[{1, cm, cm, 1}, w] - 4*G[{1, cm, cm, z^2}, w] + 
         8*G[{1, cm, cp, 1}, w] - 4*G[{1, cm, cp, z^2}, w] + 
         8*G[{1, cm, z^2, 1}, w] - 4*G[{1, cm, z^2, z^2}, w] - 
         32*G[{1, cp, 1, 1}, w] + 16*G[{1, cp, 1, z^2}, w] + 
         8*G[{1, cp, cm, 1}, w] - 4*G[{1, cp, cm, z^2}, w] + 
         8*G[{1, cp, cp, 1}, w] - 4*G[{1, cp, cp, z^2}, w] + 
         8*G[{1, cp, z^2, 1}, w] - 4*G[{1, cp, z^2, z^2}, w] - 
         32*G[{1, z^2, 1, 1}, w] + 16*G[{1, z^2, 1, z^2}, w] + 
         8*G[{1, z^2, cm, 1}, w] - 4*G[{1, z^2, cm, z^2}, w] + 
         8*G[{1, z^2, cp, 1}, w] - 4*G[{1, z^2, cp, z^2}, w] + 
         8*G[{1, z^2, z^2, 1}, w] - 4*G[{1, z^2, z^2, z^2}, w] - 
         32*G[{cm, 1, 1, 1}, w] + 16*G[{cm, 1, 1, z^2}, w] + 
         8*G[{cm, 1, cm, 1}, w] - 4*G[{cm, 1, cm, z^2}, w] + 
         8*G[{cm, 1, cp, 1}, w] - 4*G[{cm, 1, cp, z^2}, w] + 
         8*G[{cm, 1, z^2, 1}, w] - 4*G[{cm, 1, z^2, z^2}, w] + 
         8*G[{cm, cm, 1, 1}, w] - 4*G[{cm, cm, 1, z^2}, w] - 
         2*G[{cm, cm, cm, 1}, w] + G[{cm, cm, cm, z^2}, w] - 
         2*G[{cm, cm, cp, 1}, w] + G[{cm, cm, cp, z^2}, w] - 
         2*G[{cm, cm, z^2, 1}, w] + G[{cm, cm, z^2, z^2}, w] + 
         8*G[{cm, cp, 1, 1}, w] - 4*G[{cm, cp, 1, z^2}, w] - 
         2*G[{cm, cp, cm, 1}, w] + G[{cm, cp, cm, z^2}, w] - 
         2*G[{cm, cp, cp, 1}, w] + G[{cm, cp, cp, z^2}, w] - 
         2*G[{cm, cp, z^2, 1}, w] + G[{cm, cp, z^2, z^2}, w] + 
         8*G[{cm, z^2, 1, 1}, w] - 4*G[{cm, z^2, 1, z^2}, w] - 
         2*G[{cm, z^2, cm, 1}, w] + G[{cm, z^2, cm, z^2}, w] - 
         2*G[{cm, z^2, cp, 1}, w] + G[{cm, z^2, cp, z^2}, w] - 
         2*G[{cm, z^2, z^2, 1}, w] + G[{cm, z^2, z^2, z^2}, w] - 
         32*G[{cp, 1, 1, 1}, w] + 16*G[{cp, 1, 1, z^2}, w] + 
         8*G[{cp, 1, cm, 1}, w] - 4*G[{cp, 1, cm, z^2}, w] + 
         8*G[{cp, 1, cp, 1}, w] - 4*G[{cp, 1, cp, z^2}, w] + 
         8*G[{cp, 1, z^2, 1}, w] - 4*G[{cp, 1, z^2, z^2}, w] + 
         8*G[{cp, cm, 1, 1}, w] - 4*G[{cp, cm, 1, z^2}, w] - 
         2*G[{cp, cm, cm, 1}, w] + G[{cp, cm, cm, z^2}, w] - 
         2*G[{cp, cm, cp, 1}, w] + G[{cp, cm, cp, z^2}, w] - 
         2*G[{cp, cm, z^2, 1}, w] + G[{cp, cm, z^2, z^2}, w] + 
         8*G[{cp, cp, 1, 1}, w] - 4*G[{cp, cp, 1, z^2}, w] - 
         2*G[{cp, cp, cm, 1}, w] + G[{cp, cp, cm, z^2}, w] - 
         2*G[{cp, cp, cp, 1}, w] + G[{cp, cp, cp, z^2}, w] - 
         2*G[{cp, cp, z^2, 1}, w] + G[{cp, cp, z^2, z^2}, w] + 
         8*G[{cp, z^2, 1, 1}, w] - 4*G[{cp, z^2, 1, z^2}, w] - 
         2*G[{cp, z^2, cm, 1}, w] + G[{cp, z^2, cm, z^2}, w] - 
         2*G[{cp, z^2, cp, 1}, w] + G[{cp, z^2, cp, z^2}, w] - 
         2*G[{cp, z^2, z^2, 1}, w] + G[{cp, z^2, z^2, z^2}, w] - 
         32*G[{z^2, 1, 1, 1}, w] + 16*G[{z^2, 1, 1, z^2}, w] + 
         8*G[{z^2, 1, cm, 1}, w] - 4*G[{z^2, 1, cm, z^2}, w] + 
         8*G[{z^2, 1, cp, 1}, w] - 4*G[{z^2, 1, cp, z^2}, w] + 
         8*G[{z^2, 1, z^2, 1}, w] - 4*G[{z^2, 1, z^2, z^2}, w] + 
         8*G[{z^2, cm, 1, 1}, w] - 4*G[{z^2, cm, 1, z^2}, w] - 
         2*G[{z^2, cm, cm, 1}, w] + G[{z^2, cm, cm, z^2}, w] - 
         2*G[{z^2, cm, cp, 1}, w] + G[{z^2, cm, cp, z^2}, w] - 
         2*G[{z^2, cm, z^2, 1}, w] + G[{z^2, cm, z^2, z^2}, w] + 
         8*G[{z^2, cp, 1, 1}, w] - 4*G[{z^2, cp, 1, z^2}, w] - 
         2*G[{z^2, cp, cm, 1}, w] + G[{z^2, cp, cm, z^2}, w] - 
         2*G[{z^2, cp, cp, 1}, w] + G[{z^2, cp, cp, z^2}, w] - 
         2*G[{z^2, cp, z^2, 1}, w] + G[{z^2, cp, z^2, z^2}, w] + 
         8*G[{z^2, z^2, 1, 1}, w] - 4*G[{z^2, z^2, 1, z^2}, w] - 
         2*G[{z^2, z^2, cm, 1}, w] + G[{z^2, z^2, cm, z^2}, w] - 
         2*G[{z^2, z^2, cp, 1}, w] + G[{z^2, z^2, cp, z^2}, w] - 
         2*G[{z^2, z^2, z^2, 1}, w] + G[{z^2, z^2, z^2, z^2}, w] + 
         (-2*G[{-1}, z] - 4*G[{0}, z] + 8*G[{1}, w] - 2*G[{1}, z] - 
           2*G[{cm}, w] - 2*G[{cp}, w] - 2*G[{z^2}, w])*Zeta[3]), 
     MI[3] -> -1/4 - (Pi^2*\[Epsilon]^2)/6 - (8*Pi^4*\[Epsilon]^4)/45 + 
       \[Epsilon]^5*Help["Fam_np", 3] - 2*\[Epsilon]^3*Zeta[3], 
     MI[4] -> \[Epsilon]*(-2*G[{0}, z] + 2*G[{1}, w] - G[{z^2}, w]) + 
       \[Epsilon]^2*(Pi^2/6 + G[{0}, z]*(16*G[{1}, w] - 2*G[{cm}, w] - 
           2*G[{cp}, w] - 6*G[{z^2}, w]) - 2*G[{-1, 0}, z] - 
         12*G[{0, 0}, z] - 2*G[{1, 0}, z] - 16*G[{1, 1}, w] + 
         8*G[{1, z^2}, w] + 2*G[{cm, 1}, w] - G[{cm, z^2}, w] + 
         2*G[{cp, 1}, w] - G[{cp, z^2}, w] + 6*G[{z^2, 1}, w] - 
         3*G[{z^2, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 4] + 
       \[Epsilon]^3*(Pi^2*(G[{-1}, z]/6 + G[{0}, z] - (4*G[{1}, w])/3 + 
           G[{1}, z]/6 + G[{cm}, w]/6 + G[{cp}, w]/6 + G[{z^2}, w]/2) + 
         G[{z^2}, w]*(-10*G[{-1, 0}, z] - 28*G[{0, 0}, z] - 
           10*G[{1, 0}, z]) + G[{cm}, w]*(-2*G[{-1, 0}, z] - 
           12*G[{0, 0}, z] - 2*G[{1, 0}, z]) + G[{cp}, w]*
          (-2*G[{-1, 0}, z] - 12*G[{0, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{1}, w]*(24*G[{-1, 0}, z] + 80*G[{0, 0}, z] + 24*G[{1, 0}, z]) + 
         G[{0}, z]*(-128*G[{1, 1}, w] + 24*G[{1, cm}, w] + 24*G[{1, cp}, w] + 
           40*G[{1, z^2}, w] + 16*G[{cm, 1}, w] - 2*G[{cm, cm}, w] - 
           2*G[{cm, cp}, w] - 6*G[{cm, z^2}, w] + 16*G[{cp, 1}, w] - 
           2*G[{cp, cm}, w] - 2*G[{cp, cp}, w] - 6*G[{cp, z^2}, w] + 
           48*G[{z^2, 1}, w] - 10*G[{z^2, cm}, w] - 10*G[{z^2, cp}, w] - 
           14*G[{z^2, z^2}, w]) - 2*G[{-1, -1, 0}, z] - 12*G[{-1, 0, 0}, z] - 
         2*G[{-1, 1, 0}, z] - 20*G[{0, -1, 0}, z] - 56*G[{0, 0, 0}, z] - 
         20*G[{0, 1, 0}, z] - 2*G[{1, -1, 0}, z] - 12*G[{1, 0, 0}, z] - 
         2*G[{1, 1, 0}, z] + 128*G[{1, 1, 1}, w] - 64*G[{1, 1, z^2}, w] - 
         24*G[{1, cm, 1}, w] + 12*G[{1, cm, z^2}, w] - 24*G[{1, cp, 1}, w] + 
         12*G[{1, cp, z^2}, w] - 40*G[{1, z^2, 1}, w] + 
         20*G[{1, z^2, z^2}, w] - 16*G[{cm, 1, 1}, w] + 
         8*G[{cm, 1, z^2}, w] + 2*G[{cm, cm, 1}, w] - G[{cm, cm, z^2}, w] + 
         2*G[{cm, cp, 1}, w] - G[{cm, cp, z^2}, w] + 6*G[{cm, z^2, 1}, w] - 
         3*G[{cm, z^2, z^2}, w] - 16*G[{cp, 1, 1}, w] + 
         8*G[{cp, 1, z^2}, w] + 2*G[{cp, cm, 1}, w] - G[{cp, cm, z^2}, w] + 
         2*G[{cp, cp, 1}, w] - G[{cp, cp, z^2}, w] + 6*G[{cp, z^2, 1}, w] - 
         3*G[{cp, z^2, z^2}, w] - 48*G[{z^2, 1, 1}, w] + 
         24*G[{z^2, 1, z^2}, w] + 10*G[{z^2, cm, 1}, w] - 
         5*G[{z^2, cm, z^2}, w] + 10*G[{z^2, cp, 1}, w] - 
         5*G[{z^2, cp, z^2}, w] + 14*G[{z^2, z^2, 1}, w] - 
         7*G[{z^2, z^2, z^2}, w] + 8*Zeta[3]) + \[Epsilon]^4*
        ((7*Pi^4)/72 + G[{0, 0}, z]*(-640*G[{1, 1}, w] + 144*G[{1, cm}, w] + 
           144*G[{1, cp}, w] + 176*G[{1, z^2}, w] + 80*G[{cm, 1}, w] - 
           12*G[{cm, cm}, w] - 12*G[{cm, cp}, w] - 28*G[{cm, z^2}, w] + 
           80*G[{cp, 1}, w] - 12*G[{cp, cm}, w] - 12*G[{cp, cp}, w] - 
           28*G[{cp, z^2}, w] + 240*G[{z^2, 1}, w] - 60*G[{z^2, cm}, w] - 
           60*G[{z^2, cp}, w] - 60*G[{z^2, z^2}, w]) + 
         G[{-1, 0}, z]*(-192*G[{1, 1}, w] + 24*G[{1, cm}, w] + 
           24*G[{1, cp}, w] + 72*G[{1, z^2}, w] + 24*G[{cm, 1}, w] - 
           2*G[{cm, cm}, w] - 2*G[{cm, cp}, w] - 10*G[{cm, z^2}, w] + 
           24*G[{cp, 1}, w] - 2*G[{cp, cm}, w] - 2*G[{cp, cp}, w] - 
           10*G[{cp, z^2}, w] + 72*G[{z^2, 1}, w] - 10*G[{z^2, cm}, w] - 
           10*G[{z^2, cp}, w] - 26*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(-192*G[{1, 1}, w] + 24*G[{1, cm}, w] + 
           24*G[{1, cp}, w] + 72*G[{1, z^2}, w] + 24*G[{cm, 1}, w] - 
           2*G[{cm, cm}, w] - 2*G[{cm, cp}, w] - 10*G[{cm, z^2}, w] + 
           24*G[{cp, 1}, w] - 2*G[{cp, cm}, w] - 2*G[{cp, cp}, w] - 
           10*G[{cp, z^2}, w] + 72*G[{z^2, 1}, w] - 10*G[{z^2, cm}, w] - 
           10*G[{z^2, cp}, w] - 26*G[{z^2, z^2}, w]) + 
         Pi^2*(-2*G[{1}, w]*G[{1}, z] + G[{1}, z]*(G[{cm}, w]/6 + 
             G[{cp}, w]/6 + (5*G[{z^2}, w])/6) + G[{-1}, z]*
            (-2*G[{1}, w] + G[{cm}, w]/6 + G[{cp}, w]/6 + (5*G[{z^2}, w])/
              6) + G[{0}, z]*((-20*G[{1}, w])/3 + G[{cm}, w] + G[{cp}, w] + 
             (7*G[{z^2}, w])/3) + G[{-1, -1}, z]/6 + G[{-1, 0}, z] + 
           G[{-1, 1}, z]/6 + (5*G[{0, -1}, z])/3 + (14*G[{0, 0}, z])/3 + 
           (5*G[{0, 1}, z])/3 + G[{1, -1}, z]/6 + G[{1, 0}, z] + 
           (32*G[{1, 1}, w])/3 + G[{1, 1}, z]/6 - 2*G[{1, cm}, w] - 
           2*G[{1, cp}, w] - (10*G[{1, z^2}, w])/3 - (4*G[{cm, 1}, w])/3 + 
           G[{cm, cm}, w]/6 + G[{cm, cp}, w]/6 + G[{cm, z^2}, w]/2 - 
           (4*G[{cp, 1}, w])/3 + G[{cp, cm}, w]/6 + G[{cp, cp}, w]/6 + 
           G[{cp, z^2}, w]/2 - 4*G[{z^2, 1}, w] + (5*G[{z^2, cm}, w])/6 + 
           (5*G[{z^2, cp}, w])/6 + (7*G[{z^2, z^2}, w])/6) + 
         G[{z^2}, w]*(-10*G[{-1, -1, 0}, z] - 60*G[{-1, 0, 0}, z] - 
           10*G[{-1, 1, 0}, z] - 52*G[{0, -1, 0}, z] - 120*G[{0, 0, 0}, z] - 
           52*G[{0, 1, 0}, z] - 10*G[{1, -1, 0}, z] - 60*G[{1, 0, 0}, z] - 
           10*G[{1, 1, 0}, z]) + G[{cm}, w]*(-2*G[{-1, -1, 0}, z] - 
           12*G[{-1, 0, 0}, z] - 2*G[{-1, 1, 0}, z] - 20*G[{0, -1, 0}, z] - 
           56*G[{0, 0, 0}, z] - 20*G[{0, 1, 0}, z] - 2*G[{1, -1, 0}, z] - 
           12*G[{1, 0, 0}, z] - 2*G[{1, 1, 0}, z]) + 
         G[{cp}, w]*(-2*G[{-1, -1, 0}, z] - 12*G[{-1, 0, 0}, z] - 
           2*G[{-1, 1, 0}, z] - 20*G[{0, -1, 0}, z] - 56*G[{0, 0, 0}, z] - 
           20*G[{0, 1, 0}, z] - 2*G[{1, -1, 0}, z] - 12*G[{1, 0, 0}, z] - 
           2*G[{1, 1, 0}, z]) + G[{1}, w]*(24*G[{-1, -1, 0}, z] + 
           144*G[{-1, 0, 0}, z] + 24*G[{-1, 1, 0}, z] + 
           144*G[{0, -1, 0}, z] + 352*G[{0, 0, 0}, z] + 144*G[{0, 1, 0}, z] + 
           24*G[{1, -1, 0}, z] + 144*G[{1, 0, 0}, z] + 24*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(1024*G[{1, 1, 1}, w] - 192*G[{1, 1, cm}, w] - 
           192*G[{1, 1, cp}, w] - 320*G[{1, 1, z^2}, w] - 
           192*G[{1, cm, 1}, w] + 24*G[{1, cm, cm}, w] + 
           24*G[{1, cm, cp}, w] + 72*G[{1, cm, z^2}, w] - 
           192*G[{1, cp, 1}, w] + 24*G[{1, cp, cm}, w] + 
           24*G[{1, cp, cp}, w] + 72*G[{1, cp, z^2}, w] - 
           320*G[{1, z^2, 1}, w] + 72*G[{1, z^2, cm}, w] + 
           72*G[{1, z^2, cp}, w] + 88*G[{1, z^2, z^2}, w] - 
           128*G[{cm, 1, 1}, w] + 24*G[{cm, 1, cm}, w] + 
           24*G[{cm, 1, cp}, w] + 40*G[{cm, 1, z^2}, w] + 
           16*G[{cm, cm, 1}, w] - 2*G[{cm, cm, cm}, w] - 
           2*G[{cm, cm, cp}, w] - 6*G[{cm, cm, z^2}, w] + 
           16*G[{cm, cp, 1}, w] - 2*G[{cm, cp, cm}, w] - 
           2*G[{cm, cp, cp}, w] - 6*G[{cm, cp, z^2}, w] + 
           48*G[{cm, z^2, 1}, w] - 10*G[{cm, z^2, cm}, w] - 
           10*G[{cm, z^2, cp}, w] - 14*G[{cm, z^2, z^2}, w] - 
           128*G[{cp, 1, 1}, w] + 24*G[{cp, 1, cm}, w] + 
           24*G[{cp, 1, cp}, w] + 40*G[{cp, 1, z^2}, w] + 
           16*G[{cp, cm, 1}, w] - 2*G[{cp, cm, cm}, w] - 
           2*G[{cp, cm, cp}, w] - 6*G[{cp, cm, z^2}, w] + 
           16*G[{cp, cp, 1}, w] - 2*G[{cp, cp, cm}, w] - 
           2*G[{cp, cp, cp}, w] - 6*G[{cp, cp, z^2}, w] + 
           48*G[{cp, z^2, 1}, w] - 10*G[{cp, z^2, cm}, w] - 
           10*G[{cp, z^2, cp}, w] - 14*G[{cp, z^2, z^2}, w] - 
           384*G[{z^2, 1, 1}, w] + 72*G[{z^2, 1, cm}, w] + 
           72*G[{z^2, 1, cp}, w] + 120*G[{z^2, 1, z^2}, w] + 
           80*G[{z^2, cm, 1}, w] - 10*G[{z^2, cm, cm}, w] - 
           10*G[{z^2, cm, cp}, w] - 30*G[{z^2, cm, z^2}, w] + 
           80*G[{z^2, cp, 1}, w] - 10*G[{z^2, cp, cm}, w] - 
           10*G[{z^2, cp, cp}, w] - 30*G[{z^2, cp, z^2}, w] + 
           112*G[{z^2, z^2, 1}, w] - 26*G[{z^2, z^2, cm}, w] - 
           26*G[{z^2, z^2, cp}, w] - 30*G[{z^2, z^2, z^2}, w]) - 
         2*G[{-1, -1, -1, 0}, z] - 12*G[{-1, -1, 0, 0}, z] - 
         2*G[{-1, -1, 1, 0}, z] - 20*G[{-1, 0, -1, 0}, z] - 
         56*G[{-1, 0, 0, 0}, z] - 20*G[{-1, 0, 1, 0}, z] - 
         2*G[{-1, 1, -1, 0}, z] - 12*G[{-1, 1, 0, 0}, z] - 
         2*G[{-1, 1, 1, 0}, z] - 20*G[{0, -1, -1, 0}, z] - 
         120*G[{0, -1, 0, 0}, z] - 20*G[{0, -1, 1, 0}, z] - 
         104*G[{0, 0, -1, 0}, z] - 240*G[{0, 0, 0, 0}, z] - 
         104*G[{0, 0, 1, 0}, z] - 20*G[{0, 1, -1, 0}, z] - 
         120*G[{0, 1, 0, 0}, z] - 20*G[{0, 1, 1, 0}, z] - 
         2*G[{1, -1, -1, 0}, z] - 12*G[{1, -1, 0, 0}, z] - 
         2*G[{1, -1, 1, 0}, z] - 20*G[{1, 0, -1, 0}, z] - 
         56*G[{1, 0, 0, 0}, z] - 20*G[{1, 0, 1, 0}, z] - 
         2*G[{1, 1, -1, 0}, z] - 12*G[{1, 1, 0, 0}, z] - 
         2*G[{1, 1, 1, 0}, z] - 1024*G[{1, 1, 1, 1}, w] + 
         512*G[{1, 1, 1, z^2}, w] + 192*G[{1, 1, cm, 1}, w] - 
         96*G[{1, 1, cm, z^2}, w] + 192*G[{1, 1, cp, 1}, w] - 
         96*G[{1, 1, cp, z^2}, w] + 320*G[{1, 1, z^2, 1}, w] - 
         160*G[{1, 1, z^2, z^2}, w] + 192*G[{1, cm, 1, 1}, w] - 
         96*G[{1, cm, 1, z^2}, w] - 24*G[{1, cm, cm, 1}, w] + 
         12*G[{1, cm, cm, z^2}, w] - 24*G[{1, cm, cp, 1}, w] + 
         12*G[{1, cm, cp, z^2}, w] - 72*G[{1, cm, z^2, 1}, w] + 
         36*G[{1, cm, z^2, z^2}, w] + 192*G[{1, cp, 1, 1}, w] - 
         96*G[{1, cp, 1, z^2}, w] - 24*G[{1, cp, cm, 1}, w] + 
         12*G[{1, cp, cm, z^2}, w] - 24*G[{1, cp, cp, 1}, w] + 
         12*G[{1, cp, cp, z^2}, w] - 72*G[{1, cp, z^2, 1}, w] + 
         36*G[{1, cp, z^2, z^2}, w] + 320*G[{1, z^2, 1, 1}, w] - 
         160*G[{1, z^2, 1, z^2}, w] - 72*G[{1, z^2, cm, 1}, w] + 
         36*G[{1, z^2, cm, z^2}, w] - 72*G[{1, z^2, cp, 1}, w] + 
         36*G[{1, z^2, cp, z^2}, w] - 88*G[{1, z^2, z^2, 1}, w] + 
         44*G[{1, z^2, z^2, z^2}, w] + 128*G[{cm, 1, 1, 1}, w] - 
         64*G[{cm, 1, 1, z^2}, w] - 24*G[{cm, 1, cm, 1}, w] + 
         12*G[{cm, 1, cm, z^2}, w] - 24*G[{cm, 1, cp, 1}, w] + 
         12*G[{cm, 1, cp, z^2}, w] - 40*G[{cm, 1, z^2, 1}, w] + 
         20*G[{cm, 1, z^2, z^2}, w] - 16*G[{cm, cm, 1, 1}, w] + 
         8*G[{cm, cm, 1, z^2}, w] + 2*G[{cm, cm, cm, 1}, w] - 
         G[{cm, cm, cm, z^2}, w] + 2*G[{cm, cm, cp, 1}, w] - 
         G[{cm, cm, cp, z^2}, w] + 6*G[{cm, cm, z^2, 1}, w] - 
         3*G[{cm, cm, z^2, z^2}, w] - 16*G[{cm, cp, 1, 1}, w] + 
         8*G[{cm, cp, 1, z^2}, w] + 2*G[{cm, cp, cm, 1}, w] - 
         G[{cm, cp, cm, z^2}, w] + 2*G[{cm, cp, cp, 1}, w] - 
         G[{cm, cp, cp, z^2}, w] + 6*G[{cm, cp, z^2, 1}, w] - 
         3*G[{cm, cp, z^2, z^2}, w] - 48*G[{cm, z^2, 1, 1}, w] + 
         24*G[{cm, z^2, 1, z^2}, w] + 10*G[{cm, z^2, cm, 1}, w] - 
         5*G[{cm, z^2, cm, z^2}, w] + 10*G[{cm, z^2, cp, 1}, w] - 
         5*G[{cm, z^2, cp, z^2}, w] + 14*G[{cm, z^2, z^2, 1}, w] - 
         7*G[{cm, z^2, z^2, z^2}, w] + 128*G[{cp, 1, 1, 1}, w] - 
         64*G[{cp, 1, 1, z^2}, w] - 24*G[{cp, 1, cm, 1}, w] + 
         12*G[{cp, 1, cm, z^2}, w] - 24*G[{cp, 1, cp, 1}, w] + 
         12*G[{cp, 1, cp, z^2}, w] - 40*G[{cp, 1, z^2, 1}, w] + 
         20*G[{cp, 1, z^2, z^2}, w] - 16*G[{cp, cm, 1, 1}, w] + 
         8*G[{cp, cm, 1, z^2}, w] + 2*G[{cp, cm, cm, 1}, w] - 
         G[{cp, cm, cm, z^2}, w] + 2*G[{cp, cm, cp, 1}, w] - 
         G[{cp, cm, cp, z^2}, w] + 6*G[{cp, cm, z^2, 1}, w] - 
         3*G[{cp, cm, z^2, z^2}, w] - 16*G[{cp, cp, 1, 1}, w] + 
         8*G[{cp, cp, 1, z^2}, w] + 2*G[{cp, cp, cm, 1}, w] - 
         G[{cp, cp, cm, z^2}, w] + 2*G[{cp, cp, cp, 1}, w] - 
         G[{cp, cp, cp, z^2}, w] + 6*G[{cp, cp, z^2, 1}, w] - 
         3*G[{cp, cp, z^2, z^2}, w] - 48*G[{cp, z^2, 1, 1}, w] + 
         24*G[{cp, z^2, 1, z^2}, w] + 10*G[{cp, z^2, cm, 1}, w] - 
         5*G[{cp, z^2, cm, z^2}, w] + 10*G[{cp, z^2, cp, 1}, w] - 
         5*G[{cp, z^2, cp, z^2}, w] + 14*G[{cp, z^2, z^2, 1}, w] - 
         7*G[{cp, z^2, z^2, z^2}, w] + 384*G[{z^2, 1, 1, 1}, w] - 
         192*G[{z^2, 1, 1, z^2}, w] - 72*G[{z^2, 1, cm, 1}, w] + 
         36*G[{z^2, 1, cm, z^2}, w] - 72*G[{z^2, 1, cp, 1}, w] + 
         36*G[{z^2, 1, cp, z^2}, w] - 120*G[{z^2, 1, z^2, 1}, w] + 
         60*G[{z^2, 1, z^2, z^2}, w] - 80*G[{z^2, cm, 1, 1}, w] + 
         40*G[{z^2, cm, 1, z^2}, w] + 10*G[{z^2, cm, cm, 1}, w] - 
         5*G[{z^2, cm, cm, z^2}, w] + 10*G[{z^2, cm, cp, 1}, w] - 
         5*G[{z^2, cm, cp, z^2}, w] + 30*G[{z^2, cm, z^2, 1}, w] - 
         15*G[{z^2, cm, z^2, z^2}, w] - 80*G[{z^2, cp, 1, 1}, w] + 
         40*G[{z^2, cp, 1, z^2}, w] + 10*G[{z^2, cp, cm, 1}, w] - 
         5*G[{z^2, cp, cm, z^2}, w] + 10*G[{z^2, cp, cp, 1}, w] - 
         5*G[{z^2, cp, cp, z^2}, w] + 30*G[{z^2, cp, z^2, 1}, w] - 
         15*G[{z^2, cp, z^2, z^2}, w] - 112*G[{z^2, z^2, 1, 1}, w] + 
         56*G[{z^2, z^2, 1, z^2}, w] + 26*G[{z^2, z^2, cm, 1}, w] - 
         13*G[{z^2, z^2, cm, z^2}, w] + 26*G[{z^2, z^2, cp, 1}, w] - 
         13*G[{z^2, z^2, cp, z^2}, w] + 30*G[{z^2, z^2, z^2, 1}, w] - 
         15*G[{z^2, z^2, z^2, z^2}, w] + (8*G[{-1}, z] + 36*G[{0}, z] - 
           52*G[{1}, w] + 8*G[{1}, z] + 8*G[{cm}, w] + 8*G[{cp}, w] + 
           18*G[{z^2}, w])*Zeta[3]), 
     MI[5] -> -1 + \[Epsilon]*(-8*G[{0}, z] + 8*G[{1}, w] - 4*G[{z^2}, w]) + 
       \[Epsilon]^2*((2*Pi^2)/3 + G[{0}, z]*(64*G[{1}, w] - 12*G[{cm}, w] - 
           12*G[{cp}, w] - 20*G[{z^2}, w]) - 12*G[{-1, 0}, z] - 
         40*G[{0, 0}, z] - 12*G[{1, 0}, z] - 64*G[{1, 1}, w] + 
         32*G[{1, z^2}, w] + 12*G[{cm, 1}, w] - 6*G[{cm, z^2}, w] + 
         12*G[{cp, 1}, w] - 6*G[{cp, z^2}, w] + 20*G[{z^2, 1}, w] - 
         10*G[{z^2, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 5] + 
       \[Epsilon]^3*(Pi^2*(G[{-1}, z] + (10*G[{0}, z])/3 - (16*G[{1}, w])/3 + 
           G[{1}, z] + G[{cm}, w] + G[{cp}, w] + (5*G[{z^2}, w])/3) + 
         G[{z^2}, w]*(-36*G[{-1, 0}, z] - 88*G[{0, 0}, z] - 
           36*G[{1, 0}, z]) + G[{cm}, w]*(-12*G[{-1, 0}, z] - 
           72*G[{0, 0}, z] - 12*G[{1, 0}, z]) + G[{cp}, w]*
          (-12*G[{-1, 0}, z] - 72*G[{0, 0}, z] - 12*G[{1, 0}, z]) + 
         G[{1}, w]*(96*G[{-1, 0}, z] + 320*G[{0, 0}, z] + 96*G[{1, 0}, z]) + 
         G[{0}, z]*(-512*G[{1, 1}, w] + 96*G[{1, cm}, w] + 96*G[{1, cp}, w] + 
           160*G[{1, z^2}, w] + 96*G[{cm, 1}, w] - 12*G[{cm, cm}, w] - 
           12*G[{cm, cp}, w] - 36*G[{cm, z^2}, w] + 96*G[{cp, 1}, w] - 
           12*G[{cp, cm}, w] - 12*G[{cp, cp}, w] - 36*G[{cp, z^2}, w] + 
           160*G[{z^2, 1}, w] - 36*G[{z^2, cm}, w] - 36*G[{z^2, cp}, w] - 
           44*G[{z^2, z^2}, w]) - 12*G[{-1, -1, 0}, z] - 
         72*G[{-1, 0, 0}, z] - 12*G[{-1, 1, 0}, z] - 72*G[{0, -1, 0}, z] - 
         176*G[{0, 0, 0}, z] - 72*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] - 
         72*G[{1, 0, 0}, z] - 12*G[{1, 1, 0}, z] + 512*G[{1, 1, 1}, w] - 
         256*G[{1, 1, z^2}, w] - 96*G[{1, cm, 1}, w] + 
         48*G[{1, cm, z^2}, w] - 96*G[{1, cp, 1}, w] + 
         48*G[{1, cp, z^2}, w] - 160*G[{1, z^2, 1}, w] + 
         80*G[{1, z^2, z^2}, w] - 96*G[{cm, 1, 1}, w] + 
         48*G[{cm, 1, z^2}, w] + 12*G[{cm, cm, 1}, w] - 
         6*G[{cm, cm, z^2}, w] + 12*G[{cm, cp, 1}, w] - 
         6*G[{cm, cp, z^2}, w] + 36*G[{cm, z^2, 1}, w] - 
         18*G[{cm, z^2, z^2}, w] - 96*G[{cp, 1, 1}, w] + 
         48*G[{cp, 1, z^2}, w] + 12*G[{cp, cm, 1}, w] - 
         6*G[{cp, cm, z^2}, w] + 12*G[{cp, cp, 1}, w] - 
         6*G[{cp, cp, z^2}, w] + 36*G[{cp, z^2, 1}, w] - 
         18*G[{cp, z^2, z^2}, w] - 160*G[{z^2, 1, 1}, w] + 
         80*G[{z^2, 1, z^2}, w] + 36*G[{z^2, cm, 1}, w] - 
         18*G[{z^2, cm, z^2}, w] + 36*G[{z^2, cp, 1}, w] - 
         18*G[{z^2, cp, z^2}, w] + 44*G[{z^2, z^2, 1}, w] - 
         22*G[{z^2, z^2, z^2}, w] + 26*Zeta[3]) + 
       \[Epsilon]^4*((19*Pi^4)/60 + G[{0, 0}, z]*(-2560*G[{1, 1}, w] + 
           576*G[{1, cm}, w] + 576*G[{1, cp}, w] + 704*G[{1, z^2}, w] + 
           480*G[{cm, 1}, w] - 72*G[{cm, cm}, w] - 72*G[{cm, cp}, w] - 
           168*G[{cm, z^2}, w] + 480*G[{cp, 1}, w] - 72*G[{cp, cm}, w] - 
           72*G[{cp, cp}, w] - 168*G[{cp, z^2}, w] + 800*G[{z^2, 1}, w] - 
           216*G[{z^2, cm}, w] - 216*G[{z^2, cp}, w] - 
           184*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*(-768*G[{1, 1}, w] + 
           96*G[{1, cm}, w] + 96*G[{1, cp}, w] + 288*G[{1, z^2}, w] + 
           144*G[{cm, 1}, w] - 12*G[{cm, cm}, w] - 12*G[{cm, cp}, w] - 
           60*G[{cm, z^2}, w] + 144*G[{cp, 1}, w] - 12*G[{cp, cm}, w] - 
           12*G[{cp, cp}, w] - 60*G[{cp, z^2}, w] + 240*G[{z^2, 1}, w] - 
           36*G[{z^2, cm}, w] - 36*G[{z^2, cp}, w] - 84*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(-768*G[{1, 1}, w] + 96*G[{1, cm}, w] + 
           96*G[{1, cp}, w] + 288*G[{1, z^2}, w] + 144*G[{cm, 1}, w] - 
           12*G[{cm, cm}, w] - 12*G[{cm, cp}, w] - 60*G[{cm, z^2}, w] + 
           144*G[{cp, 1}, w] - 12*G[{cp, cm}, w] - 12*G[{cp, cp}, w] - 
           60*G[{cp, z^2}, w] + 240*G[{z^2, 1}, w] - 36*G[{z^2, cm}, w] - 
           36*G[{z^2, cp}, w] - 84*G[{z^2, z^2}, w]) + 
         Pi^2*(-8*G[{1}, w]*G[{1}, z] + G[{1}, z]*(G[{cm}, w] + G[{cp}, w] + 
             3*G[{z^2}, w]) + G[{-1}, z]*(-8*G[{1}, w] + G[{cm}, w] + 
             G[{cp}, w] + 3*G[{z^2}, w]) + G[{0}, z]*((-80*G[{1}, w])/3 + 
             6*G[{cm}, w] + 6*G[{cp}, w] + (22*G[{z^2}, w])/3) + 
           G[{-1, -1}, z] + 6*G[{-1, 0}, z] + G[{-1, 1}, z] + 
           6*G[{0, -1}, z] + (44*G[{0, 0}, z])/3 + 6*G[{0, 1}, z] + 
           G[{1, -1}, z] + 6*G[{1, 0}, z] + (128*G[{1, 1}, w])/3 + 
           G[{1, 1}, z] - 8*G[{1, cm}, w] - 8*G[{1, cp}, w] - 
           (40*G[{1, z^2}, w])/3 - 8*G[{cm, 1}, w] + G[{cm, cm}, w] + 
           G[{cm, cp}, w] + 3*G[{cm, z^2}, w] - 8*G[{cp, 1}, w] + 
           G[{cp, cm}, w] + G[{cp, cp}, w] + 3*G[{cp, z^2}, w] - 
           (40*G[{z^2, 1}, w])/3 + 3*G[{z^2, cm}, w] + 3*G[{z^2, cp}, w] + 
           (11*G[{z^2, z^2}, w])/3) + G[{z^2}, w]*(-36*G[{-1, -1, 0}, z] - 
           216*G[{-1, 0, 0}, z] - 36*G[{-1, 1, 0}, z] - 
           168*G[{0, -1, 0}, z] - 368*G[{0, 0, 0}, z] - 168*G[{0, 1, 0}, z] - 
           36*G[{1, -1, 0}, z] - 216*G[{1, 0, 0}, z] - 36*G[{1, 1, 0}, z]) + 
         G[{cm}, w]*(-12*G[{-1, -1, 0}, z] - 72*G[{-1, 0, 0}, z] - 
           12*G[{-1, 1, 0}, z] - 120*G[{0, -1, 0}, z] - 336*G[{0, 0, 0}, z] - 
           120*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] - 72*G[{1, 0, 0}, z] - 
           12*G[{1, 1, 0}, z]) + G[{cp}, w]*(-12*G[{-1, -1, 0}, z] - 
           72*G[{-1, 0, 0}, z] - 12*G[{-1, 1, 0}, z] - 120*G[{0, -1, 0}, z] - 
           336*G[{0, 0, 0}, z] - 120*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] - 
           72*G[{1, 0, 0}, z] - 12*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(96*G[{-1, -1, 0}, z] + 576*G[{-1, 0, 0}, z] + 
           96*G[{-1, 1, 0}, z] + 576*G[{0, -1, 0}, z] + 
           1408*G[{0, 0, 0}, z] + 576*G[{0, 1, 0}, z] + 96*G[{1, -1, 0}, z] + 
           576*G[{1, 0, 0}, z] + 96*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(4096*G[{1, 1, 1}, w] - 768*G[{1, 1, cm}, w] - 
           768*G[{1, 1, cp}, w] - 1280*G[{1, 1, z^2}, w] - 
           768*G[{1, cm, 1}, w] + 96*G[{1, cm, cm}, w] + 
           96*G[{1, cm, cp}, w] + 288*G[{1, cm, z^2}, w] - 
           768*G[{1, cp, 1}, w] + 96*G[{1, cp, cm}, w] + 
           96*G[{1, cp, cp}, w] + 288*G[{1, cp, z^2}, w] - 
           1280*G[{1, z^2, 1}, w] + 288*G[{1, z^2, cm}, w] + 
           288*G[{1, z^2, cp}, w] + 352*G[{1, z^2, z^2}, w] - 
           768*G[{cm, 1, 1}, w] + 144*G[{cm, 1, cm}, w] + 
           144*G[{cm, 1, cp}, w] + 240*G[{cm, 1, z^2}, w] + 
           96*G[{cm, cm, 1}, w] - 12*G[{cm, cm, cm}, w] - 
           12*G[{cm, cm, cp}, w] - 36*G[{cm, cm, z^2}, w] + 
           96*G[{cm, cp, 1}, w] - 12*G[{cm, cp, cm}, w] - 
           12*G[{cm, cp, cp}, w] - 36*G[{cm, cp, z^2}, w] + 
           288*G[{cm, z^2, 1}, w] - 60*G[{cm, z^2, cm}, w] - 
           60*G[{cm, z^2, cp}, w] - 84*G[{cm, z^2, z^2}, w] - 
           768*G[{cp, 1, 1}, w] + 144*G[{cp, 1, cm}, w] + 
           144*G[{cp, 1, cp}, w] + 240*G[{cp, 1, z^2}, w] + 
           96*G[{cp, cm, 1}, w] - 12*G[{cp, cm, cm}, w] - 
           12*G[{cp, cm, cp}, w] - 36*G[{cp, cm, z^2}, w] + 
           96*G[{cp, cp, 1}, w] - 12*G[{cp, cp, cm}, w] - 
           12*G[{cp, cp, cp}, w] - 36*G[{cp, cp, z^2}, w] + 
           288*G[{cp, z^2, 1}, w] - 60*G[{cp, z^2, cm}, w] - 
           60*G[{cp, z^2, cp}, w] - 84*G[{cp, z^2, z^2}, w] - 
           1280*G[{z^2, 1, 1}, w] + 240*G[{z^2, 1, cm}, w] + 
           240*G[{z^2, 1, cp}, w] + 400*G[{z^2, 1, z^2}, w] + 
           288*G[{z^2, cm, 1}, w] - 36*G[{z^2, cm, cm}, w] - 
           36*G[{z^2, cm, cp}, w] - 108*G[{z^2, cm, z^2}, w] + 
           288*G[{z^2, cp, 1}, w] - 36*G[{z^2, cp, cm}, w] - 
           36*G[{z^2, cp, cp}, w] - 108*G[{z^2, cp, z^2}, w] + 
           352*G[{z^2, z^2, 1}, w] - 84*G[{z^2, z^2, cm}, w] - 
           84*G[{z^2, z^2, cp}, w] - 92*G[{z^2, z^2, z^2}, w]) - 
         12*G[{-1, -1, -1, 0}, z] - 72*G[{-1, -1, 0, 0}, z] - 
         12*G[{-1, -1, 1, 0}, z] - 120*G[{-1, 0, -1, 0}, z] - 
         336*G[{-1, 0, 0, 0}, z] - 120*G[{-1, 0, 1, 0}, z] - 
         12*G[{-1, 1, -1, 0}, z] - 72*G[{-1, 1, 0, 0}, z] - 
         12*G[{-1, 1, 1, 0}, z] - 72*G[{0, -1, -1, 0}, z] - 
         432*G[{0, -1, 0, 0}, z] - 72*G[{0, -1, 1, 0}, z] - 
         336*G[{0, 0, -1, 0}, z] - 736*G[{0, 0, 0, 0}, z] - 
         336*G[{0, 0, 1, 0}, z] - 72*G[{0, 1, -1, 0}, z] - 
         432*G[{0, 1, 0, 0}, z] - 72*G[{0, 1, 1, 0}, z] - 
         12*G[{1, -1, -1, 0}, z] - 72*G[{1, -1, 0, 0}, z] - 
         12*G[{1, -1, 1, 0}, z] - 120*G[{1, 0, -1, 0}, z] - 
         336*G[{1, 0, 0, 0}, z] - 120*G[{1, 0, 1, 0}, z] - 
         12*G[{1, 1, -1, 0}, z] - 72*G[{1, 1, 0, 0}, z] - 
         12*G[{1, 1, 1, 0}, z] - 4096*G[{1, 1, 1, 1}, w] + 
         2048*G[{1, 1, 1, z^2}, w] + 768*G[{1, 1, cm, 1}, w] - 
         384*G[{1, 1, cm, z^2}, w] + 768*G[{1, 1, cp, 1}, w] - 
         384*G[{1, 1, cp, z^2}, w] + 1280*G[{1, 1, z^2, 1}, w] - 
         640*G[{1, 1, z^2, z^2}, w] + 768*G[{1, cm, 1, 1}, w] - 
         384*G[{1, cm, 1, z^2}, w] - 96*G[{1, cm, cm, 1}, w] + 
         48*G[{1, cm, cm, z^2}, w] - 96*G[{1, cm, cp, 1}, w] + 
         48*G[{1, cm, cp, z^2}, w] - 288*G[{1, cm, z^2, 1}, w] + 
         144*G[{1, cm, z^2, z^2}, w] + 768*G[{1, cp, 1, 1}, w] - 
         384*G[{1, cp, 1, z^2}, w] - 96*G[{1, cp, cm, 1}, w] + 
         48*G[{1, cp, cm, z^2}, w] - 96*G[{1, cp, cp, 1}, w] + 
         48*G[{1, cp, cp, z^2}, w] - 288*G[{1, cp, z^2, 1}, w] + 
         144*G[{1, cp, z^2, z^2}, w] + 1280*G[{1, z^2, 1, 1}, w] - 
         640*G[{1, z^2, 1, z^2}, w] - 288*G[{1, z^2, cm, 1}, w] + 
         144*G[{1, z^2, cm, z^2}, w] - 288*G[{1, z^2, cp, 1}, w] + 
         144*G[{1, z^2, cp, z^2}, w] - 352*G[{1, z^2, z^2, 1}, w] + 
         176*G[{1, z^2, z^2, z^2}, w] + 768*G[{cm, 1, 1, 1}, w] - 
         384*G[{cm, 1, 1, z^2}, w] - 144*G[{cm, 1, cm, 1}, w] + 
         72*G[{cm, 1, cm, z^2}, w] - 144*G[{cm, 1, cp, 1}, w] + 
         72*G[{cm, 1, cp, z^2}, w] - 240*G[{cm, 1, z^2, 1}, w] + 
         120*G[{cm, 1, z^2, z^2}, w] - 96*G[{cm, cm, 1, 1}, w] + 
         48*G[{cm, cm, 1, z^2}, w] + 12*G[{cm, cm, cm, 1}, w] - 
         6*G[{cm, cm, cm, z^2}, w] + 12*G[{cm, cm, cp, 1}, w] - 
         6*G[{cm, cm, cp, z^2}, w] + 36*G[{cm, cm, z^2, 1}, w] - 
         18*G[{cm, cm, z^2, z^2}, w] - 96*G[{cm, cp, 1, 1}, w] + 
         48*G[{cm, cp, 1, z^2}, w] + 12*G[{cm, cp, cm, 1}, w] - 
         6*G[{cm, cp, cm, z^2}, w] + 12*G[{cm, cp, cp, 1}, w] - 
         6*G[{cm, cp, cp, z^2}, w] + 36*G[{cm, cp, z^2, 1}, w] - 
         18*G[{cm, cp, z^2, z^2}, w] - 288*G[{cm, z^2, 1, 1}, w] + 
         144*G[{cm, z^2, 1, z^2}, w] + 60*G[{cm, z^2, cm, 1}, w] - 
         30*G[{cm, z^2, cm, z^2}, w] + 60*G[{cm, z^2, cp, 1}, w] - 
         30*G[{cm, z^2, cp, z^2}, w] + 84*G[{cm, z^2, z^2, 1}, w] - 
         42*G[{cm, z^2, z^2, z^2}, w] + 768*G[{cp, 1, 1, 1}, w] - 
         384*G[{cp, 1, 1, z^2}, w] - 144*G[{cp, 1, cm, 1}, w] + 
         72*G[{cp, 1, cm, z^2}, w] - 144*G[{cp, 1, cp, 1}, w] + 
         72*G[{cp, 1, cp, z^2}, w] - 240*G[{cp, 1, z^2, 1}, w] + 
         120*G[{cp, 1, z^2, z^2}, w] - 96*G[{cp, cm, 1, 1}, w] + 
         48*G[{cp, cm, 1, z^2}, w] + 12*G[{cp, cm, cm, 1}, w] - 
         6*G[{cp, cm, cm, z^2}, w] + 12*G[{cp, cm, cp, 1}, w] - 
         6*G[{cp, cm, cp, z^2}, w] + 36*G[{cp, cm, z^2, 1}, w] - 
         18*G[{cp, cm, z^2, z^2}, w] - 96*G[{cp, cp, 1, 1}, w] + 
         48*G[{cp, cp, 1, z^2}, w] + 12*G[{cp, cp, cm, 1}, w] - 
         6*G[{cp, cp, cm, z^2}, w] + 12*G[{cp, cp, cp, 1}, w] - 
         6*G[{cp, cp, cp, z^2}, w] + 36*G[{cp, cp, z^2, 1}, w] - 
         18*G[{cp, cp, z^2, z^2}, w] - 288*G[{cp, z^2, 1, 1}, w] + 
         144*G[{cp, z^2, 1, z^2}, w] + 60*G[{cp, z^2, cm, 1}, w] - 
         30*G[{cp, z^2, cm, z^2}, w] + 60*G[{cp, z^2, cp, 1}, w] - 
         30*G[{cp, z^2, cp, z^2}, w] + 84*G[{cp, z^2, z^2, 1}, w] - 
         42*G[{cp, z^2, z^2, z^2}, w] + 1280*G[{z^2, 1, 1, 1}, w] - 
         640*G[{z^2, 1, 1, z^2}, w] - 240*G[{z^2, 1, cm, 1}, w] + 
         120*G[{z^2, 1, cm, z^2}, w] - 240*G[{z^2, 1, cp, 1}, w] + 
         120*G[{z^2, 1, cp, z^2}, w] - 400*G[{z^2, 1, z^2, 1}, w] + 
         200*G[{z^2, 1, z^2, z^2}, w] - 288*G[{z^2, cm, 1, 1}, w] + 
         144*G[{z^2, cm, 1, z^2}, w] + 36*G[{z^2, cm, cm, 1}, w] - 
         18*G[{z^2, cm, cm, z^2}, w] + 36*G[{z^2, cm, cp, 1}, w] - 
         18*G[{z^2, cm, cp, z^2}, w] + 108*G[{z^2, cm, z^2, 1}, w] - 
         54*G[{z^2, cm, z^2, z^2}, w] - 288*G[{z^2, cp, 1, 1}, w] + 
         144*G[{z^2, cp, 1, z^2}, w] + 36*G[{z^2, cp, cm, 1}, w] - 
         18*G[{z^2, cp, cm, z^2}, w] + 36*G[{z^2, cp, cp, 1}, w] - 
         18*G[{z^2, cp, cp, z^2}, w] + 108*G[{z^2, cp, z^2, 1}, w] - 
         54*G[{z^2, cp, z^2, z^2}, w] - 352*G[{z^2, z^2, 1, 1}, w] + 
         176*G[{z^2, z^2, 1, z^2}, w] + 84*G[{z^2, z^2, cm, 1}, w] - 
         42*G[{z^2, z^2, cm, z^2}, w] + 84*G[{z^2, z^2, cp, 1}, w] - 
         42*G[{z^2, z^2, cp, z^2}, w] + 92*G[{z^2, z^2, z^2, 1}, w] - 
         46*G[{z^2, z^2, z^2, z^2}, w] + (48*G[{-1}, z] + 112*G[{0}, z] - 
           208*G[{1}, w] + 48*G[{1}, z] + 48*G[{cm}, w] + 48*G[{cp}, w] + 
           56*G[{z^2}, w])*Zeta[3]), 
     MI[6] -> \[Epsilon]*(I*Pi + G[{0}, w] - 2*G[{1}, w] + G[{z^2}, w]) + 
       \[Epsilon]^2*((-5*Pi^2)/3 + Pi*((3*I)*G[{0}, w] - (8*I)*G[{1}, w] + 
           I*G[{bm}, w] + I*G[{bp}, w] + (3*I)*G[{z^2}, w]) + 
         3*G[{0, 0}, w] - 6*G[{0, 1}, w] + 3*G[{0, z^2}, w] - 
         8*G[{1, 0}, w] + 16*G[{1, 1}, w] - 8*G[{1, z^2}, w] + 
         G[{bm, 0}, w] - 2*G[{bm, 1}, w] + G[{bm, z^2}, w] + G[{bp, 0}, w] - 
         2*G[{bp, 1}, w] + G[{bp, z^2}, w] + 3*G[{z^2, 0}, w] - 
         6*G[{z^2, 1}, w] + 3*G[{z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 6] + \[Epsilon]^3*(((-5*I)/3)*Pi^3 + 
         Pi^2*(-4*G[{0}, w] + (34*G[{1}, w])/3 - (5*G[{bm}, w])/3 - 
           (5*G[{bp}, w])/3 - 4*G[{z^2}, w]) + Pi*((7*I)*G[{0, 0}, w] - 
           (24*I)*G[{0, 1}, w] + (5*I)*G[{0, bm}, w] + (5*I)*G[{0, bp}, w] + 
           (7*I)*G[{0, z^2}, w] - (20*I)*G[{1, 0}, w] + (64*I)*G[{1, 1}, w] - 
           (12*I)*G[{1, bm}, w] - (12*I)*G[{1, bp}, w] - 
           (20*I)*G[{1, z^2}, w] + (3*I)*G[{bm, 0}, w] - 
           (8*I)*G[{bm, 1}, w] + I*G[{bm, bm}, w] + I*G[{bm, bp}, w] + 
           (3*I)*G[{bm, z^2}, w] + (3*I)*G[{bp, 0}, w] - 
           (8*I)*G[{bp, 1}, w] + I*G[{bp, bm}, w] + I*G[{bp, bp}, w] + 
           (3*I)*G[{bp, z^2}, w] + (7*I)*G[{z^2, 0}, w] - 
           (24*I)*G[{z^2, 1}, w] + (5*I)*G[{z^2, bm}, w] + 
           (5*I)*G[{z^2, bp}, w] + (7*I)*G[{z^2, z^2}, w]) + 
         7*G[{0, 0, 0}, w] - 14*G[{0, 0, 1}, w] + 7*G[{0, 0, z^2}, w] - 
         24*G[{0, 1, 0}, w] + 48*G[{0, 1, 1}, w] - 24*G[{0, 1, z^2}, w] + 
         5*G[{0, bm, 0}, w] - 10*G[{0, bm, 1}, w] + 5*G[{0, bm, z^2}, w] + 
         5*G[{0, bp, 0}, w] - 10*G[{0, bp, 1}, w] + 5*G[{0, bp, z^2}, w] + 
         7*G[{0, z^2, 0}, w] - 14*G[{0, z^2, 1}, w] + 7*G[{0, z^2, z^2}, w] - 
         20*G[{1, 0, 0}, w] + 40*G[{1, 0, 1}, w] - 20*G[{1, 0, z^2}, w] + 
         64*G[{1, 1, 0}, w] - 128*G[{1, 1, 1}, w] + 64*G[{1, 1, z^2}, w] - 
         12*G[{1, bm, 0}, w] + 24*G[{1, bm, 1}, w] - 12*G[{1, bm, z^2}, w] - 
         12*G[{1, bp, 0}, w] + 24*G[{1, bp, 1}, w] - 12*G[{1, bp, z^2}, w] - 
         20*G[{1, z^2, 0}, w] + 40*G[{1, z^2, 1}, w] - 
         20*G[{1, z^2, z^2}, w] + 3*G[{bm, 0, 0}, w] - 6*G[{bm, 0, 1}, w] + 
         3*G[{bm, 0, z^2}, w] - 8*G[{bm, 1, 0}, w] + 16*G[{bm, 1, 1}, w] - 
         8*G[{bm, 1, z^2}, w] + G[{bm, bm, 0}, w] - 2*G[{bm, bm, 1}, w] + 
         G[{bm, bm, z^2}, w] + G[{bm, bp, 0}, w] - 2*G[{bm, bp, 1}, w] + 
         G[{bm, bp, z^2}, w] + 3*G[{bm, z^2, 0}, w] - 6*G[{bm, z^2, 1}, w] + 
         3*G[{bm, z^2, z^2}, w] + 3*G[{bp, 0, 0}, w] - 6*G[{bp, 0, 1}, w] + 
         3*G[{bp, 0, z^2}, w] - 8*G[{bp, 1, 0}, w] + 16*G[{bp, 1, 1}, w] - 
         8*G[{bp, 1, z^2}, w] + G[{bp, bm, 0}, w] - 2*G[{bp, bm, 1}, w] + 
         G[{bp, bm, z^2}, w] + G[{bp, bp, 0}, w] - 2*G[{bp, bp, 1}, w] + 
         G[{bp, bp, z^2}, w] + 3*G[{bp, z^2, 0}, w] - 6*G[{bp, z^2, 1}, w] + 
         3*G[{bp, z^2, z^2}, w] + 7*G[{z^2, 0, 0}, w] - 
         14*G[{z^2, 0, 1}, w] + 7*G[{z^2, 0, z^2}, w] - 
         24*G[{z^2, 1, 0}, w] + 48*G[{z^2, 1, 1}, w] - 
         24*G[{z^2, 1, z^2}, w] + 5*G[{z^2, bm, 0}, w] - 
         10*G[{z^2, bm, 1}, w] + 5*G[{z^2, bm, z^2}, w] + 
         5*G[{z^2, bp, 0}, w] - 10*G[{z^2, bp, 1}, w] + 
         5*G[{z^2, bp, z^2}, w] + 7*G[{z^2, z^2, 0}, w] - 
         14*G[{z^2, z^2, 1}, w] + 7*G[{z^2, z^2, z^2}, w] - 8*Zeta[3]) + 
       \[Epsilon]^4*((10*Pi^4)/9 + Pi^3*(((-11*I)/3)*G[{0}, w] + 
           ((32*I)/3)*G[{1}, w] - ((5*I)/3)*G[{bm}, w] - 
           ((5*I)/3)*G[{bp}, w] - ((11*I)/3)*G[{z^2}, w]) + 
         Pi^2*((-26*G[{0, 0}, w])/3 + 34*G[{0, 1}, w] - (25*G[{0, bm}, w])/
            3 - (25*G[{0, bp}, w])/3 - (26*G[{0, z^2}, w])/3 + 
           (76*G[{1, 0}, w])/3 - (272*G[{1, 1}, w])/3 + 20*G[{1, bm}, w] + 
           20*G[{1, bp}, w] + (76*G[{1, z^2}, w])/3 - 4*G[{bm, 0}, w] + 
           (34*G[{bm, 1}, w])/3 - (5*G[{bm, bm}, w])/3 - (5*G[{bm, bp}, w])/
            3 - 4*G[{bm, z^2}, w] - 4*G[{bp, 0}, w] + (34*G[{bp, 1}, w])/3 - 
           (5*G[{bp, bm}, w])/3 - (5*G[{bp, bp}, w])/3 - 4*G[{bp, z^2}, w] - 
           (26*G[{z^2, 0}, w])/3 + 34*G[{z^2, 1}, w] - (25*G[{z^2, bm}, w])/
            3 - (25*G[{z^2, bp}, w])/3 - (26*G[{z^2, z^2}, w])/3) + 
         15*G[{0, 0, 0, 0}, w] - 30*G[{0, 0, 0, 1}, w] + 
         15*G[{0, 0, 0, z^2}, w] - 56*G[{0, 0, 1, 0}, w] + 
         112*G[{0, 0, 1, 1}, w] - 56*G[{0, 0, 1, z^2}, w] + 
         13*G[{0, 0, bm, 0}, w] - 26*G[{0, 0, bm, 1}, w] + 
         13*G[{0, 0, bm, z^2}, w] + 13*G[{0, 0, bp, 0}, w] - 
         26*G[{0, 0, bp, 1}, w] + 13*G[{0, 0, bp, z^2}, w] + 
         15*G[{0, 0, z^2, 0}, w] - 30*G[{0, 0, z^2, 1}, w] + 
         15*G[{0, 0, z^2, z^2}, w] - 60*G[{0, 1, 0, 0}, w] + 
         120*G[{0, 1, 0, 1}, w] - 60*G[{0, 1, 0, z^2}, w] + 
         192*G[{0, 1, 1, 0}, w] - 384*G[{0, 1, 1, 1}, w] + 
         192*G[{0, 1, 1, z^2}, w] - 36*G[{0, 1, bm, 0}, w] + 
         72*G[{0, 1, bm, 1}, w] - 36*G[{0, 1, bm, z^2}, w] - 
         36*G[{0, 1, bp, 0}, w] + 72*G[{0, 1, bp, 1}, w] - 
         36*G[{0, 1, bp, z^2}, w] - 60*G[{0, 1, z^2, 0}, w] + 
         120*G[{0, 1, z^2, 1}, w] - 60*G[{0, 1, z^2, z^2}, w] + 
         15*G[{0, bm, 0, 0}, w] - 30*G[{0, bm, 0, 1}, w] + 
         15*G[{0, bm, 0, z^2}, w] - 40*G[{0, bm, 1, 0}, w] + 
         80*G[{0, bm, 1, 1}, w] - 40*G[{0, bm, 1, z^2}, w] + 
         5*G[{0, bm, bm, 0}, w] - 10*G[{0, bm, bm, 1}, w] + 
         5*G[{0, bm, bm, z^2}, w] + 5*G[{0, bm, bp, 0}, w] - 
         10*G[{0, bm, bp, 1}, w] + 5*G[{0, bm, bp, z^2}, w] + 
         15*G[{0, bm, z^2, 0}, w] - 30*G[{0, bm, z^2, 1}, w] + 
         15*G[{0, bm, z^2, z^2}, w] + 15*G[{0, bp, 0, 0}, w] - 
         30*G[{0, bp, 0, 1}, w] + 15*G[{0, bp, 0, z^2}, w] - 
         40*G[{0, bp, 1, 0}, w] + 80*G[{0, bp, 1, 1}, w] - 
         40*G[{0, bp, 1, z^2}, w] + 5*G[{0, bp, bm, 0}, w] - 
         10*G[{0, bp, bm, 1}, w] + 5*G[{0, bp, bm, z^2}, w] + 
         5*G[{0, bp, bp, 0}, w] - 10*G[{0, bp, bp, 1}, w] + 
         5*G[{0, bp, bp, z^2}, w] + 15*G[{0, bp, z^2, 0}, w] - 
         30*G[{0, bp, z^2, 1}, w] + 15*G[{0, bp, z^2, z^2}, w] + 
         15*G[{0, z^2, 0, 0}, w] - 30*G[{0, z^2, 0, 1}, w] + 
         15*G[{0, z^2, 0, z^2}, w] - 56*G[{0, z^2, 1, 0}, w] + 
         112*G[{0, z^2, 1, 1}, w] - 56*G[{0, z^2, 1, z^2}, w] + 
         13*G[{0, z^2, bm, 0}, w] - 26*G[{0, z^2, bm, 1}, w] + 
         13*G[{0, z^2, bm, z^2}, w] + 13*G[{0, z^2, bp, 0}, w] - 
         26*G[{0, z^2, bp, 1}, w] + 13*G[{0, z^2, bp, z^2}, w] + 
         15*G[{0, z^2, z^2, 0}, w] - 30*G[{0, z^2, z^2, 1}, w] + 
         15*G[{0, z^2, z^2, z^2}, w] - 44*G[{1, 0, 0, 0}, w] + 
         88*G[{1, 0, 0, 1}, w] - 44*G[{1, 0, 0, z^2}, w] + 
         160*G[{1, 0, 1, 0}, w] - 320*G[{1, 0, 1, 1}, w] + 
         160*G[{1, 0, 1, z^2}, w] - 36*G[{1, 0, bm, 0}, w] + 
         72*G[{1, 0, bm, 1}, w] - 36*G[{1, 0, bm, z^2}, w] - 
         36*G[{1, 0, bp, 0}, w] + 72*G[{1, 0, bp, 1}, w] - 
         36*G[{1, 0, bp, z^2}, w] - 44*G[{1, 0, z^2, 0}, w] + 
         88*G[{1, 0, z^2, 1}, w] - 44*G[{1, 0, z^2, z^2}, w] + 
         160*G[{1, 1, 0, 0}, w] - 320*G[{1, 1, 0, 1}, w] + 
         160*G[{1, 1, 0, z^2}, w] - 512*G[{1, 1, 1, 0}, w] + 
         1024*G[{1, 1, 1, 1}, w] - 512*G[{1, 1, 1, z^2}, w] + 
         96*G[{1, 1, bm, 0}, w] - 192*G[{1, 1, bm, 1}, w] + 
         96*G[{1, 1, bm, z^2}, w] + 96*G[{1, 1, bp, 0}, w] - 
         192*G[{1, 1, bp, 1}, w] + 96*G[{1, 1, bp, z^2}, w] + 
         160*G[{1, 1, z^2, 0}, w] - 320*G[{1, 1, z^2, 1}, w] + 
         160*G[{1, 1, z^2, z^2}, w] - 36*G[{1, bm, 0, 0}, w] + 
         72*G[{1, bm, 0, 1}, w] - 36*G[{1, bm, 0, z^2}, w] + 
         96*G[{1, bm, 1, 0}, w] - 192*G[{1, bm, 1, 1}, w] + 
         96*G[{1, bm, 1, z^2}, w] - 12*G[{1, bm, bm, 0}, w] + 
         24*G[{1, bm, bm, 1}, w] - 12*G[{1, bm, bm, z^2}, w] - 
         12*G[{1, bm, bp, 0}, w] + 24*G[{1, bm, bp, 1}, w] - 
         12*G[{1, bm, bp, z^2}, w] - 36*G[{1, bm, z^2, 0}, w] + 
         72*G[{1, bm, z^2, 1}, w] - 36*G[{1, bm, z^2, z^2}, w] - 
         36*G[{1, bp, 0, 0}, w] + 72*G[{1, bp, 0, 1}, w] - 
         36*G[{1, bp, 0, z^2}, w] + 96*G[{1, bp, 1, 0}, w] - 
         192*G[{1, bp, 1, 1}, w] + 96*G[{1, bp, 1, z^2}, w] - 
         12*G[{1, bp, bm, 0}, w] + 24*G[{1, bp, bm, 1}, w] - 
         12*G[{1, bp, bm, z^2}, w] - 12*G[{1, bp, bp, 0}, w] + 
         24*G[{1, bp, bp, 1}, w] - 12*G[{1, bp, bp, z^2}, w] - 
         36*G[{1, bp, z^2, 0}, w] + 72*G[{1, bp, z^2, 1}, w] - 
         36*G[{1, bp, z^2, z^2}, w] - 44*G[{1, z^2, 0, 0}, w] + 
         88*G[{1, z^2, 0, 1}, w] - 44*G[{1, z^2, 0, z^2}, w] + 
         160*G[{1, z^2, 1, 0}, w] - 320*G[{1, z^2, 1, 1}, w] + 
         160*G[{1, z^2, 1, z^2}, w] - 36*G[{1, z^2, bm, 0}, w] + 
         72*G[{1, z^2, bm, 1}, w] - 36*G[{1, z^2, bm, z^2}, w] - 
         36*G[{1, z^2, bp, 0}, w] + 72*G[{1, z^2, bp, 1}, w] - 
         36*G[{1, z^2, bp, z^2}, w] - 44*G[{1, z^2, z^2, 0}, w] + 
         88*G[{1, z^2, z^2, 1}, w] - 44*G[{1, z^2, z^2, z^2}, w] + 
         7*G[{bm, 0, 0, 0}, w] - 14*G[{bm, 0, 0, 1}, w] + 
         7*G[{bm, 0, 0, z^2}, w] - 24*G[{bm, 0, 1, 0}, w] + 
         48*G[{bm, 0, 1, 1}, w] - 24*G[{bm, 0, 1, z^2}, w] + 
         5*G[{bm, 0, bm, 0}, w] - 10*G[{bm, 0, bm, 1}, w] + 
         5*G[{bm, 0, bm, z^2}, w] + 5*G[{bm, 0, bp, 0}, w] - 
         10*G[{bm, 0, bp, 1}, w] + 5*G[{bm, 0, bp, z^2}, w] + 
         7*G[{bm, 0, z^2, 0}, w] - 14*G[{bm, 0, z^2, 1}, w] + 
         7*G[{bm, 0, z^2, z^2}, w] - 20*G[{bm, 1, 0, 0}, w] + 
         40*G[{bm, 1, 0, 1}, w] - 20*G[{bm, 1, 0, z^2}, w] + 
         64*G[{bm, 1, 1, 0}, w] - 128*G[{bm, 1, 1, 1}, w] + 
         64*G[{bm, 1, 1, z^2}, w] - 12*G[{bm, 1, bm, 0}, w] + 
         24*G[{bm, 1, bm, 1}, w] - 12*G[{bm, 1, bm, z^2}, w] - 
         12*G[{bm, 1, bp, 0}, w] + 24*G[{bm, 1, bp, 1}, w] - 
         12*G[{bm, 1, bp, z^2}, w] - 20*G[{bm, 1, z^2, 0}, w] + 
         40*G[{bm, 1, z^2, 1}, w] - 20*G[{bm, 1, z^2, z^2}, w] + 
         3*G[{bm, bm, 0, 0}, w] - 6*G[{bm, bm, 0, 1}, w] + 
         3*G[{bm, bm, 0, z^2}, w] - 8*G[{bm, bm, 1, 0}, w] + 
         16*G[{bm, bm, 1, 1}, w] - 8*G[{bm, bm, 1, z^2}, w] + 
         G[{bm, bm, bm, 0}, w] - 2*G[{bm, bm, bm, 1}, w] + 
         G[{bm, bm, bm, z^2}, w] + G[{bm, bm, bp, 0}, w] - 
         2*G[{bm, bm, bp, 1}, w] + G[{bm, bm, bp, z^2}, w] + 
         3*G[{bm, bm, z^2, 0}, w] - 6*G[{bm, bm, z^2, 1}, w] + 
         3*G[{bm, bm, z^2, z^2}, w] + 3*G[{bm, bp, 0, 0}, w] - 
         6*G[{bm, bp, 0, 1}, w] + 3*G[{bm, bp, 0, z^2}, w] - 
         8*G[{bm, bp, 1, 0}, w] + 16*G[{bm, bp, 1, 1}, w] - 
         8*G[{bm, bp, 1, z^2}, w] + G[{bm, bp, bm, 0}, w] - 
         2*G[{bm, bp, bm, 1}, w] + G[{bm, bp, bm, z^2}, w] + 
         G[{bm, bp, bp, 0}, w] - 2*G[{bm, bp, bp, 1}, w] + 
         G[{bm, bp, bp, z^2}, w] + 3*G[{bm, bp, z^2, 0}, w] - 
         6*G[{bm, bp, z^2, 1}, w] + 3*G[{bm, bp, z^2, z^2}, w] + 
         7*G[{bm, z^2, 0, 0}, w] - 14*G[{bm, z^2, 0, 1}, w] + 
         7*G[{bm, z^2, 0, z^2}, w] - 24*G[{bm, z^2, 1, 0}, w] + 
         48*G[{bm, z^2, 1, 1}, w] - 24*G[{bm, z^2, 1, z^2}, w] + 
         5*G[{bm, z^2, bm, 0}, w] - 10*G[{bm, z^2, bm, 1}, w] + 
         5*G[{bm, z^2, bm, z^2}, w] + 5*G[{bm, z^2, bp, 0}, w] - 
         10*G[{bm, z^2, bp, 1}, w] + 5*G[{bm, z^2, bp, z^2}, w] + 
         7*G[{bm, z^2, z^2, 0}, w] - 14*G[{bm, z^2, z^2, 1}, w] + 
         7*G[{bm, z^2, z^2, z^2}, w] + 7*G[{bp, 0, 0, 0}, w] - 
         14*G[{bp, 0, 0, 1}, w] + 7*G[{bp, 0, 0, z^2}, w] - 
         24*G[{bp, 0, 1, 0}, w] + 48*G[{bp, 0, 1, 1}, w] - 
         24*G[{bp, 0, 1, z^2}, w] + 5*G[{bp, 0, bm, 0}, w] - 
         10*G[{bp, 0, bm, 1}, w] + 5*G[{bp, 0, bm, z^2}, w] + 
         5*G[{bp, 0, bp, 0}, w] - 10*G[{bp, 0, bp, 1}, w] + 
         5*G[{bp, 0, bp, z^2}, w] + 7*G[{bp, 0, z^2, 0}, w] - 
         14*G[{bp, 0, z^2, 1}, w] + 7*G[{bp, 0, z^2, z^2}, w] - 
         20*G[{bp, 1, 0, 0}, w] + 40*G[{bp, 1, 0, 1}, w] - 
         20*G[{bp, 1, 0, z^2}, w] + 64*G[{bp, 1, 1, 0}, w] - 
         128*G[{bp, 1, 1, 1}, w] + 64*G[{bp, 1, 1, z^2}, w] - 
         12*G[{bp, 1, bm, 0}, w] + 24*G[{bp, 1, bm, 1}, w] - 
         12*G[{bp, 1, bm, z^2}, w] - 12*G[{bp, 1, bp, 0}, w] + 
         24*G[{bp, 1, bp, 1}, w] - 12*G[{bp, 1, bp, z^2}, w] - 
         20*G[{bp, 1, z^2, 0}, w] + 40*G[{bp, 1, z^2, 1}, w] - 
         20*G[{bp, 1, z^2, z^2}, w] + 3*G[{bp, bm, 0, 0}, w] - 
         6*G[{bp, bm, 0, 1}, w] + 3*G[{bp, bm, 0, z^2}, w] - 
         8*G[{bp, bm, 1, 0}, w] + 16*G[{bp, bm, 1, 1}, w] - 
         8*G[{bp, bm, 1, z^2}, w] + G[{bp, bm, bm, 0}, w] - 
         2*G[{bp, bm, bm, 1}, w] + G[{bp, bm, bm, z^2}, w] + 
         G[{bp, bm, bp, 0}, w] - 2*G[{bp, bm, bp, 1}, w] + 
         G[{bp, bm, bp, z^2}, w] + 3*G[{bp, bm, z^2, 0}, w] - 
         6*G[{bp, bm, z^2, 1}, w] + 3*G[{bp, bm, z^2, z^2}, w] + 
         3*G[{bp, bp, 0, 0}, w] - 6*G[{bp, bp, 0, 1}, w] + 
         3*G[{bp, bp, 0, z^2}, w] - 8*G[{bp, bp, 1, 0}, w] + 
         16*G[{bp, bp, 1, 1}, w] - 8*G[{bp, bp, 1, z^2}, w] + 
         G[{bp, bp, bm, 0}, w] - 2*G[{bp, bp, bm, 1}, w] + 
         G[{bp, bp, bm, z^2}, w] + G[{bp, bp, bp, 0}, w] - 
         2*G[{bp, bp, bp, 1}, w] + G[{bp, bp, bp, z^2}, w] + 
         3*G[{bp, bp, z^2, 0}, w] - 6*G[{bp, bp, z^2, 1}, w] + 
         3*G[{bp, bp, z^2, z^2}, w] + 7*G[{bp, z^2, 0, 0}, w] - 
         14*G[{bp, z^2, 0, 1}, w] + 7*G[{bp, z^2, 0, z^2}, w] - 
         24*G[{bp, z^2, 1, 0}, w] + 48*G[{bp, z^2, 1, 1}, w] - 
         24*G[{bp, z^2, 1, z^2}, w] + 5*G[{bp, z^2, bm, 0}, w] - 
         10*G[{bp, z^2, bm, 1}, w] + 5*G[{bp, z^2, bm, z^2}, w] + 
         5*G[{bp, z^2, bp, 0}, w] - 10*G[{bp, z^2, bp, 1}, w] + 
         5*G[{bp, z^2, bp, z^2}, w] + 7*G[{bp, z^2, z^2, 0}, w] - 
         14*G[{bp, z^2, z^2, 1}, w] + 7*G[{bp, z^2, z^2, z^2}, w] + 
         15*G[{z^2, 0, 0, 0}, w] - 30*G[{z^2, 0, 0, 1}, w] + 
         15*G[{z^2, 0, 0, z^2}, w] - 56*G[{z^2, 0, 1, 0}, w] + 
         112*G[{z^2, 0, 1, 1}, w] - 56*G[{z^2, 0, 1, z^2}, w] + 
         13*G[{z^2, 0, bm, 0}, w] - 26*G[{z^2, 0, bm, 1}, w] + 
         13*G[{z^2, 0, bm, z^2}, w] + 13*G[{z^2, 0, bp, 0}, w] - 
         26*G[{z^2, 0, bp, 1}, w] + 13*G[{z^2, 0, bp, z^2}, w] + 
         15*G[{z^2, 0, z^2, 0}, w] - 30*G[{z^2, 0, z^2, 1}, w] + 
         15*G[{z^2, 0, z^2, z^2}, w] - 60*G[{z^2, 1, 0, 0}, w] + 
         120*G[{z^2, 1, 0, 1}, w] - 60*G[{z^2, 1, 0, z^2}, w] + 
         192*G[{z^2, 1, 1, 0}, w] - 384*G[{z^2, 1, 1, 1}, w] + 
         192*G[{z^2, 1, 1, z^2}, w] - 36*G[{z^2, 1, bm, 0}, w] + 
         72*G[{z^2, 1, bm, 1}, w] - 36*G[{z^2, 1, bm, z^2}, w] - 
         36*G[{z^2, 1, bp, 0}, w] + 72*G[{z^2, 1, bp, 1}, w] - 
         36*G[{z^2, 1, bp, z^2}, w] - 60*G[{z^2, 1, z^2, 0}, w] + 
         120*G[{z^2, 1, z^2, 1}, w] - 60*G[{z^2, 1, z^2, z^2}, w] + 
         15*G[{z^2, bm, 0, 0}, w] - 30*G[{z^2, bm, 0, 1}, w] + 
         15*G[{z^2, bm, 0, z^2}, w] - 40*G[{z^2, bm, 1, 0}, w] + 
         80*G[{z^2, bm, 1, 1}, w] - 40*G[{z^2, bm, 1, z^2}, w] + 
         5*G[{z^2, bm, bm, 0}, w] - 10*G[{z^2, bm, bm, 1}, w] + 
         5*G[{z^2, bm, bm, z^2}, w] + 5*G[{z^2, bm, bp, 0}, w] - 
         10*G[{z^2, bm, bp, 1}, w] + 5*G[{z^2, bm, bp, z^2}, w] + 
         15*G[{z^2, bm, z^2, 0}, w] - 30*G[{z^2, bm, z^2, 1}, w] + 
         15*G[{z^2, bm, z^2, z^2}, w] + 15*G[{z^2, bp, 0, 0}, w] - 
         30*G[{z^2, bp, 0, 1}, w] + 15*G[{z^2, bp, 0, z^2}, w] - 
         40*G[{z^2, bp, 1, 0}, w] + 80*G[{z^2, bp, 1, 1}, w] - 
         40*G[{z^2, bp, 1, z^2}, w] + 5*G[{z^2, bp, bm, 0}, w] - 
         10*G[{z^2, bp, bm, 1}, w] + 5*G[{z^2, bp, bm, z^2}, w] + 
         5*G[{z^2, bp, bp, 0}, w] - 10*G[{z^2, bp, bp, 1}, w] + 
         5*G[{z^2, bp, bp, z^2}, w] + 15*G[{z^2, bp, z^2, 0}, w] - 
         30*G[{z^2, bp, z^2, 1}, w] + 15*G[{z^2, bp, z^2, z^2}, w] + 
         15*G[{z^2, z^2, 0, 0}, w] - 30*G[{z^2, z^2, 0, 1}, w] + 
         15*G[{z^2, z^2, 0, z^2}, w] - 56*G[{z^2, z^2, 1, 0}, w] + 
         112*G[{z^2, z^2, 1, 1}, w] - 56*G[{z^2, z^2, 1, z^2}, w] + 
         13*G[{z^2, z^2, bm, 0}, w] - 26*G[{z^2, z^2, bm, 1}, w] + 
         13*G[{z^2, z^2, bm, z^2}, w] + 13*G[{z^2, z^2, bp, 0}, w] - 
         26*G[{z^2, z^2, bp, 1}, w] + 13*G[{z^2, z^2, bp, z^2}, w] + 
         15*G[{z^2, z^2, z^2, 0}, w] - 30*G[{z^2, z^2, z^2, 1}, w] + 
         15*G[{z^2, z^2, z^2, z^2}, w] + Pi*((15*I)*G[{0, 0, 0}, w] - 
           (56*I)*G[{0, 0, 1}, w] + (13*I)*G[{0, 0, bm}, w] + 
           (13*I)*G[{0, 0, bp}, w] + (15*I)*G[{0, 0, z^2}, w] - 
           (60*I)*G[{0, 1, 0}, w] + (192*I)*G[{0, 1, 1}, w] - 
           (36*I)*G[{0, 1, bm}, w] - (36*I)*G[{0, 1, bp}, w] - 
           (60*I)*G[{0, 1, z^2}, w] + (15*I)*G[{0, bm, 0}, w] - 
           (40*I)*G[{0, bm, 1}, w] + (5*I)*G[{0, bm, bm}, w] + 
           (5*I)*G[{0, bm, bp}, w] + (15*I)*G[{0, bm, z^2}, w] + 
           (15*I)*G[{0, bp, 0}, w] - (40*I)*G[{0, bp, 1}, w] + 
           (5*I)*G[{0, bp, bm}, w] + (5*I)*G[{0, bp, bp}, w] + 
           (15*I)*G[{0, bp, z^2}, w] + (15*I)*G[{0, z^2, 0}, w] - 
           (56*I)*G[{0, z^2, 1}, w] + (13*I)*G[{0, z^2, bm}, w] + 
           (13*I)*G[{0, z^2, bp}, w] + (15*I)*G[{0, z^2, z^2}, w] - 
           (44*I)*G[{1, 0, 0}, w] + (160*I)*G[{1, 0, 1}, w] - 
           (36*I)*G[{1, 0, bm}, w] - (36*I)*G[{1, 0, bp}, w] - 
           (44*I)*G[{1, 0, z^2}, w] + (160*I)*G[{1, 1, 0}, w] - 
           (512*I)*G[{1, 1, 1}, w] + (96*I)*G[{1, 1, bm}, w] + 
           (96*I)*G[{1, 1, bp}, w] + (160*I)*G[{1, 1, z^2}, w] - 
           (36*I)*G[{1, bm, 0}, w] + (96*I)*G[{1, bm, 1}, w] - 
           (12*I)*G[{1, bm, bm}, w] - (12*I)*G[{1, bm, bp}, w] - 
           (36*I)*G[{1, bm, z^2}, w] - (36*I)*G[{1, bp, 0}, w] + 
           (96*I)*G[{1, bp, 1}, w] - (12*I)*G[{1, bp, bm}, w] - 
           (12*I)*G[{1, bp, bp}, w] - (36*I)*G[{1, bp, z^2}, w] - 
           (44*I)*G[{1, z^2, 0}, w] + (160*I)*G[{1, z^2, 1}, w] - 
           (36*I)*G[{1, z^2, bm}, w] - (36*I)*G[{1, z^2, bp}, w] - 
           (44*I)*G[{1, z^2, z^2}, w] + (7*I)*G[{bm, 0, 0}, w] - 
           (24*I)*G[{bm, 0, 1}, w] + (5*I)*G[{bm, 0, bm}, w] + 
           (5*I)*G[{bm, 0, bp}, w] + (7*I)*G[{bm, 0, z^2}, w] - 
           (20*I)*G[{bm, 1, 0}, w] + (64*I)*G[{bm, 1, 1}, w] - 
           (12*I)*G[{bm, 1, bm}, w] - (12*I)*G[{bm, 1, bp}, w] - 
           (20*I)*G[{bm, 1, z^2}, w] + (3*I)*G[{bm, bm, 0}, w] - 
           (8*I)*G[{bm, bm, 1}, w] + I*G[{bm, bm, bm}, w] + 
           I*G[{bm, bm, bp}, w] + (3*I)*G[{bm, bm, z^2}, w] + 
           (3*I)*G[{bm, bp, 0}, w] - (8*I)*G[{bm, bp, 1}, w] + 
           I*G[{bm, bp, bm}, w] + I*G[{bm, bp, bp}, w] + 
           (3*I)*G[{bm, bp, z^2}, w] + (7*I)*G[{bm, z^2, 0}, w] - 
           (24*I)*G[{bm, z^2, 1}, w] + (5*I)*G[{bm, z^2, bm}, w] + 
           (5*I)*G[{bm, z^2, bp}, w] + (7*I)*G[{bm, z^2, z^2}, w] + 
           (7*I)*G[{bp, 0, 0}, w] - (24*I)*G[{bp, 0, 1}, w] + 
           (5*I)*G[{bp, 0, bm}, w] + (5*I)*G[{bp, 0, bp}, w] + 
           (7*I)*G[{bp, 0, z^2}, w] - (20*I)*G[{bp, 1, 0}, w] + 
           (64*I)*G[{bp, 1, 1}, w] - (12*I)*G[{bp, 1, bm}, w] - 
           (12*I)*G[{bp, 1, bp}, w] - (20*I)*G[{bp, 1, z^2}, w] + 
           (3*I)*G[{bp, bm, 0}, w] - (8*I)*G[{bp, bm, 1}, w] + 
           I*G[{bp, bm, bm}, w] + I*G[{bp, bm, bp}, w] + 
           (3*I)*G[{bp, bm, z^2}, w] + (3*I)*G[{bp, bp, 0}, w] - 
           (8*I)*G[{bp, bp, 1}, w] + I*G[{bp, bp, bm}, w] + 
           I*G[{bp, bp, bp}, w] + (3*I)*G[{bp, bp, z^2}, w] + 
           (7*I)*G[{bp, z^2, 0}, w] - (24*I)*G[{bp, z^2, 1}, w] + 
           (5*I)*G[{bp, z^2, bm}, w] + (5*I)*G[{bp, z^2, bp}, w] + 
           (7*I)*G[{bp, z^2, z^2}, w] + (15*I)*G[{z^2, 0, 0}, w] - 
           (56*I)*G[{z^2, 0, 1}, w] + (13*I)*G[{z^2, 0, bm}, w] + 
           (13*I)*G[{z^2, 0, bp}, w] + (15*I)*G[{z^2, 0, z^2}, w] - 
           (60*I)*G[{z^2, 1, 0}, w] + (192*I)*G[{z^2, 1, 1}, w] - 
           (36*I)*G[{z^2, 1, bm}, w] - (36*I)*G[{z^2, 1, bp}, w] - 
           (60*I)*G[{z^2, 1, z^2}, w] + (15*I)*G[{z^2, bm, 0}, w] - 
           (40*I)*G[{z^2, bm, 1}, w] + (5*I)*G[{z^2, bm, bm}, w] + 
           (5*I)*G[{z^2, bm, bp}, w] + (15*I)*G[{z^2, bm, z^2}, w] + 
           (15*I)*G[{z^2, bp, 0}, w] - (40*I)*G[{z^2, bp, 1}, w] + 
           (5*I)*G[{z^2, bp, bm}, w] + (5*I)*G[{z^2, bp, bp}, w] + 
           (15*I)*G[{z^2, bp, z^2}, w] + (15*I)*G[{z^2, z^2, 0}, w] - 
           (56*I)*G[{z^2, z^2, 1}, w] + (13*I)*G[{z^2, z^2, bm}, w] + 
           (13*I)*G[{z^2, z^2, bp}, w] + (15*I)*G[{z^2, z^2, z^2}, w] - 
           (18*I)*Zeta[3]) + (-18*G[{0}, w] + 52*G[{1}, w] - 8*G[{bm}, w] - 
           8*G[{bp}, w] - 18*G[{z^2}, w])*Zeta[3]), 
     MI[7] -> 1 + \[Epsilon]*((2*I)*Pi + 2*G[{0}, w] - 4*G[{1}, w] + 
         2*G[{z^2}, w]) + \[Epsilon]^2*((-7*Pi^2)/3 + 
         Pi*((4*I)*G[{0}, w] - (16*I)*G[{1}, w] + (4*I)*G[{bm}, w] + 
           (4*I)*G[{bp}, w] + (4*I)*G[{z^2}, w]) + 4*G[{0, 0}, w] - 
         8*G[{0, 1}, w] + 4*G[{0, z^2}, w] - 16*G[{1, 0}, w] + 
         32*G[{1, 1}, w] - 16*G[{1, z^2}, w] + 4*G[{bm, 0}, w] - 
         8*G[{bm, 1}, w] + 4*G[{bm, z^2}, w] + 4*G[{bp, 0}, w] - 
         8*G[{bp, 1}, w] + 4*G[{bp, z^2}, w] + 4*G[{z^2, 0}, w] - 
         8*G[{z^2, 1}, w] + 4*G[{z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 7] + \[Epsilon]^3*((-2*I)*Pi^3 + 
         Pi^2*((-14*G[{0}, w])/3 + (68*G[{1}, w])/3 - (20*G[{bm}, w])/3 - 
           (20*G[{bp}, w])/3 - (14*G[{z^2}, w])/3) + 
         Pi*((8*I)*G[{0, 0}, w] - (32*I)*G[{0, 1}, w] + (8*I)*G[{0, bm}, w] + 
           (8*I)*G[{0, bp}, w] + (8*I)*G[{0, z^2}, w] - (40*I)*G[{1, 0}, w] + 
           (128*I)*G[{1, 1}, w] - (24*I)*G[{1, bm}, w] - 
           (24*I)*G[{1, bp}, w] - (40*I)*G[{1, z^2}, w] + 
           (12*I)*G[{bm, 0}, w] - (32*I)*G[{bm, 1}, w] + 
           (4*I)*G[{bm, bm}, w] + (4*I)*G[{bm, bp}, w] + 
           (12*I)*G[{bm, z^2}, w] + (12*I)*G[{bp, 0}, w] - 
           (32*I)*G[{bp, 1}, w] + (4*I)*G[{bp, bm}, w] + 
           (4*I)*G[{bp, bp}, w] + (12*I)*G[{bp, z^2}, w] + 
           (8*I)*G[{z^2, 0}, w] - (32*I)*G[{z^2, 1}, w] + 
           (8*I)*G[{z^2, bm}, w] + (8*I)*G[{z^2, bp}, w] + 
           (8*I)*G[{z^2, z^2}, w]) + 8*G[{0, 0, 0}, w] - 16*G[{0, 0, 1}, w] + 
         8*G[{0, 0, z^2}, w] - 32*G[{0, 1, 0}, w] + 64*G[{0, 1, 1}, w] - 
         32*G[{0, 1, z^2}, w] + 8*G[{0, bm, 0}, w] - 16*G[{0, bm, 1}, w] + 
         8*G[{0, bm, z^2}, w] + 8*G[{0, bp, 0}, w] - 16*G[{0, bp, 1}, w] + 
         8*G[{0, bp, z^2}, w] + 8*G[{0, z^2, 0}, w] - 16*G[{0, z^2, 1}, w] + 
         8*G[{0, z^2, z^2}, w] - 40*G[{1, 0, 0}, w] + 80*G[{1, 0, 1}, w] - 
         40*G[{1, 0, z^2}, w] + 128*G[{1, 1, 0}, w] - 256*G[{1, 1, 1}, w] + 
         128*G[{1, 1, z^2}, w] - 24*G[{1, bm, 0}, w] + 48*G[{1, bm, 1}, w] - 
         24*G[{1, bm, z^2}, w] - 24*G[{1, bp, 0}, w] + 48*G[{1, bp, 1}, w] - 
         24*G[{1, bp, z^2}, w] - 40*G[{1, z^2, 0}, w] + 
         80*G[{1, z^2, 1}, w] - 40*G[{1, z^2, z^2}, w] + 
         12*G[{bm, 0, 0}, w] - 24*G[{bm, 0, 1}, w] + 12*G[{bm, 0, z^2}, w] - 
         32*G[{bm, 1, 0}, w] + 64*G[{bm, 1, 1}, w] - 32*G[{bm, 1, z^2}, w] + 
         4*G[{bm, bm, 0}, w] - 8*G[{bm, bm, 1}, w] + 4*G[{bm, bm, z^2}, w] + 
         4*G[{bm, bp, 0}, w] - 8*G[{bm, bp, 1}, w] + 4*G[{bm, bp, z^2}, w] + 
         12*G[{bm, z^2, 0}, w] - 24*G[{bm, z^2, 1}, w] + 
         12*G[{bm, z^2, z^2}, w] + 12*G[{bp, 0, 0}, w] - 
         24*G[{bp, 0, 1}, w] + 12*G[{bp, 0, z^2}, w] - 32*G[{bp, 1, 0}, w] + 
         64*G[{bp, 1, 1}, w] - 32*G[{bp, 1, z^2}, w] + 4*G[{bp, bm, 0}, w] - 
         8*G[{bp, bm, 1}, w] + 4*G[{bp, bm, z^2}, w] + 4*G[{bp, bp, 0}, w] - 
         8*G[{bp, bp, 1}, w] + 4*G[{bp, bp, z^2}, w] + 
         12*G[{bp, z^2, 0}, w] - 24*G[{bp, z^2, 1}, w] + 
         12*G[{bp, z^2, z^2}, w] + 8*G[{z^2, 0, 0}, w] - 
         16*G[{z^2, 0, 1}, w] + 8*G[{z^2, 0, z^2}, w] - 
         32*G[{z^2, 1, 0}, w] + 64*G[{z^2, 1, 1}, w] - 
         32*G[{z^2, 1, z^2}, w] + 8*G[{z^2, bm, 0}, w] - 
         16*G[{z^2, bm, 1}, w] + 8*G[{z^2, bm, z^2}, w] + 
         8*G[{z^2, bp, 0}, w] - 16*G[{z^2, bp, 1}, w] + 
         8*G[{z^2, bp, z^2}, w] + 8*G[{z^2, z^2, 0}, w] - 
         16*G[{z^2, z^2, 1}, w] + 8*G[{z^2, z^2, z^2}, w] - 10*Zeta[3]) + 
       \[Epsilon]^4*((109*Pi^4)/90 + Pi^3*((-4*I)*G[{0}, w] + 
           ((64*I)/3)*G[{1}, w] - ((20*I)/3)*G[{bm}, w] - 
           ((20*I)/3)*G[{bp}, w] - (4*I)*G[{z^2}, w]) + 
         Pi^2*((-28*G[{0, 0}, w])/3 + (136*G[{0, 1}, w])/3 - 
           (40*G[{0, bm}, w])/3 - (40*G[{0, bp}, w])/3 - (28*G[{0, z^2}, w])/
            3 + (152*G[{1, 0}, w])/3 - (544*G[{1, 1}, w])/3 + 
           40*G[{1, bm}, w] + 40*G[{1, bp}, w] + (152*G[{1, z^2}, w])/3 - 
           16*G[{bm, 0}, w] + (136*G[{bm, 1}, w])/3 - (20*G[{bm, bm}, w])/3 - 
           (20*G[{bm, bp}, w])/3 - 16*G[{bm, z^2}, w] - 16*G[{bp, 0}, w] + 
           (136*G[{bp, 1}, w])/3 - (20*G[{bp, bm}, w])/3 - 
           (20*G[{bp, bp}, w])/3 - 16*G[{bp, z^2}, w] - (28*G[{z^2, 0}, w])/
            3 + (136*G[{z^2, 1}, w])/3 - (40*G[{z^2, bm}, w])/3 - 
           (40*G[{z^2, bp}, w])/3 - (28*G[{z^2, z^2}, w])/3) + 
         16*G[{0, 0, 0, 0}, w] - 32*G[{0, 0, 0, 1}, w] + 
         16*G[{0, 0, 0, z^2}, w] - 64*G[{0, 0, 1, 0}, w] + 
         128*G[{0, 0, 1, 1}, w] - 64*G[{0, 0, 1, z^2}, w] + 
         16*G[{0, 0, bm, 0}, w] - 32*G[{0, 0, bm, 1}, w] + 
         16*G[{0, 0, bm, z^2}, w] + 16*G[{0, 0, bp, 0}, w] - 
         32*G[{0, 0, bp, 1}, w] + 16*G[{0, 0, bp, z^2}, w] + 
         16*G[{0, 0, z^2, 0}, w] - 32*G[{0, 0, z^2, 1}, w] + 
         16*G[{0, 0, z^2, z^2}, w] - 80*G[{0, 1, 0, 0}, w] + 
         160*G[{0, 1, 0, 1}, w] - 80*G[{0, 1, 0, z^2}, w] + 
         256*G[{0, 1, 1, 0}, w] - 512*G[{0, 1, 1, 1}, w] + 
         256*G[{0, 1, 1, z^2}, w] - 48*G[{0, 1, bm, 0}, w] + 
         96*G[{0, 1, bm, 1}, w] - 48*G[{0, 1, bm, z^2}, w] - 
         48*G[{0, 1, bp, 0}, w] + 96*G[{0, 1, bp, 1}, w] - 
         48*G[{0, 1, bp, z^2}, w] - 80*G[{0, 1, z^2, 0}, w] + 
         160*G[{0, 1, z^2, 1}, w] - 80*G[{0, 1, z^2, z^2}, w] + 
         24*G[{0, bm, 0, 0}, w] - 48*G[{0, bm, 0, 1}, w] + 
         24*G[{0, bm, 0, z^2}, w] - 64*G[{0, bm, 1, 0}, w] + 
         128*G[{0, bm, 1, 1}, w] - 64*G[{0, bm, 1, z^2}, w] + 
         8*G[{0, bm, bm, 0}, w] - 16*G[{0, bm, bm, 1}, w] + 
         8*G[{0, bm, bm, z^2}, w] + 8*G[{0, bm, bp, 0}, w] - 
         16*G[{0, bm, bp, 1}, w] + 8*G[{0, bm, bp, z^2}, w] + 
         24*G[{0, bm, z^2, 0}, w] - 48*G[{0, bm, z^2, 1}, w] + 
         24*G[{0, bm, z^2, z^2}, w] + 24*G[{0, bp, 0, 0}, w] - 
         48*G[{0, bp, 0, 1}, w] + 24*G[{0, bp, 0, z^2}, w] - 
         64*G[{0, bp, 1, 0}, w] + 128*G[{0, bp, 1, 1}, w] - 
         64*G[{0, bp, 1, z^2}, w] + 8*G[{0, bp, bm, 0}, w] - 
         16*G[{0, bp, bm, 1}, w] + 8*G[{0, bp, bm, z^2}, w] + 
         8*G[{0, bp, bp, 0}, w] - 16*G[{0, bp, bp, 1}, w] + 
         8*G[{0, bp, bp, z^2}, w] + 24*G[{0, bp, z^2, 0}, w] - 
         48*G[{0, bp, z^2, 1}, w] + 24*G[{0, bp, z^2, z^2}, w] + 
         16*G[{0, z^2, 0, 0}, w] - 32*G[{0, z^2, 0, 1}, w] + 
         16*G[{0, z^2, 0, z^2}, w] - 64*G[{0, z^2, 1, 0}, w] + 
         128*G[{0, z^2, 1, 1}, w] - 64*G[{0, z^2, 1, z^2}, w] + 
         16*G[{0, z^2, bm, 0}, w] - 32*G[{0, z^2, bm, 1}, w] + 
         16*G[{0, z^2, bm, z^2}, w] + 16*G[{0, z^2, bp, 0}, w] - 
         32*G[{0, z^2, bp, 1}, w] + 16*G[{0, z^2, bp, z^2}, w] + 
         16*G[{0, z^2, z^2, 0}, w] - 32*G[{0, z^2, z^2, 1}, w] + 
         16*G[{0, z^2, z^2, z^2}, w] - 88*G[{1, 0, 0, 0}, w] + 
         176*G[{1, 0, 0, 1}, w] - 88*G[{1, 0, 0, z^2}, w] + 
         320*G[{1, 0, 1, 0}, w] - 640*G[{1, 0, 1, 1}, w] + 
         320*G[{1, 0, 1, z^2}, w] - 72*G[{1, 0, bm, 0}, w] + 
         144*G[{1, 0, bm, 1}, w] - 72*G[{1, 0, bm, z^2}, w] - 
         72*G[{1, 0, bp, 0}, w] + 144*G[{1, 0, bp, 1}, w] - 
         72*G[{1, 0, bp, z^2}, w] - 88*G[{1, 0, z^2, 0}, w] + 
         176*G[{1, 0, z^2, 1}, w] - 88*G[{1, 0, z^2, z^2}, w] + 
         320*G[{1, 1, 0, 0}, w] - 640*G[{1, 1, 0, 1}, w] + 
         320*G[{1, 1, 0, z^2}, w] - 1024*G[{1, 1, 1, 0}, w] + 
         2048*G[{1, 1, 1, 1}, w] - 1024*G[{1, 1, 1, z^2}, w] + 
         192*G[{1, 1, bm, 0}, w] - 384*G[{1, 1, bm, 1}, w] + 
         192*G[{1, 1, bm, z^2}, w] + 192*G[{1, 1, bp, 0}, w] - 
         384*G[{1, 1, bp, 1}, w] + 192*G[{1, 1, bp, z^2}, w] + 
         320*G[{1, 1, z^2, 0}, w] - 640*G[{1, 1, z^2, 1}, w] + 
         320*G[{1, 1, z^2, z^2}, w] - 72*G[{1, bm, 0, 0}, w] + 
         144*G[{1, bm, 0, 1}, w] - 72*G[{1, bm, 0, z^2}, w] + 
         192*G[{1, bm, 1, 0}, w] - 384*G[{1, bm, 1, 1}, w] + 
         192*G[{1, bm, 1, z^2}, w] - 24*G[{1, bm, bm, 0}, w] + 
         48*G[{1, bm, bm, 1}, w] - 24*G[{1, bm, bm, z^2}, w] - 
         24*G[{1, bm, bp, 0}, w] + 48*G[{1, bm, bp, 1}, w] - 
         24*G[{1, bm, bp, z^2}, w] - 72*G[{1, bm, z^2, 0}, w] + 
         144*G[{1, bm, z^2, 1}, w] - 72*G[{1, bm, z^2, z^2}, w] - 
         72*G[{1, bp, 0, 0}, w] + 144*G[{1, bp, 0, 1}, w] - 
         72*G[{1, bp, 0, z^2}, w] + 192*G[{1, bp, 1, 0}, w] - 
         384*G[{1, bp, 1, 1}, w] + 192*G[{1, bp, 1, z^2}, w] - 
         24*G[{1, bp, bm, 0}, w] + 48*G[{1, bp, bm, 1}, w] - 
         24*G[{1, bp, bm, z^2}, w] - 24*G[{1, bp, bp, 0}, w] + 
         48*G[{1, bp, bp, 1}, w] - 24*G[{1, bp, bp, z^2}, w] - 
         72*G[{1, bp, z^2, 0}, w] + 144*G[{1, bp, z^2, 1}, w] - 
         72*G[{1, bp, z^2, z^2}, w] - 88*G[{1, z^2, 0, 0}, w] + 
         176*G[{1, z^2, 0, 1}, w] - 88*G[{1, z^2, 0, z^2}, w] + 
         320*G[{1, z^2, 1, 0}, w] - 640*G[{1, z^2, 1, 1}, w] + 
         320*G[{1, z^2, 1, z^2}, w] - 72*G[{1, z^2, bm, 0}, w] + 
         144*G[{1, z^2, bm, 1}, w] - 72*G[{1, z^2, bm, z^2}, w] - 
         72*G[{1, z^2, bp, 0}, w] + 144*G[{1, z^2, bp, 1}, w] - 
         72*G[{1, z^2, bp, z^2}, w] - 88*G[{1, z^2, z^2, 0}, w] + 
         176*G[{1, z^2, z^2, 1}, w] - 88*G[{1, z^2, z^2, z^2}, w] + 
         28*G[{bm, 0, 0, 0}, w] - 56*G[{bm, 0, 0, 1}, w] + 
         28*G[{bm, 0, 0, z^2}, w] - 96*G[{bm, 0, 1, 0}, w] + 
         192*G[{bm, 0, 1, 1}, w] - 96*G[{bm, 0, 1, z^2}, w] + 
         20*G[{bm, 0, bm, 0}, w] - 40*G[{bm, 0, bm, 1}, w] + 
         20*G[{bm, 0, bm, z^2}, w] + 20*G[{bm, 0, bp, 0}, w] - 
         40*G[{bm, 0, bp, 1}, w] + 20*G[{bm, 0, bp, z^2}, w] + 
         28*G[{bm, 0, z^2, 0}, w] - 56*G[{bm, 0, z^2, 1}, w] + 
         28*G[{bm, 0, z^2, z^2}, w] - 80*G[{bm, 1, 0, 0}, w] + 
         160*G[{bm, 1, 0, 1}, w] - 80*G[{bm, 1, 0, z^2}, w] + 
         256*G[{bm, 1, 1, 0}, w] - 512*G[{bm, 1, 1, 1}, w] + 
         256*G[{bm, 1, 1, z^2}, w] - 48*G[{bm, 1, bm, 0}, w] + 
         96*G[{bm, 1, bm, 1}, w] - 48*G[{bm, 1, bm, z^2}, w] - 
         48*G[{bm, 1, bp, 0}, w] + 96*G[{bm, 1, bp, 1}, w] - 
         48*G[{bm, 1, bp, z^2}, w] - 80*G[{bm, 1, z^2, 0}, w] + 
         160*G[{bm, 1, z^2, 1}, w] - 80*G[{bm, 1, z^2, z^2}, w] + 
         12*G[{bm, bm, 0, 0}, w] - 24*G[{bm, bm, 0, 1}, w] + 
         12*G[{bm, bm, 0, z^2}, w] - 32*G[{bm, bm, 1, 0}, w] + 
         64*G[{bm, bm, 1, 1}, w] - 32*G[{bm, bm, 1, z^2}, w] + 
         4*G[{bm, bm, bm, 0}, w] - 8*G[{bm, bm, bm, 1}, w] + 
         4*G[{bm, bm, bm, z^2}, w] + 4*G[{bm, bm, bp, 0}, w] - 
         8*G[{bm, bm, bp, 1}, w] + 4*G[{bm, bm, bp, z^2}, w] + 
         12*G[{bm, bm, z^2, 0}, w] - 24*G[{bm, bm, z^2, 1}, w] + 
         12*G[{bm, bm, z^2, z^2}, w] + 12*G[{bm, bp, 0, 0}, w] - 
         24*G[{bm, bp, 0, 1}, w] + 12*G[{bm, bp, 0, z^2}, w] - 
         32*G[{bm, bp, 1, 0}, w] + 64*G[{bm, bp, 1, 1}, w] - 
         32*G[{bm, bp, 1, z^2}, w] + 4*G[{bm, bp, bm, 0}, w] - 
         8*G[{bm, bp, bm, 1}, w] + 4*G[{bm, bp, bm, z^2}, w] + 
         4*G[{bm, bp, bp, 0}, w] - 8*G[{bm, bp, bp, 1}, w] + 
         4*G[{bm, bp, bp, z^2}, w] + 12*G[{bm, bp, z^2, 0}, w] - 
         24*G[{bm, bp, z^2, 1}, w] + 12*G[{bm, bp, z^2, z^2}, w] + 
         28*G[{bm, z^2, 0, 0}, w] - 56*G[{bm, z^2, 0, 1}, w] + 
         28*G[{bm, z^2, 0, z^2}, w] - 96*G[{bm, z^2, 1, 0}, w] + 
         192*G[{bm, z^2, 1, 1}, w] - 96*G[{bm, z^2, 1, z^2}, w] + 
         20*G[{bm, z^2, bm, 0}, w] - 40*G[{bm, z^2, bm, 1}, w] + 
         20*G[{bm, z^2, bm, z^2}, w] + 20*G[{bm, z^2, bp, 0}, w] - 
         40*G[{bm, z^2, bp, 1}, w] + 20*G[{bm, z^2, bp, z^2}, w] + 
         28*G[{bm, z^2, z^2, 0}, w] - 56*G[{bm, z^2, z^2, 1}, w] + 
         28*G[{bm, z^2, z^2, z^2}, w] + 28*G[{bp, 0, 0, 0}, w] - 
         56*G[{bp, 0, 0, 1}, w] + 28*G[{bp, 0, 0, z^2}, w] - 
         96*G[{bp, 0, 1, 0}, w] + 192*G[{bp, 0, 1, 1}, w] - 
         96*G[{bp, 0, 1, z^2}, w] + 20*G[{bp, 0, bm, 0}, w] - 
         40*G[{bp, 0, bm, 1}, w] + 20*G[{bp, 0, bm, z^2}, w] + 
         20*G[{bp, 0, bp, 0}, w] - 40*G[{bp, 0, bp, 1}, w] + 
         20*G[{bp, 0, bp, z^2}, w] + 28*G[{bp, 0, z^2, 0}, w] - 
         56*G[{bp, 0, z^2, 1}, w] + 28*G[{bp, 0, z^2, z^2}, w] - 
         80*G[{bp, 1, 0, 0}, w] + 160*G[{bp, 1, 0, 1}, w] - 
         80*G[{bp, 1, 0, z^2}, w] + 256*G[{bp, 1, 1, 0}, w] - 
         512*G[{bp, 1, 1, 1}, w] + 256*G[{bp, 1, 1, z^2}, w] - 
         48*G[{bp, 1, bm, 0}, w] + 96*G[{bp, 1, bm, 1}, w] - 
         48*G[{bp, 1, bm, z^2}, w] - 48*G[{bp, 1, bp, 0}, w] + 
         96*G[{bp, 1, bp, 1}, w] - 48*G[{bp, 1, bp, z^2}, w] - 
         80*G[{bp, 1, z^2, 0}, w] + 160*G[{bp, 1, z^2, 1}, w] - 
         80*G[{bp, 1, z^2, z^2}, w] + 12*G[{bp, bm, 0, 0}, w] - 
         24*G[{bp, bm, 0, 1}, w] + 12*G[{bp, bm, 0, z^2}, w] - 
         32*G[{bp, bm, 1, 0}, w] + 64*G[{bp, bm, 1, 1}, w] - 
         32*G[{bp, bm, 1, z^2}, w] + 4*G[{bp, bm, bm, 0}, w] - 
         8*G[{bp, bm, bm, 1}, w] + 4*G[{bp, bm, bm, z^2}, w] + 
         4*G[{bp, bm, bp, 0}, w] - 8*G[{bp, bm, bp, 1}, w] + 
         4*G[{bp, bm, bp, z^2}, w] + 12*G[{bp, bm, z^2, 0}, w] - 
         24*G[{bp, bm, z^2, 1}, w] + 12*G[{bp, bm, z^2, z^2}, w] + 
         12*G[{bp, bp, 0, 0}, w] - 24*G[{bp, bp, 0, 1}, w] + 
         12*G[{bp, bp, 0, z^2}, w] - 32*G[{bp, bp, 1, 0}, w] + 
         64*G[{bp, bp, 1, 1}, w] - 32*G[{bp, bp, 1, z^2}, w] + 
         4*G[{bp, bp, bm, 0}, w] - 8*G[{bp, bp, bm, 1}, w] + 
         4*G[{bp, bp, bm, z^2}, w] + 4*G[{bp, bp, bp, 0}, w] - 
         8*G[{bp, bp, bp, 1}, w] + 4*G[{bp, bp, bp, z^2}, w] + 
         12*G[{bp, bp, z^2, 0}, w] - 24*G[{bp, bp, z^2, 1}, w] + 
         12*G[{bp, bp, z^2, z^2}, w] + 28*G[{bp, z^2, 0, 0}, w] - 
         56*G[{bp, z^2, 0, 1}, w] + 28*G[{bp, z^2, 0, z^2}, w] - 
         96*G[{bp, z^2, 1, 0}, w] + 192*G[{bp, z^2, 1, 1}, w] - 
         96*G[{bp, z^2, 1, z^2}, w] + 20*G[{bp, z^2, bm, 0}, w] - 
         40*G[{bp, z^2, bm, 1}, w] + 20*G[{bp, z^2, bm, z^2}, w] + 
         20*G[{bp, z^2, bp, 0}, w] - 40*G[{bp, z^2, bp, 1}, w] + 
         20*G[{bp, z^2, bp, z^2}, w] + 28*G[{bp, z^2, z^2, 0}, w] - 
         56*G[{bp, z^2, z^2, 1}, w] + 28*G[{bp, z^2, z^2, z^2}, w] + 
         16*G[{z^2, 0, 0, 0}, w] - 32*G[{z^2, 0, 0, 1}, w] + 
         16*G[{z^2, 0, 0, z^2}, w] - 64*G[{z^2, 0, 1, 0}, w] + 
         128*G[{z^2, 0, 1, 1}, w] - 64*G[{z^2, 0, 1, z^2}, w] + 
         16*G[{z^2, 0, bm, 0}, w] - 32*G[{z^2, 0, bm, 1}, w] + 
         16*G[{z^2, 0, bm, z^2}, w] + 16*G[{z^2, 0, bp, 0}, w] - 
         32*G[{z^2, 0, bp, 1}, w] + 16*G[{z^2, 0, bp, z^2}, w] + 
         16*G[{z^2, 0, z^2, 0}, w] - 32*G[{z^2, 0, z^2, 1}, w] + 
         16*G[{z^2, 0, z^2, z^2}, w] - 80*G[{z^2, 1, 0, 0}, w] + 
         160*G[{z^2, 1, 0, 1}, w] - 80*G[{z^2, 1, 0, z^2}, w] + 
         256*G[{z^2, 1, 1, 0}, w] - 512*G[{z^2, 1, 1, 1}, w] + 
         256*G[{z^2, 1, 1, z^2}, w] - 48*G[{z^2, 1, bm, 0}, w] + 
         96*G[{z^2, 1, bm, 1}, w] - 48*G[{z^2, 1, bm, z^2}, w] - 
         48*G[{z^2, 1, bp, 0}, w] + 96*G[{z^2, 1, bp, 1}, w] - 
         48*G[{z^2, 1, bp, z^2}, w] - 80*G[{z^2, 1, z^2, 0}, w] + 
         160*G[{z^2, 1, z^2, 1}, w] - 80*G[{z^2, 1, z^2, z^2}, w] + 
         24*G[{z^2, bm, 0, 0}, w] - 48*G[{z^2, bm, 0, 1}, w] + 
         24*G[{z^2, bm, 0, z^2}, w] - 64*G[{z^2, bm, 1, 0}, w] + 
         128*G[{z^2, bm, 1, 1}, w] - 64*G[{z^2, bm, 1, z^2}, w] + 
         8*G[{z^2, bm, bm, 0}, w] - 16*G[{z^2, bm, bm, 1}, w] + 
         8*G[{z^2, bm, bm, z^2}, w] + 8*G[{z^2, bm, bp, 0}, w] - 
         16*G[{z^2, bm, bp, 1}, w] + 8*G[{z^2, bm, bp, z^2}, w] + 
         24*G[{z^2, bm, z^2, 0}, w] - 48*G[{z^2, bm, z^2, 1}, w] + 
         24*G[{z^2, bm, z^2, z^2}, w] + 24*G[{z^2, bp, 0, 0}, w] - 
         48*G[{z^2, bp, 0, 1}, w] + 24*G[{z^2, bp, 0, z^2}, w] - 
         64*G[{z^2, bp, 1, 0}, w] + 128*G[{z^2, bp, 1, 1}, w] - 
         64*G[{z^2, bp, 1, z^2}, w] + 8*G[{z^2, bp, bm, 0}, w] - 
         16*G[{z^2, bp, bm, 1}, w] + 8*G[{z^2, bp, bm, z^2}, w] + 
         8*G[{z^2, bp, bp, 0}, w] - 16*G[{z^2, bp, bp, 1}, w] + 
         8*G[{z^2, bp, bp, z^2}, w] + 24*G[{z^2, bp, z^2, 0}, w] - 
         48*G[{z^2, bp, z^2, 1}, w] + 24*G[{z^2, bp, z^2, z^2}, w] + 
         16*G[{z^2, z^2, 0, 0}, w] - 32*G[{z^2, z^2, 0, 1}, w] + 
         16*G[{z^2, z^2, 0, z^2}, w] - 64*G[{z^2, z^2, 1, 0}, w] + 
         128*G[{z^2, z^2, 1, 1}, w] - 64*G[{z^2, z^2, 1, z^2}, w] + 
         16*G[{z^2, z^2, bm, 0}, w] - 32*G[{z^2, z^2, bm, 1}, w] + 
         16*G[{z^2, z^2, bm, z^2}, w] + 16*G[{z^2, z^2, bp, 0}, w] - 
         32*G[{z^2, z^2, bp, 1}, w] + 16*G[{z^2, z^2, bp, z^2}, w] + 
         16*G[{z^2, z^2, z^2, 0}, w] - 32*G[{z^2, z^2, z^2, 1}, w] + 
         16*G[{z^2, z^2, z^2, z^2}, w] + Pi*((16*I)*G[{0, 0, 0}, w] - 
           (64*I)*G[{0, 0, 1}, w] + (16*I)*G[{0, 0, bm}, w] + 
           (16*I)*G[{0, 0, bp}, w] + (16*I)*G[{0, 0, z^2}, w] - 
           (80*I)*G[{0, 1, 0}, w] + (256*I)*G[{0, 1, 1}, w] - 
           (48*I)*G[{0, 1, bm}, w] - (48*I)*G[{0, 1, bp}, w] - 
           (80*I)*G[{0, 1, z^2}, w] + (24*I)*G[{0, bm, 0}, w] - 
           (64*I)*G[{0, bm, 1}, w] + (8*I)*G[{0, bm, bm}, w] + 
           (8*I)*G[{0, bm, bp}, w] + (24*I)*G[{0, bm, z^2}, w] + 
           (24*I)*G[{0, bp, 0}, w] - (64*I)*G[{0, bp, 1}, w] + 
           (8*I)*G[{0, bp, bm}, w] + (8*I)*G[{0, bp, bp}, w] + 
           (24*I)*G[{0, bp, z^2}, w] + (16*I)*G[{0, z^2, 0}, w] - 
           (64*I)*G[{0, z^2, 1}, w] + (16*I)*G[{0, z^2, bm}, w] + 
           (16*I)*G[{0, z^2, bp}, w] + (16*I)*G[{0, z^2, z^2}, w] - 
           (88*I)*G[{1, 0, 0}, w] + (320*I)*G[{1, 0, 1}, w] - 
           (72*I)*G[{1, 0, bm}, w] - (72*I)*G[{1, 0, bp}, w] - 
           (88*I)*G[{1, 0, z^2}, w] + (320*I)*G[{1, 1, 0}, w] - 
           (1024*I)*G[{1, 1, 1}, w] + (192*I)*G[{1, 1, bm}, w] + 
           (192*I)*G[{1, 1, bp}, w] + (320*I)*G[{1, 1, z^2}, w] - 
           (72*I)*G[{1, bm, 0}, w] + (192*I)*G[{1, bm, 1}, w] - 
           (24*I)*G[{1, bm, bm}, w] - (24*I)*G[{1, bm, bp}, w] - 
           (72*I)*G[{1, bm, z^2}, w] - (72*I)*G[{1, bp, 0}, w] + 
           (192*I)*G[{1, bp, 1}, w] - (24*I)*G[{1, bp, bm}, w] - 
           (24*I)*G[{1, bp, bp}, w] - (72*I)*G[{1, bp, z^2}, w] - 
           (88*I)*G[{1, z^2, 0}, w] + (320*I)*G[{1, z^2, 1}, w] - 
           (72*I)*G[{1, z^2, bm}, w] - (72*I)*G[{1, z^2, bp}, w] - 
           (88*I)*G[{1, z^2, z^2}, w] + (28*I)*G[{bm, 0, 0}, w] - 
           (96*I)*G[{bm, 0, 1}, w] + (20*I)*G[{bm, 0, bm}, w] + 
           (20*I)*G[{bm, 0, bp}, w] + (28*I)*G[{bm, 0, z^2}, w] - 
           (80*I)*G[{bm, 1, 0}, w] + (256*I)*G[{bm, 1, 1}, w] - 
           (48*I)*G[{bm, 1, bm}, w] - (48*I)*G[{bm, 1, bp}, w] - 
           (80*I)*G[{bm, 1, z^2}, w] + (12*I)*G[{bm, bm, 0}, w] - 
           (32*I)*G[{bm, bm, 1}, w] + (4*I)*G[{bm, bm, bm}, w] + 
           (4*I)*G[{bm, bm, bp}, w] + (12*I)*G[{bm, bm, z^2}, w] + 
           (12*I)*G[{bm, bp, 0}, w] - (32*I)*G[{bm, bp, 1}, w] + 
           (4*I)*G[{bm, bp, bm}, w] + (4*I)*G[{bm, bp, bp}, w] + 
           (12*I)*G[{bm, bp, z^2}, w] + (28*I)*G[{bm, z^2, 0}, w] - 
           (96*I)*G[{bm, z^2, 1}, w] + (20*I)*G[{bm, z^2, bm}, w] + 
           (20*I)*G[{bm, z^2, bp}, w] + (28*I)*G[{bm, z^2, z^2}, w] + 
           (28*I)*G[{bp, 0, 0}, w] - (96*I)*G[{bp, 0, 1}, w] + 
           (20*I)*G[{bp, 0, bm}, w] + (20*I)*G[{bp, 0, bp}, w] + 
           (28*I)*G[{bp, 0, z^2}, w] - (80*I)*G[{bp, 1, 0}, w] + 
           (256*I)*G[{bp, 1, 1}, w] - (48*I)*G[{bp, 1, bm}, w] - 
           (48*I)*G[{bp, 1, bp}, w] - (80*I)*G[{bp, 1, z^2}, w] + 
           (12*I)*G[{bp, bm, 0}, w] - (32*I)*G[{bp, bm, 1}, w] + 
           (4*I)*G[{bp, bm, bm}, w] + (4*I)*G[{bp, bm, bp}, w] + 
           (12*I)*G[{bp, bm, z^2}, w] + (12*I)*G[{bp, bp, 0}, w] - 
           (32*I)*G[{bp, bp, 1}, w] + (4*I)*G[{bp, bp, bm}, w] + 
           (4*I)*G[{bp, bp, bp}, w] + (12*I)*G[{bp, bp, z^2}, w] + 
           (28*I)*G[{bp, z^2, 0}, w] - (96*I)*G[{bp, z^2, 1}, w] + 
           (20*I)*G[{bp, z^2, bm}, w] + (20*I)*G[{bp, z^2, bp}, w] + 
           (28*I)*G[{bp, z^2, z^2}, w] + (16*I)*G[{z^2, 0, 0}, w] - 
           (64*I)*G[{z^2, 0, 1}, w] + (16*I)*G[{z^2, 0, bm}, w] + 
           (16*I)*G[{z^2, 0, bp}, w] + (16*I)*G[{z^2, 0, z^2}, w] - 
           (80*I)*G[{z^2, 1, 0}, w] + (256*I)*G[{z^2, 1, 1}, w] - 
           (48*I)*G[{z^2, 1, bm}, w] - (48*I)*G[{z^2, 1, bp}, w] - 
           (80*I)*G[{z^2, 1, z^2}, w] + (24*I)*G[{z^2, bm, 0}, w] - 
           (64*I)*G[{z^2, bm, 1}, w] + (8*I)*G[{z^2, bm, bm}, w] + 
           (8*I)*G[{z^2, bm, bp}, w] + (24*I)*G[{z^2, bm, z^2}, w] + 
           (24*I)*G[{z^2, bp, 0}, w] - (64*I)*G[{z^2, bp, 1}, w] + 
           (8*I)*G[{z^2, bp, bm}, w] + (8*I)*G[{z^2, bp, bp}, w] + 
           (24*I)*G[{z^2, bp, z^2}, w] + (16*I)*G[{z^2, z^2, 0}, w] - 
           (64*I)*G[{z^2, z^2, 1}, w] + (16*I)*G[{z^2, z^2, bm}, w] + 
           (16*I)*G[{z^2, z^2, bp}, w] + (16*I)*G[{z^2, z^2, z^2}, w] - 
           (20*I)*Zeta[3]) + (-20*G[{0}, w] + 104*G[{1}, w] - 32*G[{bm}, w] - 
           32*G[{bp}, w] - 20*G[{z^2}, w])*Zeta[3]), 
     MI[8] -> -1 + \[Epsilon]*(-2*G[{0}, w] + 4*G[{1}, w]) + 
       \[Epsilon]^2*(Pi^2/3 - 4*G[{0, 0}, w] + 8*G[{0, 1}, w] + 
         8*G[{1, 0}, w] - 16*G[{1, 1}, w]) + \[Epsilon]^5*Help["Fam_np", 8] + 
       \[Epsilon]^3*(Pi^2*((2*G[{0}, w])/3 - (4*G[{1}, w])/3) - 
         8*G[{0, 0, 0}, w] + 16*G[{0, 0, 1}, w] + 16*G[{0, 1, 0}, w] - 
         32*G[{0, 1, 1}, w] + 16*G[{1, 0, 0}, w] - 32*G[{1, 0, 1}, w] - 
         32*G[{1, 1, 0}, w] + 64*G[{1, 1, 1}, w] + 10*Zeta[3]) + 
       \[Epsilon]^4*((11*Pi^4)/90 + Pi^2*((4*G[{0, 0}, w])/3 - 
           (8*G[{0, 1}, w])/3 - (8*G[{1, 0}, w])/3 + (16*G[{1, 1}, w])/3) - 
         16*G[{0, 0, 0, 0}, w] + 32*G[{0, 0, 0, 1}, w] + 
         32*G[{0, 0, 1, 0}, w] - 64*G[{0, 0, 1, 1}, w] + 
         32*G[{0, 1, 0, 0}, w] - 64*G[{0, 1, 0, 1}, w] - 
         64*G[{0, 1, 1, 0}, w] + 128*G[{0, 1, 1, 1}, w] + 
         32*G[{1, 0, 0, 0}, w] - 64*G[{1, 0, 0, 1}, w] - 
         64*G[{1, 0, 1, 0}, w] + 128*G[{1, 0, 1, 1}, w] - 
         64*G[{1, 1, 0, 0}, w] + 128*G[{1, 1, 0, 1}, w] + 
         128*G[{1, 1, 1, 0}, w] - 256*G[{1, 1, 1, 1}, w] + 
         (20*G[{0}, w] - 40*G[{1}, w])*Zeta[3]), 
     MI[9] -> 1/8 + \[Epsilon]*(G[{0}, z] - G[{1}, w] + G[{z^2}, w]/2) + 
       \[Epsilon]^2*(-Pi^2/12 + G[{0}, z]*(-8*G[{1}, w] + 2*G[{cm}, w] + 
           2*G[{cp}, w] + 2*G[{z^2}, w]) + 2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 
         2*G[{1, 0}, z] + 8*G[{1, 1}, w] - 4*G[{1, z^2}, w] - 
         2*G[{cm, 1}, w] + G[{cm, z^2}, w] - 2*G[{cp, 1}, w] + 
         G[{cp, z^2}, w] - 2*G[{z^2, 1}, w] + G[{z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 9] + \[Epsilon]^3*
        (Pi^2*(-G[{-1}, z]/3 + (2*G[{1}, w])/3 - G[{1}, z]/3 - G[{cm}, w]/3 - 
           G[{cp}, w]/3) + G[{1}, w]*(-16*G[{-1, 0}, z] - 32*G[{0, 0}, z] - 
           16*G[{1, 0}, z]) + G[{cm}, w]*(4*G[{-1, 0}, z] + 8*G[{0, 0}, z] + 
           4*G[{1, 0}, z]) + G[{cp}, w]*(4*G[{-1, 0}, z] + 8*G[{0, 0}, z] + 
           4*G[{1, 0}, z]) + G[{z^2}, w]*(4*G[{-1, 0}, z] + 8*G[{0, 0}, z] + 
           4*G[{1, 0}, z]) + G[{0}, z]*(64*G[{1, 1}, w] - 16*G[{1, cm}, w] - 
           16*G[{1, cp}, w] - 16*G[{1, z^2}, w] - 16*G[{cm, 1}, w] + 
           4*G[{cm, cm}, w] + 4*G[{cm, cp}, w] + 4*G[{cm, z^2}, w] - 
           16*G[{cp, 1}, w] + 4*G[{cp, cm}, w] + 4*G[{cp, cp}, w] + 
           4*G[{cp, z^2}, w] - 16*G[{z^2, 1}, w] + 4*G[{z^2, cm}, w] + 
           4*G[{z^2, cp}, w] + 4*G[{z^2, z^2}, w]) + 4*G[{-1, -1, 0}, z] + 
         8*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] + 
         16*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 
         8*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z] - 64*G[{1, 1, 1}, w] + 
         32*G[{1, 1, z^2}, w] + 16*G[{1, cm, 1}, w] - 8*G[{1, cm, z^2}, w] + 
         16*G[{1, cp, 1}, w] - 8*G[{1, cp, z^2}, w] + 16*G[{1, z^2, 1}, w] - 
         8*G[{1, z^2, z^2}, w] + 16*G[{cm, 1, 1}, w] - 8*G[{cm, 1, z^2}, w] - 
         4*G[{cm, cm, 1}, w] + 2*G[{cm, cm, z^2}, w] - 4*G[{cm, cp, 1}, w] + 
         2*G[{cm, cp, z^2}, w] - 4*G[{cm, z^2, 1}, w] + 
         2*G[{cm, z^2, z^2}, w] + 16*G[{cp, 1, 1}, w] - 
         8*G[{cp, 1, z^2}, w] - 4*G[{cp, cm, 1}, w] + 2*G[{cp, cm, z^2}, w] - 
         4*G[{cp, cp, 1}, w] + 2*G[{cp, cp, z^2}, w] - 4*G[{cp, z^2, 1}, w] + 
         2*G[{cp, z^2, z^2}, w] + 16*G[{z^2, 1, 1}, w] - 
         8*G[{z^2, 1, z^2}, w] - 4*G[{z^2, cm, 1}, w] + 
         2*G[{z^2, cm, z^2}, w] - 4*G[{z^2, cp, 1}, w] + 
         2*G[{z^2, cp, z^2}, w] - 4*G[{z^2, z^2, 1}, w] + 
         2*G[{z^2, z^2, z^2}, w] - 3*Zeta[3]) + \[Epsilon]^4*
        ((-11*Pi^4)/90 + Pi^2*((8*G[{1}, w]*G[{1}, z])/3 + 
           G[{1}, z]*((-2*G[{cm}, w])/3 - (2*G[{cp}, w])/3 - 
             (2*G[{z^2}, w])/3) + G[{-1}, z]*((8*G[{1}, w])/3 - 
             (2*G[{cm}, w])/3 - (2*G[{cp}, w])/3 - (2*G[{z^2}, w])/3) - 
           (2*G[{-1, -1}, z])/3 - (2*G[{-1, 1}, z])/3 - (4*G[{0, -1}, z])/3 - 
           (4*G[{0, 1}, z])/3 - (2*G[{1, -1}, z])/3 - (16*G[{1, 1}, w])/3 - 
           (2*G[{1, 1}, z])/3 + (8*G[{1, cm}, w])/3 + (8*G[{1, cp}, w])/3 + 
           (4*G[{cm, 1}, w])/3 - (2*G[{cm, cm}, w])/3 - (2*G[{cm, cp}, w])/
            3 + (4*G[{cp, 1}, w])/3 - (2*G[{cp, cm}, w])/3 - 
           (2*G[{cp, cp}, w])/3 + (4*G[{z^2, 1}, w])/3 - (2*G[{z^2, cm}, w])/
            3 - (2*G[{z^2, cp}, w])/3) + G[{-1, 0}, z]*(128*G[{1, 1}, w] - 
           32*G[{1, cm}, w] - 32*G[{1, cp}, w] - 32*G[{1, z^2}, w] - 
           32*G[{cm, 1}, w] + 8*G[{cm, cm}, w] + 8*G[{cm, cp}, w] + 
           8*G[{cm, z^2}, w] - 32*G[{cp, 1}, w] + 8*G[{cp, cm}, w] + 
           8*G[{cp, cp}, w] + 8*G[{cp, z^2}, w] - 32*G[{z^2, 1}, w] + 
           8*G[{z^2, cm}, w] + 8*G[{z^2, cp}, w] + 8*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(128*G[{1, 1}, w] - 32*G[{1, cm}, w] - 
           32*G[{1, cp}, w] - 32*G[{1, z^2}, w] - 32*G[{cm, 1}, w] + 
           8*G[{cm, cm}, w] + 8*G[{cm, cp}, w] + 8*G[{cm, z^2}, w] - 
           32*G[{cp, 1}, w] + 8*G[{cp, cm}, w] + 8*G[{cp, cp}, w] + 
           8*G[{cp, z^2}, w] - 32*G[{z^2, 1}, w] + 8*G[{z^2, cm}, w] + 
           8*G[{z^2, cp}, w] + 8*G[{z^2, z^2}, w]) + G[{0, 0}, z]*
          (256*G[{1, 1}, w] - 64*G[{1, cm}, w] - 64*G[{1, cp}, w] - 
           64*G[{1, z^2}, w] - 64*G[{cm, 1}, w] + 16*G[{cm, cm}, w] + 
           16*G[{cm, cp}, w] + 16*G[{cm, z^2}, w] - 64*G[{cp, 1}, w] + 
           16*G[{cp, cm}, w] + 16*G[{cp, cp}, w] + 16*G[{cp, z^2}, w] - 
           64*G[{z^2, 1}, w] + 16*G[{z^2, cm}, w] + 16*G[{z^2, cp}, w] + 
           16*G[{z^2, z^2}, w]) + G[{1}, w]*(-32*G[{-1, -1, 0}, z] - 
           64*G[{-1, 0, 0}, z] - 32*G[{-1, 1, 0}, z] - 64*G[{0, -1, 0}, z] - 
           128*G[{0, 0, 0}, z] - 64*G[{0, 1, 0}, z] - 32*G[{1, -1, 0}, z] - 
           64*G[{1, 0, 0}, z] - 32*G[{1, 1, 0}, z]) + 
         G[{cm}, w]*(8*G[{-1, -1, 0}, z] + 16*G[{-1, 0, 0}, z] + 
           8*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] + 8*G[{1, -1, 0}, z] + 16*G[{1, 0, 0}, z] + 
           8*G[{1, 1, 0}, z]) + G[{cp}, w]*(8*G[{-1, -1, 0}, z] + 
           16*G[{-1, 0, 0}, z] + 8*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 
           32*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 8*G[{1, -1, 0}, z] + 
           16*G[{1, 0, 0}, z] + 8*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(8*G[{-1, -1, 0}, z] + 16*G[{-1, 0, 0}, z] + 
           8*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] + 8*G[{1, -1, 0}, z] + 16*G[{1, 0, 0}, z] + 
           8*G[{1, 1, 0}, z]) + G[{0}, z]*(-512*G[{1, 1, 1}, w] + 
           128*G[{1, 1, cm}, w] + 128*G[{1, 1, cp}, w] + 
           128*G[{1, 1, z^2}, w] + 128*G[{1, cm, 1}, w] - 
           32*G[{1, cm, cm}, w] - 32*G[{1, cm, cp}, w] - 
           32*G[{1, cm, z^2}, w] + 128*G[{1, cp, 1}, w] - 
           32*G[{1, cp, cm}, w] - 32*G[{1, cp, cp}, w] - 
           32*G[{1, cp, z^2}, w] + 128*G[{1, z^2, 1}, w] - 
           32*G[{1, z^2, cm}, w] - 32*G[{1, z^2, cp}, w] - 
           32*G[{1, z^2, z^2}, w] + 128*G[{cm, 1, 1}, w] - 
           32*G[{cm, 1, cm}, w] - 32*G[{cm, 1, cp}, w] - 
           32*G[{cm, 1, z^2}, w] - 32*G[{cm, cm, 1}, w] + 
           8*G[{cm, cm, cm}, w] + 8*G[{cm, cm, cp}, w] + 
           8*G[{cm, cm, z^2}, w] - 32*G[{cm, cp, 1}, w] + 
           8*G[{cm, cp, cm}, w] + 8*G[{cm, cp, cp}, w] + 
           8*G[{cm, cp, z^2}, w] - 32*G[{cm, z^2, 1}, w] + 
           8*G[{cm, z^2, cm}, w] + 8*G[{cm, z^2, cp}, w] + 
           8*G[{cm, z^2, z^2}, w] + 128*G[{cp, 1, 1}, w] - 
           32*G[{cp, 1, cm}, w] - 32*G[{cp, 1, cp}, w] - 
           32*G[{cp, 1, z^2}, w] - 32*G[{cp, cm, 1}, w] + 
           8*G[{cp, cm, cm}, w] + 8*G[{cp, cm, cp}, w] + 
           8*G[{cp, cm, z^2}, w] - 32*G[{cp, cp, 1}, w] + 
           8*G[{cp, cp, cm}, w] + 8*G[{cp, cp, cp}, w] + 
           8*G[{cp, cp, z^2}, w] - 32*G[{cp, z^2, 1}, w] + 
           8*G[{cp, z^2, cm}, w] + 8*G[{cp, z^2, cp}, w] + 
           8*G[{cp, z^2, z^2}, w] + 128*G[{z^2, 1, 1}, w] - 
           32*G[{z^2, 1, cm}, w] - 32*G[{z^2, 1, cp}, w] - 
           32*G[{z^2, 1, z^2}, w] - 32*G[{z^2, cm, 1}, w] + 
           8*G[{z^2, cm, cm}, w] + 8*G[{z^2, cm, cp}, w] + 
           8*G[{z^2, cm, z^2}, w] - 32*G[{z^2, cp, 1}, w] + 
           8*G[{z^2, cp, cm}, w] + 8*G[{z^2, cp, cp}, w] + 
           8*G[{z^2, cp, z^2}, w] - 32*G[{z^2, z^2, 1}, w] + 
           8*G[{z^2, z^2, cm}, w] + 8*G[{z^2, z^2, cp}, w] + 
           8*G[{z^2, z^2, z^2}, w]) + 8*G[{-1, -1, -1, 0}, z] + 
         16*G[{-1, -1, 0, 0}, z] + 8*G[{-1, -1, 1, 0}, z] + 
         16*G[{-1, 0, -1, 0}, z] + 32*G[{-1, 0, 0, 0}, z] + 
         16*G[{-1, 0, 1, 0}, z] + 8*G[{-1, 1, -1, 0}, z] + 
         16*G[{-1, 1, 0, 0}, z] + 8*G[{-1, 1, 1, 0}, z] + 
         16*G[{0, -1, -1, 0}, z] + 32*G[{0, -1, 0, 0}, z] + 
         16*G[{0, -1, 1, 0}, z] + 32*G[{0, 0, -1, 0}, z] + 
         64*G[{0, 0, 0, 0}, z] + 32*G[{0, 0, 1, 0}, z] + 
         16*G[{0, 1, -1, 0}, z] + 32*G[{0, 1, 0, 0}, z] + 
         16*G[{0, 1, 1, 0}, z] + 8*G[{1, -1, -1, 0}, z] + 
         16*G[{1, -1, 0, 0}, z] + 8*G[{1, -1, 1, 0}, z] + 
         16*G[{1, 0, -1, 0}, z] + 32*G[{1, 0, 0, 0}, z] + 
         16*G[{1, 0, 1, 0}, z] + 8*G[{1, 1, -1, 0}, z] + 
         16*G[{1, 1, 0, 0}, z] + 8*G[{1, 1, 1, 0}, z] + 
         512*G[{1, 1, 1, 1}, w] - 256*G[{1, 1, 1, z^2}, w] - 
         128*G[{1, 1, cm, 1}, w] + 64*G[{1, 1, cm, z^2}, w] - 
         128*G[{1, 1, cp, 1}, w] + 64*G[{1, 1, cp, z^2}, w] - 
         128*G[{1, 1, z^2, 1}, w] + 64*G[{1, 1, z^2, z^2}, w] - 
         128*G[{1, cm, 1, 1}, w] + 64*G[{1, cm, 1, z^2}, w] + 
         32*G[{1, cm, cm, 1}, w] - 16*G[{1, cm, cm, z^2}, w] + 
         32*G[{1, cm, cp, 1}, w] - 16*G[{1, cm, cp, z^2}, w] + 
         32*G[{1, cm, z^2, 1}, w] - 16*G[{1, cm, z^2, z^2}, w] - 
         128*G[{1, cp, 1, 1}, w] + 64*G[{1, cp, 1, z^2}, w] + 
         32*G[{1, cp, cm, 1}, w] - 16*G[{1, cp, cm, z^2}, w] + 
         32*G[{1, cp, cp, 1}, w] - 16*G[{1, cp, cp, z^2}, w] + 
         32*G[{1, cp, z^2, 1}, w] - 16*G[{1, cp, z^2, z^2}, w] - 
         128*G[{1, z^2, 1, 1}, w] + 64*G[{1, z^2, 1, z^2}, w] + 
         32*G[{1, z^2, cm, 1}, w] - 16*G[{1, z^2, cm, z^2}, w] + 
         32*G[{1, z^2, cp, 1}, w] - 16*G[{1, z^2, cp, z^2}, w] + 
         32*G[{1, z^2, z^2, 1}, w] - 16*G[{1, z^2, z^2, z^2}, w] - 
         128*G[{cm, 1, 1, 1}, w] + 64*G[{cm, 1, 1, z^2}, w] + 
         32*G[{cm, 1, cm, 1}, w] - 16*G[{cm, 1, cm, z^2}, w] + 
         32*G[{cm, 1, cp, 1}, w] - 16*G[{cm, 1, cp, z^2}, w] + 
         32*G[{cm, 1, z^2, 1}, w] - 16*G[{cm, 1, z^2, z^2}, w] + 
         32*G[{cm, cm, 1, 1}, w] - 16*G[{cm, cm, 1, z^2}, w] - 
         8*G[{cm, cm, cm, 1}, w] + 4*G[{cm, cm, cm, z^2}, w] - 
         8*G[{cm, cm, cp, 1}, w] + 4*G[{cm, cm, cp, z^2}, w] - 
         8*G[{cm, cm, z^2, 1}, w] + 4*G[{cm, cm, z^2, z^2}, w] + 
         32*G[{cm, cp, 1, 1}, w] - 16*G[{cm, cp, 1, z^2}, w] - 
         8*G[{cm, cp, cm, 1}, w] + 4*G[{cm, cp, cm, z^2}, w] - 
         8*G[{cm, cp, cp, 1}, w] + 4*G[{cm, cp, cp, z^2}, w] - 
         8*G[{cm, cp, z^2, 1}, w] + 4*G[{cm, cp, z^2, z^2}, w] + 
         32*G[{cm, z^2, 1, 1}, w] - 16*G[{cm, z^2, 1, z^2}, w] - 
         8*G[{cm, z^2, cm, 1}, w] + 4*G[{cm, z^2, cm, z^2}, w] - 
         8*G[{cm, z^2, cp, 1}, w] + 4*G[{cm, z^2, cp, z^2}, w] - 
         8*G[{cm, z^2, z^2, 1}, w] + 4*G[{cm, z^2, z^2, z^2}, w] - 
         128*G[{cp, 1, 1, 1}, w] + 64*G[{cp, 1, 1, z^2}, w] + 
         32*G[{cp, 1, cm, 1}, w] - 16*G[{cp, 1, cm, z^2}, w] + 
         32*G[{cp, 1, cp, 1}, w] - 16*G[{cp, 1, cp, z^2}, w] + 
         32*G[{cp, 1, z^2, 1}, w] - 16*G[{cp, 1, z^2, z^2}, w] + 
         32*G[{cp, cm, 1, 1}, w] - 16*G[{cp, cm, 1, z^2}, w] - 
         8*G[{cp, cm, cm, 1}, w] + 4*G[{cp, cm, cm, z^2}, w] - 
         8*G[{cp, cm, cp, 1}, w] + 4*G[{cp, cm, cp, z^2}, w] - 
         8*G[{cp, cm, z^2, 1}, w] + 4*G[{cp, cm, z^2, z^2}, w] + 
         32*G[{cp, cp, 1, 1}, w] - 16*G[{cp, cp, 1, z^2}, w] - 
         8*G[{cp, cp, cm, 1}, w] + 4*G[{cp, cp, cm, z^2}, w] - 
         8*G[{cp, cp, cp, 1}, w] + 4*G[{cp, cp, cp, z^2}, w] - 
         8*G[{cp, cp, z^2, 1}, w] + 4*G[{cp, cp, z^2, z^2}, w] + 
         32*G[{cp, z^2, 1, 1}, w] - 16*G[{cp, z^2, 1, z^2}, w] - 
         8*G[{cp, z^2, cm, 1}, w] + 4*G[{cp, z^2, cm, z^2}, w] - 
         8*G[{cp, z^2, cp, 1}, w] + 4*G[{cp, z^2, cp, z^2}, w] - 
         8*G[{cp, z^2, z^2, 1}, w] + 4*G[{cp, z^2, z^2, z^2}, w] - 
         128*G[{z^2, 1, 1, 1}, w] + 64*G[{z^2, 1, 1, z^2}, w] + 
         32*G[{z^2, 1, cm, 1}, w] - 16*G[{z^2, 1, cm, z^2}, w] + 
         32*G[{z^2, 1, cp, 1}, w] - 16*G[{z^2, 1, cp, z^2}, w] + 
         32*G[{z^2, 1, z^2, 1}, w] - 16*G[{z^2, 1, z^2, z^2}, w] + 
         32*G[{z^2, cm, 1, 1}, w] - 16*G[{z^2, cm, 1, z^2}, w] - 
         8*G[{z^2, cm, cm, 1}, w] + 4*G[{z^2, cm, cm, z^2}, w] - 
         8*G[{z^2, cm, cp, 1}, w] + 4*G[{z^2, cm, cp, z^2}, w] - 
         8*G[{z^2, cm, z^2, 1}, w] + 4*G[{z^2, cm, z^2, z^2}, w] + 
         32*G[{z^2, cp, 1, 1}, w] - 16*G[{z^2, cp, 1, z^2}, w] - 
         8*G[{z^2, cp, cm, 1}, w] + 4*G[{z^2, cp, cm, z^2}, w] - 
         8*G[{z^2, cp, cp, 1}, w] + 4*G[{z^2, cp, cp, z^2}, w] - 
         8*G[{z^2, cp, z^2, 1}, w] + 4*G[{z^2, cp, z^2, z^2}, w] + 
         32*G[{z^2, z^2, 1, 1}, w] - 16*G[{z^2, z^2, 1, z^2}, w] - 
         8*G[{z^2, z^2, cm, 1}, w] + 4*G[{z^2, z^2, cm, z^2}, w] - 
         8*G[{z^2, z^2, cp, 1}, w] + 4*G[{z^2, z^2, cp, z^2}, w] - 
         8*G[{z^2, z^2, z^2, 1}, w] + 4*G[{z^2, z^2, z^2, z^2}, w] + 
         (-8*G[{-1}, z] - 8*G[{0}, z] + 24*G[{1}, w] - 8*G[{1}, z] - 
           8*G[{cm}, w] - 8*G[{cp}, w] - 4*G[{z^2}, w])*Zeta[3]), 
     MI[10] -> \[Epsilon]^2*((2*Pi^2)/3 + G[{0, 0}, w] - 2*G[{0, 1}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 10] + \[Epsilon]^3*
        (Pi^2*((4*G[{-1}, w])/3 + G[{0}, w]/6 - (8*G[{1}, w])/3) + 
         2*G[{-1, 0, 0}, w] - 4*G[{-1, 0, 1}, w] + 3*G[{0, 0, 0}, w] - 
         6*G[{0, 0, 1}, w] - 4*G[{0, 1, 0}, w] + 8*G[{0, 1, 1}, w] - 
         4*G[{1, 0, 0}, w] + 8*G[{1, 0, 1}, w] + 7*Zeta[3]) + 
       \[Epsilon]^4*((139*Pi^4)/360 + Pi^2*((8*G[{-1, -1}, w])/3 + 
           G[{-1, 0}, w]/3 - (16*G[{-1, 1}, w])/3 + (4*G[{0, -1}, w])/3 - 
           G[{0, 0}, w]/6 - 2*G[{0, 1}, w] - (16*G[{1, -1}, w])/3 - 
           (2*G[{1, 0}, w])/3 + (32*G[{1, 1}, w])/3) + 
         4*G[{-1, -1, 0, 0}, w] - 8*G[{-1, -1, 0, 1}, w] + 
         6*G[{-1, 0, 0, 0}, w] - 12*G[{-1, 0, 0, 1}, w] - 
         8*G[{-1, 0, 1, 0}, w] + 16*G[{-1, 0, 1, 1}, w] - 
         8*G[{-1, 1, 0, 0}, w] + 16*G[{-1, 1, 0, 1}, w] + 
         2*G[{0, -1, 0, 0}, w] - 4*G[{0, -1, 0, 1}, w] + 
         7*G[{0, 0, 0, 0}, w] - 14*G[{0, 0, 0, 1}, w] - 
         12*G[{0, 0, 1, 0}, w] + 24*G[{0, 0, 1, 1}, w] - 
         12*G[{0, 1, 0, 0}, w] + 24*G[{0, 1, 0, 1}, w] + 
         16*G[{0, 1, 1, 0}, w] - 32*G[{0, 1, 1, 1}, w] - 
         8*G[{1, -1, 0, 0}, w] + 16*G[{1, -1, 0, 1}, w] - 
         12*G[{1, 0, 0, 0}, w] + 24*G[{1, 0, 0, 1}, w] + 
         16*G[{1, 0, 1, 0}, w] - 32*G[{1, 0, 1, 1}, w] + 
         16*G[{1, 1, 0, 0}, w] - 32*G[{1, 1, 0, 1}, w] + 
         (14*G[{-1}, w] - 2*G[{0}, w] - 28*G[{1}, w])*Zeta[3]), 
     MI[11] -> \[Epsilon]^5*Help["Fam_np", 11] + \[Epsilon]^3*
        (Pi^2*((2*G[{0}, w])/3 - (2*G[{bm}, w])/3 - (2*G[{bp}, w])/3 + 
           (2*G[{z^2}, w])/3) + Pi*((-2*I)*G[{0, 0}, w] + 
           (2*I)*G[{0, bm}, w] + (2*I)*G[{0, bp}, w] - (2*I)*G[{0, z^2}, w] + 
           (2*I)*G[{bm, 0}, w] - (2*I)*G[{bm, bm}, w] - 
           (2*I)*G[{bm, bp}, w] + (2*I)*G[{bm, z^2}, w] + 
           (2*I)*G[{bp, 0}, w] - (2*I)*G[{bp, bm}, w] - 
           (2*I)*G[{bp, bp}, w] + (2*I)*G[{bp, z^2}, w] - 
           (2*I)*G[{z^2, 0}, w] + (2*I)*G[{z^2, bm}, w] + 
           (2*I)*G[{z^2, bp}, w] - (2*I)*G[{z^2, z^2}, w]) - 
         2*G[{0, 0, 0}, w] + 4*G[{0, 0, 1}, w] - 2*G[{0, 0, z^2}, w] + 
         2*G[{0, bm, 0}, w] - 4*G[{0, bm, 1}, w] + 2*G[{0, bm, z^2}, w] + 
         2*G[{0, bp, 0}, w] - 4*G[{0, bp, 1}, w] + 2*G[{0, bp, z^2}, w] - 
         2*G[{0, z^2, 0}, w] + 4*G[{0, z^2, 1}, w] - 2*G[{0, z^2, z^2}, w] + 
         2*G[{bm, 0, 0}, w] - 4*G[{bm, 0, 1}, w] + 2*G[{bm, 0, z^2}, w] - 
         2*G[{bm, bm, 0}, w] + 4*G[{bm, bm, 1}, w] - 2*G[{bm, bm, z^2}, w] - 
         2*G[{bm, bp, 0}, w] + 4*G[{bm, bp, 1}, w] - 2*G[{bm, bp, z^2}, w] + 
         2*G[{bm, z^2, 0}, w] - 4*G[{bm, z^2, 1}, w] + 
         2*G[{bm, z^2, z^2}, w] + 2*G[{bp, 0, 0}, w] - 4*G[{bp, 0, 1}, w] + 
         2*G[{bp, 0, z^2}, w] - 2*G[{bp, bm, 0}, w] + 4*G[{bp, bm, 1}, w] - 
         2*G[{bp, bm, z^2}, w] - 2*G[{bp, bp, 0}, w] + 4*G[{bp, bp, 1}, w] - 
         2*G[{bp, bp, z^2}, w] + 2*G[{bp, z^2, 0}, w] - 
         4*G[{bp, z^2, 1}, w] + 2*G[{bp, z^2, z^2}, w] - 
         2*G[{z^2, 0, 0}, w] + 4*G[{z^2, 0, 1}, w] - 2*G[{z^2, 0, z^2}, w] + 
         2*G[{z^2, bm, 0}, w] - 4*G[{z^2, bm, 1}, w] + 
         2*G[{z^2, bm, z^2}, w] + 2*G[{z^2, bp, 0}, w] - 
         4*G[{z^2, bp, 1}, w] + 2*G[{z^2, bp, z^2}, w] - 
         2*G[{z^2, z^2, 0}, w] + 4*G[{z^2, z^2, 1}, w] - 
         2*G[{z^2, z^2, z^2}, w] + 2*Zeta[3]) + \[Epsilon]^4*
        ((-49*Pi^4)/180 + Pi^3*(I*G[{0}, w] - I*G[{bm}, w] - I*G[{bp}, w] + 
           I*G[{z^2}, w]) + Pi^2*(3*G[{0, 0}, w] - (2*G[{0, 1}, w])/3 - 
           (8*G[{0, bm}, w])/3 - (8*G[{0, bp}, w])/3 + 3*G[{0, z^2}, w] + 
           (8*G[{1, 0}, w])/3 - (8*G[{1, bm}, w])/3 - (8*G[{1, bp}, w])/3 + 
           (8*G[{1, z^2}, w])/3 - (13*G[{bm, 0}, w])/3 + (2*G[{bm, 1}, w])/
            3 + 4*G[{bm, bm}, w] + 4*G[{bm, bp}, w] - (13*G[{bm, z^2}, w])/
            3 - (13*G[{bp, 0}, w])/3 + (2*G[{bp, 1}, w])/3 + 
           4*G[{bp, bm}, w] + 4*G[{bp, bp}, w] - (13*G[{bp, z^2}, w])/3 + 
           3*G[{z^2, 0}, w] - (2*G[{z^2, 1}, w])/3 - (8*G[{z^2, bm}, w])/3 - 
           (8*G[{z^2, bp}, w])/3 + 3*G[{z^2, z^2}, w]) + 
         Pi*((-6*I)*G[{0, 0, 0}, w] + (16*I)*G[{0, 0, 1}, w] - 
           (2*I)*G[{0, 0, bm}, w] - (2*I)*G[{0, 0, bp}, w] - 
           (6*I)*G[{0, 0, z^2}, w] + (4*I)*G[{0, 1, 0}, w] - 
           (4*I)*G[{0, 1, bm}, w] - (4*I)*G[{0, 1, bp}, w] + 
           (4*I)*G[{0, 1, z^2}, w] + (4*I)*G[{0, bm, 0}, w] - 
           (16*I)*G[{0, bm, 1}, w] + (4*I)*G[{0, bm, bm}, w] + 
           (4*I)*G[{0, bm, bp}, w] + (4*I)*G[{0, bm, z^2}, w] + 
           (4*I)*G[{0, bp, 0}, w] - (16*I)*G[{0, bp, 1}, w] + 
           (4*I)*G[{0, bp, bm}, w] + (4*I)*G[{0, bp, bp}, w] + 
           (4*I)*G[{0, bp, z^2}, w] - (6*I)*G[{0, z^2, 0}, w] + 
           (16*I)*G[{0, z^2, 1}, w] - (2*I)*G[{0, z^2, bm}, w] - 
           (2*I)*G[{0, z^2, bp}, w] - (6*I)*G[{0, z^2, z^2}, w] - 
           (8*I)*G[{1, 0, 0}, w] + (8*I)*G[{1, 0, bm}, w] + 
           (8*I)*G[{1, 0, bp}, w] - (8*I)*G[{1, 0, z^2}, w] + 
           (8*I)*G[{1, bm, 0}, w] - (8*I)*G[{1, bm, bm}, w] - 
           (8*I)*G[{1, bm, bp}, w] + (8*I)*G[{1, bm, z^2}, w] + 
           (8*I)*G[{1, bp, 0}, w] - (8*I)*G[{1, bp, bm}, w] - 
           (8*I)*G[{1, bp, bp}, w] + (8*I)*G[{1, bp, z^2}, w] - 
           (8*I)*G[{1, z^2, 0}, w] + (8*I)*G[{1, z^2, bm}, w] + 
           (8*I)*G[{1, z^2, bp}, w] - (8*I)*G[{1, z^2, z^2}, w] + 
           (10*I)*G[{bm, 0, 0}, w] - (16*I)*G[{bm, 0, 1}, w] - 
           (2*I)*G[{bm, 0, bm}, w] - (2*I)*G[{bm, 0, bp}, w] + 
           (10*I)*G[{bm, 0, z^2}, w] - (4*I)*G[{bm, 1, 0}, w] + 
           (4*I)*G[{bm, 1, bm}, w] + (4*I)*G[{bm, 1, bp}, w] - 
           (4*I)*G[{bm, 1, z^2}, w] - (8*I)*G[{bm, bm, 0}, w] + 
           (16*I)*G[{bm, bm, 1}, w] - (8*I)*G[{bm, bm, z^2}, w] - 
           (8*I)*G[{bm, bp, 0}, w] + (16*I)*G[{bm, bp, 1}, w] - 
           (8*I)*G[{bm, bp, z^2}, w] + (10*I)*G[{bm, z^2, 0}, w] - 
           (16*I)*G[{bm, z^2, 1}, w] - (2*I)*G[{bm, z^2, bm}, w] - 
           (2*I)*G[{bm, z^2, bp}, w] + (10*I)*G[{bm, z^2, z^2}, w] + 
           (10*I)*G[{bp, 0, 0}, w] - (16*I)*G[{bp, 0, 1}, w] - 
           (2*I)*G[{bp, 0, bm}, w] - (2*I)*G[{bp, 0, bp}, w] + 
           (10*I)*G[{bp, 0, z^2}, w] - (4*I)*G[{bp, 1, 0}, w] + 
           (4*I)*G[{bp, 1, bm}, w] + (4*I)*G[{bp, 1, bp}, w] - 
           (4*I)*G[{bp, 1, z^2}, w] - (8*I)*G[{bp, bm, 0}, w] + 
           (16*I)*G[{bp, bm, 1}, w] - (8*I)*G[{bp, bm, z^2}, w] - 
           (8*I)*G[{bp, bp, 0}, w] + (16*I)*G[{bp, bp, 1}, w] - 
           (8*I)*G[{bp, bp, z^2}, w] + (10*I)*G[{bp, z^2, 0}, w] - 
           (16*I)*G[{bp, z^2, 1}, w] - (2*I)*G[{bp, z^2, bm}, w] - 
           (2*I)*G[{bp, z^2, bp}, w] + (10*I)*G[{bp, z^2, z^2}, w] - 
           (6*I)*G[{z^2, 0, 0}, w] + (16*I)*G[{z^2, 0, 1}, w] - 
           (2*I)*G[{z^2, 0, bm}, w] - (2*I)*G[{z^2, 0, bp}, w] - 
           (6*I)*G[{z^2, 0, z^2}, w] + (4*I)*G[{z^2, 1, 0}, w] - 
           (4*I)*G[{z^2, 1, bm}, w] - (4*I)*G[{z^2, 1, bp}, w] + 
           (4*I)*G[{z^2, 1, z^2}, w] + (4*I)*G[{z^2, bm, 0}, w] - 
           (16*I)*G[{z^2, bm, 1}, w] + (4*I)*G[{z^2, bm, bm}, w] + 
           (4*I)*G[{z^2, bm, bp}, w] + (4*I)*G[{z^2, bm, z^2}, w] + 
           (4*I)*G[{z^2, bp, 0}, w] - (16*I)*G[{z^2, bp, 1}, w] + 
           (4*I)*G[{z^2, bp, bm}, w] + (4*I)*G[{z^2, bp, bp}, w] + 
           (4*I)*G[{z^2, bp, z^2}, w] - (6*I)*G[{z^2, z^2, 0}, w] + 
           (16*I)*G[{z^2, z^2, 1}, w] - (2*I)*G[{z^2, z^2, bm}, w] - 
           (2*I)*G[{z^2, z^2, bp}, w] - (6*I)*G[{z^2, z^2, z^2}, w]) - 
         6*G[{0, 0, 0, 0}, w] + 12*G[{0, 0, 0, 1}, w] - 
         6*G[{0, 0, 0, z^2}, w] + 16*G[{0, 0, 1, 0}, w] - 
         32*G[{0, 0, 1, 1}, w] + 16*G[{0, 0, 1, z^2}, w] - 
         2*G[{0, 0, bm, 0}, w] + 4*G[{0, 0, bm, 1}, w] - 
         2*G[{0, 0, bm, z^2}, w] - 2*G[{0, 0, bp, 0}, w] + 
         4*G[{0, 0, bp, 1}, w] - 2*G[{0, 0, bp, z^2}, w] - 
         6*G[{0, 0, z^2, 0}, w] + 12*G[{0, 0, z^2, 1}, w] - 
         6*G[{0, 0, z^2, z^2}, w] + 4*G[{0, 1, 0, 0}, w] - 
         8*G[{0, 1, 0, 1}, w] + 4*G[{0, 1, 0, z^2}, w] - 
         4*G[{0, 1, bm, 0}, w] + 8*G[{0, 1, bm, 1}, w] - 
         4*G[{0, 1, bm, z^2}, w] - 4*G[{0, 1, bp, 0}, w] + 
         8*G[{0, 1, bp, 1}, w] - 4*G[{0, 1, bp, z^2}, w] + 
         4*G[{0, 1, z^2, 0}, w] - 8*G[{0, 1, z^2, 1}, w] + 
         4*G[{0, 1, z^2, z^2}, w] + 4*G[{0, bm, 0, 0}, w] - 
         8*G[{0, bm, 0, 1}, w] + 4*G[{0, bm, 0, z^2}, w] - 
         16*G[{0, bm, 1, 0}, w] + 32*G[{0, bm, 1, 1}, w] - 
         16*G[{0, bm, 1, z^2}, w] + 4*G[{0, bm, bm, 0}, w] - 
         8*G[{0, bm, bm, 1}, w] + 4*G[{0, bm, bm, z^2}, w] + 
         4*G[{0, bm, bp, 0}, w] - 8*G[{0, bm, bp, 1}, w] + 
         4*G[{0, bm, bp, z^2}, w] + 4*G[{0, bm, z^2, 0}, w] - 
         8*G[{0, bm, z^2, 1}, w] + 4*G[{0, bm, z^2, z^2}, w] + 
         4*G[{0, bp, 0, 0}, w] - 8*G[{0, bp, 0, 1}, w] + 
         4*G[{0, bp, 0, z^2}, w] - 16*G[{0, bp, 1, 0}, w] + 
         32*G[{0, bp, 1, 1}, w] - 16*G[{0, bp, 1, z^2}, w] + 
         4*G[{0, bp, bm, 0}, w] - 8*G[{0, bp, bm, 1}, w] + 
         4*G[{0, bp, bm, z^2}, w] + 4*G[{0, bp, bp, 0}, w] - 
         8*G[{0, bp, bp, 1}, w] + 4*G[{0, bp, bp, z^2}, w] + 
         4*G[{0, bp, z^2, 0}, w] - 8*G[{0, bp, z^2, 1}, w] + 
         4*G[{0, bp, z^2, z^2}, w] - 6*G[{0, z^2, 0, 0}, w] + 
         12*G[{0, z^2, 0, 1}, w] - 6*G[{0, z^2, 0, z^2}, w] + 
         16*G[{0, z^2, 1, 0}, w] - 32*G[{0, z^2, 1, 1}, w] + 
         16*G[{0, z^2, 1, z^2}, w] - 2*G[{0, z^2, bm, 0}, w] + 
         4*G[{0, z^2, bm, 1}, w] - 2*G[{0, z^2, bm, z^2}, w] - 
         2*G[{0, z^2, bp, 0}, w] + 4*G[{0, z^2, bp, 1}, w] - 
         2*G[{0, z^2, bp, z^2}, w] - 6*G[{0, z^2, z^2, 0}, w] + 
         12*G[{0, z^2, z^2, 1}, w] - 6*G[{0, z^2, z^2, z^2}, w] - 
         8*G[{1, 0, 0, 0}, w] + 16*G[{1, 0, 0, 1}, w] - 
         8*G[{1, 0, 0, z^2}, w] + 8*G[{1, 0, bm, 0}, w] - 
         16*G[{1, 0, bm, 1}, w] + 8*G[{1, 0, bm, z^2}, w] + 
         8*G[{1, 0, bp, 0}, w] - 16*G[{1, 0, bp, 1}, w] + 
         8*G[{1, 0, bp, z^2}, w] - 8*G[{1, 0, z^2, 0}, w] + 
         16*G[{1, 0, z^2, 1}, w] - 8*G[{1, 0, z^2, z^2}, w] + 
         8*G[{1, bm, 0, 0}, w] - 16*G[{1, bm, 0, 1}, w] + 
         8*G[{1, bm, 0, z^2}, w] - 8*G[{1, bm, bm, 0}, w] + 
         16*G[{1, bm, bm, 1}, w] - 8*G[{1, bm, bm, z^2}, w] - 
         8*G[{1, bm, bp, 0}, w] + 16*G[{1, bm, bp, 1}, w] - 
         8*G[{1, bm, bp, z^2}, w] + 8*G[{1, bm, z^2, 0}, w] - 
         16*G[{1, bm, z^2, 1}, w] + 8*G[{1, bm, z^2, z^2}, w] + 
         8*G[{1, bp, 0, 0}, w] - 16*G[{1, bp, 0, 1}, w] + 
         8*G[{1, bp, 0, z^2}, w] - 8*G[{1, bp, bm, 0}, w] + 
         16*G[{1, bp, bm, 1}, w] - 8*G[{1, bp, bm, z^2}, w] - 
         8*G[{1, bp, bp, 0}, w] + 16*G[{1, bp, bp, 1}, w] - 
         8*G[{1, bp, bp, z^2}, w] + 8*G[{1, bp, z^2, 0}, w] - 
         16*G[{1, bp, z^2, 1}, w] + 8*G[{1, bp, z^2, z^2}, w] - 
         8*G[{1, z^2, 0, 0}, w] + 16*G[{1, z^2, 0, 1}, w] - 
         8*G[{1, z^2, 0, z^2}, w] + 8*G[{1, z^2, bm, 0}, w] - 
         16*G[{1, z^2, bm, 1}, w] + 8*G[{1, z^2, bm, z^2}, w] + 
         8*G[{1, z^2, bp, 0}, w] - 16*G[{1, z^2, bp, 1}, w] + 
         8*G[{1, z^2, bp, z^2}, w] - 8*G[{1, z^2, z^2, 0}, w] + 
         16*G[{1, z^2, z^2, 1}, w] - 8*G[{1, z^2, z^2, z^2}, w] + 
         10*G[{bm, 0, 0, 0}, w] - 20*G[{bm, 0, 0, 1}, w] + 
         10*G[{bm, 0, 0, z^2}, w] - 16*G[{bm, 0, 1, 0}, w] + 
         32*G[{bm, 0, 1, 1}, w] - 16*G[{bm, 0, 1, z^2}, w] - 
         2*G[{bm, 0, bm, 0}, w] + 4*G[{bm, 0, bm, 1}, w] - 
         2*G[{bm, 0, bm, z^2}, w] - 2*G[{bm, 0, bp, 0}, w] + 
         4*G[{bm, 0, bp, 1}, w] - 2*G[{bm, 0, bp, z^2}, w] + 
         10*G[{bm, 0, z^2, 0}, w] - 20*G[{bm, 0, z^2, 1}, w] + 
         10*G[{bm, 0, z^2, z^2}, w] - 4*G[{bm, 1, 0, 0}, w] + 
         8*G[{bm, 1, 0, 1}, w] - 4*G[{bm, 1, 0, z^2}, w] + 
         4*G[{bm, 1, bm, 0}, w] - 8*G[{bm, 1, bm, 1}, w] + 
         4*G[{bm, 1, bm, z^2}, w] + 4*G[{bm, 1, bp, 0}, w] - 
         8*G[{bm, 1, bp, 1}, w] + 4*G[{bm, 1, bp, z^2}, w] - 
         4*G[{bm, 1, z^2, 0}, w] + 8*G[{bm, 1, z^2, 1}, w] - 
         4*G[{bm, 1, z^2, z^2}, w] - 8*G[{bm, bm, 0, 0}, w] + 
         16*G[{bm, bm, 0, 1}, w] - 8*G[{bm, bm, 0, z^2}, w] + 
         16*G[{bm, bm, 1, 0}, w] - 32*G[{bm, bm, 1, 1}, w] + 
         16*G[{bm, bm, 1, z^2}, w] - 8*G[{bm, bm, z^2, 0}, w] + 
         16*G[{bm, bm, z^2, 1}, w] - 8*G[{bm, bm, z^2, z^2}, w] - 
         8*G[{bm, bp, 0, 0}, w] + 16*G[{bm, bp, 0, 1}, w] - 
         8*G[{bm, bp, 0, z^2}, w] + 16*G[{bm, bp, 1, 0}, w] - 
         32*G[{bm, bp, 1, 1}, w] + 16*G[{bm, bp, 1, z^2}, w] - 
         8*G[{bm, bp, z^2, 0}, w] + 16*G[{bm, bp, z^2, 1}, w] - 
         8*G[{bm, bp, z^2, z^2}, w] + 10*G[{bm, z^2, 0, 0}, w] - 
         20*G[{bm, z^2, 0, 1}, w] + 10*G[{bm, z^2, 0, z^2}, w] - 
         16*G[{bm, z^2, 1, 0}, w] + 32*G[{bm, z^2, 1, 1}, w] - 
         16*G[{bm, z^2, 1, z^2}, w] - 2*G[{bm, z^2, bm, 0}, w] + 
         4*G[{bm, z^2, bm, 1}, w] - 2*G[{bm, z^2, bm, z^2}, w] - 
         2*G[{bm, z^2, bp, 0}, w] + 4*G[{bm, z^2, bp, 1}, w] - 
         2*G[{bm, z^2, bp, z^2}, w] + 10*G[{bm, z^2, z^2, 0}, w] - 
         20*G[{bm, z^2, z^2, 1}, w] + 10*G[{bm, z^2, z^2, z^2}, w] + 
         10*G[{bp, 0, 0, 0}, w] - 20*G[{bp, 0, 0, 1}, w] + 
         10*G[{bp, 0, 0, z^2}, w] - 16*G[{bp, 0, 1, 0}, w] + 
         32*G[{bp, 0, 1, 1}, w] - 16*G[{bp, 0, 1, z^2}, w] - 
         2*G[{bp, 0, bm, 0}, w] + 4*G[{bp, 0, bm, 1}, w] - 
         2*G[{bp, 0, bm, z^2}, w] - 2*G[{bp, 0, bp, 0}, w] + 
         4*G[{bp, 0, bp, 1}, w] - 2*G[{bp, 0, bp, z^2}, w] + 
         10*G[{bp, 0, z^2, 0}, w] - 20*G[{bp, 0, z^2, 1}, w] + 
         10*G[{bp, 0, z^2, z^2}, w] - 4*G[{bp, 1, 0, 0}, w] + 
         8*G[{bp, 1, 0, 1}, w] - 4*G[{bp, 1, 0, z^2}, w] + 
         4*G[{bp, 1, bm, 0}, w] - 8*G[{bp, 1, bm, 1}, w] + 
         4*G[{bp, 1, bm, z^2}, w] + 4*G[{bp, 1, bp, 0}, w] - 
         8*G[{bp, 1, bp, 1}, w] + 4*G[{bp, 1, bp, z^2}, w] - 
         4*G[{bp, 1, z^2, 0}, w] + 8*G[{bp, 1, z^2, 1}, w] - 
         4*G[{bp, 1, z^2, z^2}, w] - 8*G[{bp, bm, 0, 0}, w] + 
         16*G[{bp, bm, 0, 1}, w] - 8*G[{bp, bm, 0, z^2}, w] + 
         16*G[{bp, bm, 1, 0}, w] - 32*G[{bp, bm, 1, 1}, w] + 
         16*G[{bp, bm, 1, z^2}, w] - 8*G[{bp, bm, z^2, 0}, w] + 
         16*G[{bp, bm, z^2, 1}, w] - 8*G[{bp, bm, z^2, z^2}, w] - 
         8*G[{bp, bp, 0, 0}, w] + 16*G[{bp, bp, 0, 1}, w] - 
         8*G[{bp, bp, 0, z^2}, w] + 16*G[{bp, bp, 1, 0}, w] - 
         32*G[{bp, bp, 1, 1}, w] + 16*G[{bp, bp, 1, z^2}, w] - 
         8*G[{bp, bp, z^2, 0}, w] + 16*G[{bp, bp, z^2, 1}, w] - 
         8*G[{bp, bp, z^2, z^2}, w] + 10*G[{bp, z^2, 0, 0}, w] - 
         20*G[{bp, z^2, 0, 1}, w] + 10*G[{bp, z^2, 0, z^2}, w] - 
         16*G[{bp, z^2, 1, 0}, w] + 32*G[{bp, z^2, 1, 1}, w] - 
         16*G[{bp, z^2, 1, z^2}, w] - 2*G[{bp, z^2, bm, 0}, w] + 
         4*G[{bp, z^2, bm, 1}, w] - 2*G[{bp, z^2, bm, z^2}, w] - 
         2*G[{bp, z^2, bp, 0}, w] + 4*G[{bp, z^2, bp, 1}, w] - 
         2*G[{bp, z^2, bp, z^2}, w] + 10*G[{bp, z^2, z^2, 0}, w] - 
         20*G[{bp, z^2, z^2, 1}, w] + 10*G[{bp, z^2, z^2, z^2}, w] - 
         6*G[{z^2, 0, 0, 0}, w] + 12*G[{z^2, 0, 0, 1}, w] - 
         6*G[{z^2, 0, 0, z^2}, w] + 16*G[{z^2, 0, 1, 0}, w] - 
         32*G[{z^2, 0, 1, 1}, w] + 16*G[{z^2, 0, 1, z^2}, w] - 
         2*G[{z^2, 0, bm, 0}, w] + 4*G[{z^2, 0, bm, 1}, w] - 
         2*G[{z^2, 0, bm, z^2}, w] - 2*G[{z^2, 0, bp, 0}, w] + 
         4*G[{z^2, 0, bp, 1}, w] - 2*G[{z^2, 0, bp, z^2}, w] - 
         6*G[{z^2, 0, z^2, 0}, w] + 12*G[{z^2, 0, z^2, 1}, w] - 
         6*G[{z^2, 0, z^2, z^2}, w] + 4*G[{z^2, 1, 0, 0}, w] - 
         8*G[{z^2, 1, 0, 1}, w] + 4*G[{z^2, 1, 0, z^2}, w] - 
         4*G[{z^2, 1, bm, 0}, w] + 8*G[{z^2, 1, bm, 1}, w] - 
         4*G[{z^2, 1, bm, z^2}, w] - 4*G[{z^2, 1, bp, 0}, w] + 
         8*G[{z^2, 1, bp, 1}, w] - 4*G[{z^2, 1, bp, z^2}, w] + 
         4*G[{z^2, 1, z^2, 0}, w] - 8*G[{z^2, 1, z^2, 1}, w] + 
         4*G[{z^2, 1, z^2, z^2}, w] + 4*G[{z^2, bm, 0, 0}, w] - 
         8*G[{z^2, bm, 0, 1}, w] + 4*G[{z^2, bm, 0, z^2}, w] - 
         16*G[{z^2, bm, 1, 0}, w] + 32*G[{z^2, bm, 1, 1}, w] - 
         16*G[{z^2, bm, 1, z^2}, w] + 4*G[{z^2, bm, bm, 0}, w] - 
         8*G[{z^2, bm, bm, 1}, w] + 4*G[{z^2, bm, bm, z^2}, w] + 
         4*G[{z^2, bm, bp, 0}, w] - 8*G[{z^2, bm, bp, 1}, w] + 
         4*G[{z^2, bm, bp, z^2}, w] + 4*G[{z^2, bm, z^2, 0}, w] - 
         8*G[{z^2, bm, z^2, 1}, w] + 4*G[{z^2, bm, z^2, z^2}, w] + 
         4*G[{z^2, bp, 0, 0}, w] - 8*G[{z^2, bp, 0, 1}, w] + 
         4*G[{z^2, bp, 0, z^2}, w] - 16*G[{z^2, bp, 1, 0}, w] + 
         32*G[{z^2, bp, 1, 1}, w] - 16*G[{z^2, bp, 1, z^2}, w] + 
         4*G[{z^2, bp, bm, 0}, w] - 8*G[{z^2, bp, bm, 1}, w] + 
         4*G[{z^2, bp, bm, z^2}, w] + 4*G[{z^2, bp, bp, 0}, w] - 
         8*G[{z^2, bp, bp, 1}, w] + 4*G[{z^2, bp, bp, z^2}, w] + 
         4*G[{z^2, bp, z^2, 0}, w] - 8*G[{z^2, bp, z^2, 1}, w] + 
         4*G[{z^2, bp, z^2, z^2}, w] - 6*G[{z^2, z^2, 0, 0}, w] + 
         12*G[{z^2, z^2, 0, 1}, w] - 6*G[{z^2, z^2, 0, z^2}, w] + 
         16*G[{z^2, z^2, 1, 0}, w] - 32*G[{z^2, z^2, 1, 1}, w] + 
         16*G[{z^2, z^2, 1, z^2}, w] - 2*G[{z^2, z^2, bm, 0}, w] + 
         4*G[{z^2, z^2, bm, 1}, w] - 2*G[{z^2, z^2, bm, z^2}, w] - 
         2*G[{z^2, z^2, bp, 0}, w] + 4*G[{z^2, z^2, bp, 1}, w] - 
         2*G[{z^2, z^2, bp, z^2}, w] - 6*G[{z^2, z^2, z^2, 0}, w] + 
         12*G[{z^2, z^2, z^2, 1}, w] - 6*G[{z^2, z^2, z^2, z^2}, w] + 
         (8*G[{1}, w] - 4*G[{bm}, w] - 4*G[{bp}, w])*Zeta[3]), 
     MI[12] -> \[Epsilon]^2*(Pi^2/12 + Pi*((-I/2)*G[{0}, w] + 
           (I/2)*G[{bm}, w] + (I/2)*G[{bp}, w] - (I/2)*G[{z^2}, w]) - 
         G[{0, 0}, w]/2 + G[{0, 1}, w] - G[{0, z^2}, w]/2 + G[{bm, 0}, w]/2 - 
         G[{bm, 1}, w] + G[{bm, z^2}, w]/2 + G[{bp, 0}, w]/2 - 
         G[{bp, 1}, w] + G[{bp, z^2}, w]/2 - G[{z^2, 0}, w]/2 + 
         G[{z^2, 1}, w] - G[{z^2, z^2}, w]/2) + \[Epsilon]^5*
        Help["Fam_np", 12] + \[Epsilon]^3*((I/6)*Pi^3 + 
         Pi^2*(G[{0}, w]/3 - G[{1}, w]/3 - G[{bm}, w]/6 - G[{bp}, w]/6 + 
           G[{z^2}, w]/3) + Pi*((-I/2)*G[{0, 0}, w] + (4*I)*G[{0, 1}, w] - 
           ((3*I)/2)*G[{0, bm}, w] - ((3*I)/2)*G[{0, bp}, w] - 
           (I/2)*G[{0, z^2}, w] + (2*I)*G[{1, 0}, w] - (2*I)*G[{1, bm}, w] - 
           (2*I)*G[{1, bp}, w] + (2*I)*G[{1, z^2}, w] - (I/2)*G[{bm, 0}, w] - 
           (4*I)*G[{bm, 1}, w] + ((5*I)/2)*G[{bm, bm}, w] + 
           ((5*I)/2)*G[{bm, bp}, w] - (I/2)*G[{bm, z^2}, w] - 
           (I/2)*G[{bp, 0}, w] - (4*I)*G[{bp, 1}, w] + 
           ((5*I)/2)*G[{bp, bm}, w] + ((5*I)/2)*G[{bp, bp}, w] - 
           (I/2)*G[{bp, z^2}, w] - (I/2)*G[{z^2, 0}, w] + 
           (4*I)*G[{z^2, 1}, w] - ((3*I)/2)*G[{z^2, bm}, w] - 
           ((3*I)/2)*G[{z^2, bp}, w] - (I/2)*G[{z^2, z^2}, w]) - 
         G[{0, 0, 0}, w]/2 + G[{0, 0, 1}, w] - G[{0, 0, z^2}, w]/2 + 
         4*G[{0, 1, 0}, w] - 8*G[{0, 1, 1}, w] + 4*G[{0, 1, z^2}, w] - 
         (3*G[{0, bm, 0}, w])/2 + 3*G[{0, bm, 1}, w] - (3*G[{0, bm, z^2}, w])/
          2 - (3*G[{0, bp, 0}, w])/2 + 3*G[{0, bp, 1}, w] - 
         (3*G[{0, bp, z^2}, w])/2 - G[{0, z^2, 0}, w]/2 + G[{0, z^2, 1}, w] - 
         G[{0, z^2, z^2}, w]/2 + 2*G[{1, 0, 0}, w] - 4*G[{1, 0, 1}, w] + 
         2*G[{1, 0, z^2}, w] - 2*G[{1, bm, 0}, w] + 4*G[{1, bm, 1}, w] - 
         2*G[{1, bm, z^2}, w] - 2*G[{1, bp, 0}, w] + 4*G[{1, bp, 1}, w] - 
         2*G[{1, bp, z^2}, w] + 2*G[{1, z^2, 0}, w] - 4*G[{1, z^2, 1}, w] + 
         2*G[{1, z^2, z^2}, w] - G[{bm, 0, 0}, w]/2 + G[{bm, 0, 1}, w] - 
         G[{bm, 0, z^2}, w]/2 - 4*G[{bm, 1, 0}, w] + 8*G[{bm, 1, 1}, w] - 
         4*G[{bm, 1, z^2}, w] + (5*G[{bm, bm, 0}, w])/2 - 
         5*G[{bm, bm, 1}, w] + (5*G[{bm, bm, z^2}, w])/2 + 
         (5*G[{bm, bp, 0}, w])/2 - 5*G[{bm, bp, 1}, w] + 
         (5*G[{bm, bp, z^2}, w])/2 - G[{bm, z^2, 0}, w]/2 + 
         G[{bm, z^2, 1}, w] - G[{bm, z^2, z^2}, w]/2 - G[{bp, 0, 0}, w]/2 + 
         G[{bp, 0, 1}, w] - G[{bp, 0, z^2}, w]/2 - 4*G[{bp, 1, 0}, w] + 
         8*G[{bp, 1, 1}, w] - 4*G[{bp, 1, z^2}, w] + (5*G[{bp, bm, 0}, w])/
          2 - 5*G[{bp, bm, 1}, w] + (5*G[{bp, bm, z^2}, w])/2 + 
         (5*G[{bp, bp, 0}, w])/2 - 5*G[{bp, bp, 1}, w] + 
         (5*G[{bp, bp, z^2}, w])/2 - G[{bp, z^2, 0}, w]/2 + 
         G[{bp, z^2, 1}, w] - G[{bp, z^2, z^2}, w]/2 - G[{z^2, 0, 0}, w]/2 + 
         G[{z^2, 0, 1}, w] - G[{z^2, 0, z^2}, w]/2 + 4*G[{z^2, 1, 0}, w] - 
         8*G[{z^2, 1, 1}, w] + 4*G[{z^2, 1, z^2}, w] - (3*G[{z^2, bm, 0}, w])/
          2 + 3*G[{z^2, bm, 1}, w] - (3*G[{z^2, bm, z^2}, w])/2 - 
         (3*G[{z^2, bp, 0}, w])/2 + 3*G[{z^2, bp, 1}, w] - 
         (3*G[{z^2, bp, z^2}, w])/2 - G[{z^2, z^2, 0}, w]/2 + 
         G[{z^2, z^2, 1}, w] - G[{z^2, z^2, z^2}, w]/2 - (5*Zeta[3])/2) + 
       \[Epsilon]^4*(-Pi^4/15 + Pi^3*((I/6)*G[{0}, w] - ((2*I)/3)*G[{1}, w] + 
           (I/6)*G[{bm}, w] + (I/6)*G[{bp}, w] + (I/6)*G[{z^2}, w]) + 
         Pi^2*(G[{0, 0}, w]/3 - (17*G[{0, 1}, w])/3 + (5*G[{0, bm}, w])/2 + 
           (5*G[{0, bp}, w])/2 + G[{0, z^2}, w]/3 - (16*G[{1, 0}, w])/3 + 
           (4*G[{1, 1}, w])/3 + (14*G[{1, bm}, w])/3 + (14*G[{1, bp}, w])/3 - 
           (16*G[{1, z^2}, w])/3 + (7*G[{bm, 0}, w])/3 + 5*G[{bm, 1}, w] - 
           (29*G[{bm, bm}, w])/6 - (29*G[{bm, bp}, w])/6 + 
           (7*G[{bm, z^2}, w])/3 + (7*G[{bp, 0}, w])/3 + 5*G[{bp, 1}, w] - 
           (29*G[{bp, bm}, w])/6 - (29*G[{bp, bp}, w])/6 + 
           (7*G[{bp, z^2}, w])/3 + G[{z^2, 0}, w]/3 - (17*G[{z^2, 1}, w])/3 + 
           (5*G[{z^2, bm}, w])/2 + (5*G[{z^2, bp}, w])/2 + 
           G[{z^2, z^2}, w]/3) - G[{0, 0, 0, 0}, w]/2 + G[{0, 0, 0, 1}, w] - 
         G[{0, 0, 0, z^2}, w]/2 + 4*G[{0, 0, 1, 0}, w] - 
         8*G[{0, 0, 1, 1}, w] + 4*G[{0, 0, 1, z^2}, w] - 
         (3*G[{0, 0, bm, 0}, w])/2 + 3*G[{0, 0, bm, 1}, w] - 
         (3*G[{0, 0, bm, z^2}, w])/2 - (3*G[{0, 0, bp, 0}, w])/2 + 
         3*G[{0, 0, bp, 1}, w] - (3*G[{0, 0, bp, z^2}, w])/2 - 
         G[{0, 0, z^2, 0}, w]/2 + G[{0, 0, z^2, 1}, w] - 
         G[{0, 0, z^2, z^2}, w]/2 + 10*G[{0, 1, 0, 0}, w] - 
         20*G[{0, 1, 0, 1}, w] + 10*G[{0, 1, 0, z^2}, w] - 
         32*G[{0, 1, 1, 0}, w] + 64*G[{0, 1, 1, 1}, w] - 
         32*G[{0, 1, 1, z^2}, w] + 6*G[{0, 1, bm, 0}, w] - 
         12*G[{0, 1, bm, 1}, w] + 6*G[{0, 1, bm, z^2}, w] + 
         6*G[{0, 1, bp, 0}, w] - 12*G[{0, 1, bp, 1}, w] + 
         6*G[{0, 1, bp, z^2}, w] + 10*G[{0, 1, z^2, 0}, w] - 
         20*G[{0, 1, z^2, 1}, w] + 10*G[{0, 1, z^2, z^2}, w] - 
         (9*G[{0, bm, 0, 0}, w])/2 + 9*G[{0, bm, 0, 1}, w] - 
         (9*G[{0, bm, 0, z^2}, w])/2 + 12*G[{0, bm, 1, 0}, w] - 
         24*G[{0, bm, 1, 1}, w] + 12*G[{0, bm, 1, z^2}, w] - 
         (3*G[{0, bm, bm, 0}, w])/2 + 3*G[{0, bm, bm, 1}, w] - 
         (3*G[{0, bm, bm, z^2}, w])/2 - (3*G[{0, bm, bp, 0}, w])/2 + 
         3*G[{0, bm, bp, 1}, w] - (3*G[{0, bm, bp, z^2}, w])/2 - 
         (9*G[{0, bm, z^2, 0}, w])/2 + 9*G[{0, bm, z^2, 1}, w] - 
         (9*G[{0, bm, z^2, z^2}, w])/2 - (9*G[{0, bp, 0, 0}, w])/2 + 
         9*G[{0, bp, 0, 1}, w] - (9*G[{0, bp, 0, z^2}, w])/2 + 
         12*G[{0, bp, 1, 0}, w] - 24*G[{0, bp, 1, 1}, w] + 
         12*G[{0, bp, 1, z^2}, w] - (3*G[{0, bp, bm, 0}, w])/2 + 
         3*G[{0, bp, bm, 1}, w] - (3*G[{0, bp, bm, z^2}, w])/2 - 
         (3*G[{0, bp, bp, 0}, w])/2 + 3*G[{0, bp, bp, 1}, w] - 
         (3*G[{0, bp, bp, z^2}, w])/2 - (9*G[{0, bp, z^2, 0}, w])/2 + 
         9*G[{0, bp, z^2, 1}, w] - (9*G[{0, bp, z^2, z^2}, w])/2 - 
         G[{0, z^2, 0, 0}, w]/2 + G[{0, z^2, 0, 1}, w] - 
         G[{0, z^2, 0, z^2}, w]/2 + 4*G[{0, z^2, 1, 0}, w] - 
         8*G[{0, z^2, 1, 1}, w] + 4*G[{0, z^2, 1, z^2}, w] - 
         (3*G[{0, z^2, bm, 0}, w])/2 + 3*G[{0, z^2, bm, 1}, w] - 
         (3*G[{0, z^2, bm, z^2}, w])/2 - (3*G[{0, z^2, bp, 0}, w])/2 + 
         3*G[{0, z^2, bp, 1}, w] - (3*G[{0, z^2, bp, z^2}, w])/2 - 
         G[{0, z^2, z^2, 0}, w]/2 + G[{0, z^2, z^2, 1}, w] - 
         G[{0, z^2, z^2, z^2}, w]/2 + 14*G[{1, 0, 0, 0}, w] - 
         28*G[{1, 0, 0, 1}, w] + 14*G[{1, 0, 0, z^2}, w] - 
         16*G[{1, 0, 1, 0}, w] + 32*G[{1, 0, 1, 1}, w] - 
         16*G[{1, 0, 1, z^2}, w] - 6*G[{1, 0, bm, 0}, w] + 
         12*G[{1, 0, bm, 1}, w] - 6*G[{1, 0, bm, z^2}, w] - 
         6*G[{1, 0, bp, 0}, w] + 12*G[{1, 0, bp, 1}, w] - 
         6*G[{1, 0, bp, z^2}, w] + 14*G[{1, 0, z^2, 0}, w] - 
         28*G[{1, 0, z^2, 1}, w] + 14*G[{1, 0, z^2, z^2}, w] - 
         8*G[{1, 1, 0, 0}, w] + 16*G[{1, 1, 0, 1}, w] - 
         8*G[{1, 1, 0, z^2}, w] + 8*G[{1, 1, bm, 0}, w] - 
         16*G[{1, 1, bm, 1}, w] + 8*G[{1, 1, bm, z^2}, w] + 
         8*G[{1, 1, bp, 0}, w] - 16*G[{1, 1, bp, 1}, w] + 
         8*G[{1, 1, bp, z^2}, w] - 8*G[{1, 1, z^2, 0}, w] + 
         16*G[{1, 1, z^2, 1}, w] - 8*G[{1, 1, z^2, z^2}, w] - 
         10*G[{1, bm, 0, 0}, w] + 20*G[{1, bm, 0, 1}, w] - 
         10*G[{1, bm, 0, z^2}, w] + 16*G[{1, bm, 1, 0}, w] - 
         32*G[{1, bm, 1, 1}, w] + 16*G[{1, bm, 1, z^2}, w] + 
         2*G[{1, bm, bm, 0}, w] - 4*G[{1, bm, bm, 1}, w] + 
         2*G[{1, bm, bm, z^2}, w] + 2*G[{1, bm, bp, 0}, w] - 
         4*G[{1, bm, bp, 1}, w] + 2*G[{1, bm, bp, z^2}, w] - 
         10*G[{1, bm, z^2, 0}, w] + 20*G[{1, bm, z^2, 1}, w] - 
         10*G[{1, bm, z^2, z^2}, w] - 10*G[{1, bp, 0, 0}, w] + 
         20*G[{1, bp, 0, 1}, w] - 10*G[{1, bp, 0, z^2}, w] + 
         16*G[{1, bp, 1, 0}, w] - 32*G[{1, bp, 1, 1}, w] + 
         16*G[{1, bp, 1, z^2}, w] + 2*G[{1, bp, bm, 0}, w] - 
         4*G[{1, bp, bm, 1}, w] + 2*G[{1, bp, bm, z^2}, w] + 
         2*G[{1, bp, bp, 0}, w] - 4*G[{1, bp, bp, 1}, w] + 
         2*G[{1, bp, bp, z^2}, w] - 10*G[{1, bp, z^2, 0}, w] + 
         20*G[{1, bp, z^2, 1}, w] - 10*G[{1, bp, z^2, z^2}, w] + 
         14*G[{1, z^2, 0, 0}, w] - 28*G[{1, z^2, 0, 1}, w] + 
         14*G[{1, z^2, 0, z^2}, w] - 16*G[{1, z^2, 1, 0}, w] + 
         32*G[{1, z^2, 1, 1}, w] - 16*G[{1, z^2, 1, z^2}, w] - 
         6*G[{1, z^2, bm, 0}, w] + 12*G[{1, z^2, bm, 1}, w] - 
         6*G[{1, z^2, bm, z^2}, w] - 6*G[{1, z^2, bp, 0}, w] + 
         12*G[{1, z^2, bp, 1}, w] - 6*G[{1, z^2, bp, z^2}, w] + 
         14*G[{1, z^2, z^2, 0}, w] - 28*G[{1, z^2, z^2, 1}, w] + 
         14*G[{1, z^2, z^2, z^2}, w] - (13*G[{bm, 0, 0, 0}, w])/2 + 
         13*G[{bm, 0, 0, 1}, w] - (13*G[{bm, 0, 0, z^2}, w])/2 + 
         4*G[{bm, 0, 1, 0}, w] - 8*G[{bm, 0, 1, 1}, w] + 
         4*G[{bm, 0, 1, z^2}, w] + (9*G[{bm, 0, bm, 0}, w])/2 - 
         9*G[{bm, 0, bm, 1}, w] + (9*G[{bm, 0, bm, z^2}, w])/2 + 
         (9*G[{bm, 0, bp, 0}, w])/2 - 9*G[{bm, 0, bp, 1}, w] + 
         (9*G[{bm, 0, bp, z^2}, w])/2 - (13*G[{bm, 0, z^2, 0}, w])/2 + 
         13*G[{bm, 0, z^2, 1}, w] - (13*G[{bm, 0, z^2, z^2}, w])/2 - 
         6*G[{bm, 1, 0, 0}, w] + 12*G[{bm, 1, 0, 1}, w] - 
         6*G[{bm, 1, 0, z^2}, w] + 32*G[{bm, 1, 1, 0}, w] - 
         64*G[{bm, 1, 1, 1}, w] + 32*G[{bm, 1, 1, z^2}, w] - 
         10*G[{bm, 1, bm, 0}, w] + 20*G[{bm, 1, bm, 1}, w] - 
         10*G[{bm, 1, bm, z^2}, w] - 10*G[{bm, 1, bp, 0}, w] + 
         20*G[{bm, 1, bp, 1}, w] - 10*G[{bm, 1, bp, z^2}, w] - 
         6*G[{bm, 1, z^2, 0}, w] + 12*G[{bm, 1, z^2, 1}, w] - 
         6*G[{bm, 1, z^2, z^2}, w] + (19*G[{bm, bm, 0, 0}, w])/2 - 
         19*G[{bm, bm, 0, 1}, w] + (19*G[{bm, bm, 0, z^2}, w])/2 - 
         20*G[{bm, bm, 1, 0}, w] + 40*G[{bm, bm, 1, 1}, w] - 
         20*G[{bm, bm, 1, z^2}, w] + G[{bm, bm, bm, 0}, w]/2 - 
         G[{bm, bm, bm, 1}, w] + G[{bm, bm, bm, z^2}, w]/2 + 
         G[{bm, bm, bp, 0}, w]/2 - G[{bm, bm, bp, 1}, w] + 
         G[{bm, bm, bp, z^2}, w]/2 + (19*G[{bm, bm, z^2, 0}, w])/2 - 
         19*G[{bm, bm, z^2, 1}, w] + (19*G[{bm, bm, z^2, z^2}, w])/2 + 
         (19*G[{bm, bp, 0, 0}, w])/2 - 19*G[{bm, bp, 0, 1}, w] + 
         (19*G[{bm, bp, 0, z^2}, w])/2 - 20*G[{bm, bp, 1, 0}, w] + 
         40*G[{bm, bp, 1, 1}, w] - 20*G[{bm, bp, 1, z^2}, w] + 
         G[{bm, bp, bm, 0}, w]/2 - G[{bm, bp, bm, 1}, w] + 
         G[{bm, bp, bm, z^2}, w]/2 + G[{bm, bp, bp, 0}, w]/2 - 
         G[{bm, bp, bp, 1}, w] + G[{bm, bp, bp, z^2}, w]/2 + 
         (19*G[{bm, bp, z^2, 0}, w])/2 - 19*G[{bm, bp, z^2, 1}, w] + 
         (19*G[{bm, bp, z^2, z^2}, w])/2 - (13*G[{bm, z^2, 0, 0}, w])/2 + 
         13*G[{bm, z^2, 0, 1}, w] - (13*G[{bm, z^2, 0, z^2}, w])/2 + 
         4*G[{bm, z^2, 1, 0}, w] - 8*G[{bm, z^2, 1, 1}, w] + 
         4*G[{bm, z^2, 1, z^2}, w] + (9*G[{bm, z^2, bm, 0}, w])/2 - 
         9*G[{bm, z^2, bm, 1}, w] + (9*G[{bm, z^2, bm, z^2}, w])/2 + 
         (9*G[{bm, z^2, bp, 0}, w])/2 - 9*G[{bm, z^2, bp, 1}, w] + 
         (9*G[{bm, z^2, bp, z^2}, w])/2 - (13*G[{bm, z^2, z^2, 0}, w])/2 + 
         13*G[{bm, z^2, z^2, 1}, w] - (13*G[{bm, z^2, z^2, z^2}, w])/2 - 
         (13*G[{bp, 0, 0, 0}, w])/2 + 13*G[{bp, 0, 0, 1}, w] - 
         (13*G[{bp, 0, 0, z^2}, w])/2 + 4*G[{bp, 0, 1, 0}, w] - 
         8*G[{bp, 0, 1, 1}, w] + 4*G[{bp, 0, 1, z^2}, w] + 
         (9*G[{bp, 0, bm, 0}, w])/2 - 9*G[{bp, 0, bm, 1}, w] + 
         (9*G[{bp, 0, bm, z^2}, w])/2 + (9*G[{bp, 0, bp, 0}, w])/2 - 
         9*G[{bp, 0, bp, 1}, w] + (9*G[{bp, 0, bp, z^2}, w])/2 - 
         (13*G[{bp, 0, z^2, 0}, w])/2 + 13*G[{bp, 0, z^2, 1}, w] - 
         (13*G[{bp, 0, z^2, z^2}, w])/2 - 6*G[{bp, 1, 0, 0}, w] + 
         12*G[{bp, 1, 0, 1}, w] - 6*G[{bp, 1, 0, z^2}, w] + 
         32*G[{bp, 1, 1, 0}, w] - 64*G[{bp, 1, 1, 1}, w] + 
         32*G[{bp, 1, 1, z^2}, w] - 10*G[{bp, 1, bm, 0}, w] + 
         20*G[{bp, 1, bm, 1}, w] - 10*G[{bp, 1, bm, z^2}, w] - 
         10*G[{bp, 1, bp, 0}, w] + 20*G[{bp, 1, bp, 1}, w] - 
         10*G[{bp, 1, bp, z^2}, w] - 6*G[{bp, 1, z^2, 0}, w] + 
         12*G[{bp, 1, z^2, 1}, w] - 6*G[{bp, 1, z^2, z^2}, w] + 
         (19*G[{bp, bm, 0, 0}, w])/2 - 19*G[{bp, bm, 0, 1}, w] + 
         (19*G[{bp, bm, 0, z^2}, w])/2 - 20*G[{bp, bm, 1, 0}, w] + 
         40*G[{bp, bm, 1, 1}, w] - 20*G[{bp, bm, 1, z^2}, w] + 
         G[{bp, bm, bm, 0}, w]/2 - G[{bp, bm, bm, 1}, w] + 
         G[{bp, bm, bm, z^2}, w]/2 + G[{bp, bm, bp, 0}, w]/2 - 
         G[{bp, bm, bp, 1}, w] + G[{bp, bm, bp, z^2}, w]/2 + 
         (19*G[{bp, bm, z^2, 0}, w])/2 - 19*G[{bp, bm, z^2, 1}, w] + 
         (19*G[{bp, bm, z^2, z^2}, w])/2 + (19*G[{bp, bp, 0, 0}, w])/2 - 
         19*G[{bp, bp, 0, 1}, w] + (19*G[{bp, bp, 0, z^2}, w])/2 - 
         20*G[{bp, bp, 1, 0}, w] + 40*G[{bp, bp, 1, 1}, w] - 
         20*G[{bp, bp, 1, z^2}, w] + G[{bp, bp, bm, 0}, w]/2 - 
         G[{bp, bp, bm, 1}, w] + G[{bp, bp, bm, z^2}, w]/2 + 
         G[{bp, bp, bp, 0}, w]/2 - G[{bp, bp, bp, 1}, w] + 
         G[{bp, bp, bp, z^2}, w]/2 + (19*G[{bp, bp, z^2, 0}, w])/2 - 
         19*G[{bp, bp, z^2, 1}, w] + (19*G[{bp, bp, z^2, z^2}, w])/2 - 
         (13*G[{bp, z^2, 0, 0}, w])/2 + 13*G[{bp, z^2, 0, 1}, w] - 
         (13*G[{bp, z^2, 0, z^2}, w])/2 + 4*G[{bp, z^2, 1, 0}, w] - 
         8*G[{bp, z^2, 1, 1}, w] + 4*G[{bp, z^2, 1, z^2}, w] + 
         (9*G[{bp, z^2, bm, 0}, w])/2 - 9*G[{bp, z^2, bm, 1}, w] + 
         (9*G[{bp, z^2, bm, z^2}, w])/2 + (9*G[{bp, z^2, bp, 0}, w])/2 - 
         9*G[{bp, z^2, bp, 1}, w] + (9*G[{bp, z^2, bp, z^2}, w])/2 - 
         (13*G[{bp, z^2, z^2, 0}, w])/2 + 13*G[{bp, z^2, z^2, 1}, w] - 
         (13*G[{bp, z^2, z^2, z^2}, w])/2 - G[{z^2, 0, 0, 0}, w]/2 + 
         G[{z^2, 0, 0, 1}, w] - G[{z^2, 0, 0, z^2}, w]/2 + 
         4*G[{z^2, 0, 1, 0}, w] - 8*G[{z^2, 0, 1, 1}, w] + 
         4*G[{z^2, 0, 1, z^2}, w] - (3*G[{z^2, 0, bm, 0}, w])/2 + 
         3*G[{z^2, 0, bm, 1}, w] - (3*G[{z^2, 0, bm, z^2}, w])/2 - 
         (3*G[{z^2, 0, bp, 0}, w])/2 + 3*G[{z^2, 0, bp, 1}, w] - 
         (3*G[{z^2, 0, bp, z^2}, w])/2 - G[{z^2, 0, z^2, 0}, w]/2 + 
         G[{z^2, 0, z^2, 1}, w] - G[{z^2, 0, z^2, z^2}, w]/2 + 
         10*G[{z^2, 1, 0, 0}, w] - 20*G[{z^2, 1, 0, 1}, w] + 
         10*G[{z^2, 1, 0, z^2}, w] - 32*G[{z^2, 1, 1, 0}, w] + 
         64*G[{z^2, 1, 1, 1}, w] - 32*G[{z^2, 1, 1, z^2}, w] + 
         6*G[{z^2, 1, bm, 0}, w] - 12*G[{z^2, 1, bm, 1}, w] + 
         6*G[{z^2, 1, bm, z^2}, w] + 6*G[{z^2, 1, bp, 0}, w] - 
         12*G[{z^2, 1, bp, 1}, w] + 6*G[{z^2, 1, bp, z^2}, w] + 
         10*G[{z^2, 1, z^2, 0}, w] - 20*G[{z^2, 1, z^2, 1}, w] + 
         10*G[{z^2, 1, z^2, z^2}, w] - (9*G[{z^2, bm, 0, 0}, w])/2 + 
         9*G[{z^2, bm, 0, 1}, w] - (9*G[{z^2, bm, 0, z^2}, w])/2 + 
         12*G[{z^2, bm, 1, 0}, w] - 24*G[{z^2, bm, 1, 1}, w] + 
         12*G[{z^2, bm, 1, z^2}, w] - (3*G[{z^2, bm, bm, 0}, w])/2 + 
         3*G[{z^2, bm, bm, 1}, w] - (3*G[{z^2, bm, bm, z^2}, w])/2 - 
         (3*G[{z^2, bm, bp, 0}, w])/2 + 3*G[{z^2, bm, bp, 1}, w] - 
         (3*G[{z^2, bm, bp, z^2}, w])/2 - (9*G[{z^2, bm, z^2, 0}, w])/2 + 
         9*G[{z^2, bm, z^2, 1}, w] - (9*G[{z^2, bm, z^2, z^2}, w])/2 - 
         (9*G[{z^2, bp, 0, 0}, w])/2 + 9*G[{z^2, bp, 0, 1}, w] - 
         (9*G[{z^2, bp, 0, z^2}, w])/2 + 12*G[{z^2, bp, 1, 0}, w] - 
         24*G[{z^2, bp, 1, 1}, w] + 12*G[{z^2, bp, 1, z^2}, w] - 
         (3*G[{z^2, bp, bm, 0}, w])/2 + 3*G[{z^2, bp, bm, 1}, w] - 
         (3*G[{z^2, bp, bm, z^2}, w])/2 - (3*G[{z^2, bp, bp, 0}, w])/2 + 
         3*G[{z^2, bp, bp, 1}, w] - (3*G[{z^2, bp, bp, z^2}, w])/2 - 
         (9*G[{z^2, bp, z^2, 0}, w])/2 + 9*G[{z^2, bp, z^2, 1}, w] - 
         (9*G[{z^2, bp, z^2, z^2}, w])/2 - G[{z^2, z^2, 0, 0}, w]/2 + 
         G[{z^2, z^2, 0, 1}, w] - G[{z^2, z^2, 0, z^2}, w]/2 + 
         4*G[{z^2, z^2, 1, 0}, w] - 8*G[{z^2, z^2, 1, 1}, w] + 
         4*G[{z^2, z^2, 1, z^2}, w] - (3*G[{z^2, z^2, bm, 0}, w])/2 + 
         3*G[{z^2, z^2, bm, 1}, w] - (3*G[{z^2, z^2, bm, z^2}, w])/2 - 
         (3*G[{z^2, z^2, bp, 0}, w])/2 + 3*G[{z^2, z^2, bp, 1}, w] - 
         (3*G[{z^2, z^2, bp, z^2}, w])/2 - G[{z^2, z^2, z^2, 0}, w]/2 + 
         G[{z^2, z^2, z^2, 1}, w] - G[{z^2, z^2, z^2, z^2}, w]/2 + 
         Pi*((-I/2)*G[{0, 0, 0}, w] + (4*I)*G[{0, 0, 1}, w] - 
           ((3*I)/2)*G[{0, 0, bm}, w] - ((3*I)/2)*G[{0, 0, bp}, w] - 
           (I/2)*G[{0, 0, z^2}, w] + (10*I)*G[{0, 1, 0}, w] - 
           (32*I)*G[{0, 1, 1}, w] + (6*I)*G[{0, 1, bm}, w] + 
           (6*I)*G[{0, 1, bp}, w] + (10*I)*G[{0, 1, z^2}, w] - 
           ((9*I)/2)*G[{0, bm, 0}, w] + (12*I)*G[{0, bm, 1}, w] - 
           ((3*I)/2)*G[{0, bm, bm}, w] - ((3*I)/2)*G[{0, bm, bp}, w] - 
           ((9*I)/2)*G[{0, bm, z^2}, w] - ((9*I)/2)*G[{0, bp, 0}, w] + 
           (12*I)*G[{0, bp, 1}, w] - ((3*I)/2)*G[{0, bp, bm}, w] - 
           ((3*I)/2)*G[{0, bp, bp}, w] - ((9*I)/2)*G[{0, bp, z^2}, w] - 
           (I/2)*G[{0, z^2, 0}, w] + (4*I)*G[{0, z^2, 1}, w] - 
           ((3*I)/2)*G[{0, z^2, bm}, w] - ((3*I)/2)*G[{0, z^2, bp}, w] - 
           (I/2)*G[{0, z^2, z^2}, w] + (14*I)*G[{1, 0, 0}, w] - 
           (16*I)*G[{1, 0, 1}, w] - (6*I)*G[{1, 0, bm}, w] - 
           (6*I)*G[{1, 0, bp}, w] + (14*I)*G[{1, 0, z^2}, w] - 
           (8*I)*G[{1, 1, 0}, w] + (8*I)*G[{1, 1, bm}, w] + 
           (8*I)*G[{1, 1, bp}, w] - (8*I)*G[{1, 1, z^2}, w] - 
           (10*I)*G[{1, bm, 0}, w] + (16*I)*G[{1, bm, 1}, w] + 
           (2*I)*G[{1, bm, bm}, w] + (2*I)*G[{1, bm, bp}, w] - 
           (10*I)*G[{1, bm, z^2}, w] - (10*I)*G[{1, bp, 0}, w] + 
           (16*I)*G[{1, bp, 1}, w] + (2*I)*G[{1, bp, bm}, w] + 
           (2*I)*G[{1, bp, bp}, w] - (10*I)*G[{1, bp, z^2}, w] + 
           (14*I)*G[{1, z^2, 0}, w] - (16*I)*G[{1, z^2, 1}, w] - 
           (6*I)*G[{1, z^2, bm}, w] - (6*I)*G[{1, z^2, bp}, w] + 
           (14*I)*G[{1, z^2, z^2}, w] - ((13*I)/2)*G[{bm, 0, 0}, w] + 
           (4*I)*G[{bm, 0, 1}, w] + ((9*I)/2)*G[{bm, 0, bm}, w] + 
           ((9*I)/2)*G[{bm, 0, bp}, w] - ((13*I)/2)*G[{bm, 0, z^2}, w] - 
           (6*I)*G[{bm, 1, 0}, w] + (32*I)*G[{bm, 1, 1}, w] - 
           (10*I)*G[{bm, 1, bm}, w] - (10*I)*G[{bm, 1, bp}, w] - 
           (6*I)*G[{bm, 1, z^2}, w] + ((19*I)/2)*G[{bm, bm, 0}, w] - 
           (20*I)*G[{bm, bm, 1}, w] + (I/2)*G[{bm, bm, bm}, w] + 
           (I/2)*G[{bm, bm, bp}, w] + ((19*I)/2)*G[{bm, bm, z^2}, w] + 
           ((19*I)/2)*G[{bm, bp, 0}, w] - (20*I)*G[{bm, bp, 1}, w] + 
           (I/2)*G[{bm, bp, bm}, w] + (I/2)*G[{bm, bp, bp}, w] + 
           ((19*I)/2)*G[{bm, bp, z^2}, w] - ((13*I)/2)*G[{bm, z^2, 0}, w] + 
           (4*I)*G[{bm, z^2, 1}, w] + ((9*I)/2)*G[{bm, z^2, bm}, w] + 
           ((9*I)/2)*G[{bm, z^2, bp}, w] - ((13*I)/2)*G[{bm, z^2, z^2}, w] - 
           ((13*I)/2)*G[{bp, 0, 0}, w] + (4*I)*G[{bp, 0, 1}, w] + 
           ((9*I)/2)*G[{bp, 0, bm}, w] + ((9*I)/2)*G[{bp, 0, bp}, w] - 
           ((13*I)/2)*G[{bp, 0, z^2}, w] - (6*I)*G[{bp, 1, 0}, w] + 
           (32*I)*G[{bp, 1, 1}, w] - (10*I)*G[{bp, 1, bm}, w] - 
           (10*I)*G[{bp, 1, bp}, w] - (6*I)*G[{bp, 1, z^2}, w] + 
           ((19*I)/2)*G[{bp, bm, 0}, w] - (20*I)*G[{bp, bm, 1}, w] + 
           (I/2)*G[{bp, bm, bm}, w] + (I/2)*G[{bp, bm, bp}, w] + 
           ((19*I)/2)*G[{bp, bm, z^2}, w] + ((19*I)/2)*G[{bp, bp, 0}, w] - 
           (20*I)*G[{bp, bp, 1}, w] + (I/2)*G[{bp, bp, bm}, w] + 
           (I/2)*G[{bp, bp, bp}, w] + ((19*I)/2)*G[{bp, bp, z^2}, w] - 
           ((13*I)/2)*G[{bp, z^2, 0}, w] + (4*I)*G[{bp, z^2, 1}, w] + 
           ((9*I)/2)*G[{bp, z^2, bm}, w] + ((9*I)/2)*G[{bp, z^2, bp}, w] - 
           ((13*I)/2)*G[{bp, z^2, z^2}, w] - (I/2)*G[{z^2, 0, 0}, w] + 
           (4*I)*G[{z^2, 0, 1}, w] - ((3*I)/2)*G[{z^2, 0, bm}, w] - 
           ((3*I)/2)*G[{z^2, 0, bp}, w] - (I/2)*G[{z^2, 0, z^2}, w] + 
           (10*I)*G[{z^2, 1, 0}, w] - (32*I)*G[{z^2, 1, 1}, w] + 
           (6*I)*G[{z^2, 1, bm}, w] + (6*I)*G[{z^2, 1, bp}, w] + 
           (10*I)*G[{z^2, 1, z^2}, w] - ((9*I)/2)*G[{z^2, bm, 0}, w] + 
           (12*I)*G[{z^2, bm, 1}, w] - ((3*I)/2)*G[{z^2, bm, bm}, w] - 
           ((3*I)/2)*G[{z^2, bm, bp}, w] - ((9*I)/2)*G[{z^2, bm, z^2}, w] - 
           ((9*I)/2)*G[{z^2, bp, 0}, w] + (12*I)*G[{z^2, bp, 1}, w] - 
           ((3*I)/2)*G[{z^2, bp, bm}, w] - ((3*I)/2)*G[{z^2, bp, bp}, w] - 
           ((9*I)/2)*G[{z^2, bp, z^2}, w] - (I/2)*G[{z^2, z^2, 0}, w] + 
           (4*I)*G[{z^2, z^2, 1}, w] - ((3*I)/2)*G[{z^2, z^2, bm}, w] - 
           ((3*I)/2)*G[{z^2, z^2, bp}, w] - (I/2)*G[{z^2, z^2, z^2}, w] + 
           I*Zeta[3]) + (G[{0}, w] - 2*G[{1}, w] + G[{z^2}, w])*Zeta[3]), 
     MI[13] -> \[Epsilon]^5*Help["Fam_np", 13] + \[Epsilon]^3*
        (Pi^2*(-G[{-1}, z]/3 + (2*G[{0}, z])/3 - G[{1}, z]/3 - G[{cm}, w]/3 - 
           G[{cp}, w]/3 + G[{z^2}, w]/3) + G[{z^2}, w]*(-4*G[{-1, 0}, z] + 
           8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + G[{cm}, w]*(4*G[{-1, 0}, z] - 
           8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + G[{cp}, w]*(4*G[{-1, 0}, z] - 
           8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + G[{0}, z]*(4*G[{cm, cm}, w] + 
           4*G[{cm, cp}, w] - 4*G[{cm, z^2}, w] + 4*G[{cp, cm}, w] + 
           4*G[{cp, cp}, w] - 4*G[{cp, z^2}, w] - 4*G[{z^2, cm}, w] - 
           4*G[{z^2, cp}, w] + 4*G[{z^2, z^2}, w]) + 4*G[{-1, -1, 0}, z] - 
         8*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] + 
         16*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] - 
         8*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z] - 4*G[{cm, cm, 1}, w] + 
         2*G[{cm, cm, z^2}, w] - 4*G[{cm, cp, 1}, w] + 
         2*G[{cm, cp, z^2}, w] + 4*G[{cm, z^2, 1}, w] - 
         2*G[{cm, z^2, z^2}, w] - 4*G[{cp, cm, 1}, w] + 
         2*G[{cp, cm, z^2}, w] - 4*G[{cp, cp, 1}, w] + 
         2*G[{cp, cp, z^2}, w] + 4*G[{cp, z^2, 1}, w] - 
         2*G[{cp, z^2, z^2}, w] + 4*G[{z^2, cm, 1}, w] - 
         2*G[{z^2, cm, z^2}, w] + 4*G[{z^2, cp, 1}, w] - 
         2*G[{z^2, cp, z^2}, w] - 4*G[{z^2, z^2, 1}, w] + 
         2*G[{z^2, z^2, z^2}, w] - 2*Zeta[3]) + \[Epsilon]^4*
        (Pi^4/45 + Pi^2*((-4*G[{1}, w]*G[{1}, z])/3 + 
           G[{0}, z]*((8*G[{1}, w])/3 - (4*G[{cm}, w])/3 - (4*G[{cp}, w])/
              3) + G[{-1}, z]*((-4*G[{1}, w])/3 + (2*G[{z^2}, w])/3) + 
           (2*G[{1}, z]*G[{z^2}, w])/3 - (4*G[{-1, 0}, z])/3 + 
           (4*G[{0, -1}, z])/3 + (4*G[{0, 1}, z])/3 - (4*G[{1, 0}, z])/3 - 
           (4*G[{1, cm}, w])/3 - (4*G[{1, cp}, w])/3 + (4*G[{1, z^2}, w])/3 + 
           (4*G[{cm, 1}, w])/3 - (2*G[{cm, z^2}, w])/3 + (4*G[{cp, 1}, w])/
            3 - (2*G[{cp, z^2}, w])/3 - (4*G[{z^2, 1}, w])/3 + 
           (2*G[{z^2, cm}, w])/3 + (2*G[{z^2, cp}, w])/3) + 
         G[{-1, 0}, z]*(16*G[{1, cm}, w] + 16*G[{1, cp}, w] - 
           16*G[{1, z^2}, w] - 8*G[{cm, 1}, w] + 4*G[{cm, z^2}, w] - 
           8*G[{cp, 1}, w] + 4*G[{cp, z^2}, w] + 8*G[{z^2, 1}, w] - 
           8*G[{z^2, cm}, w] - 8*G[{z^2, cp}, w] + 4*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(16*G[{1, cm}, w] + 16*G[{1, cp}, w] - 
           16*G[{1, z^2}, w] - 8*G[{cm, 1}, w] + 4*G[{cm, z^2}, w] - 
           8*G[{cp, 1}, w] + 4*G[{cp, z^2}, w] + 8*G[{z^2, 1}, w] - 
           8*G[{z^2, cm}, w] - 8*G[{z^2, cp}, w] + 4*G[{z^2, z^2}, w]) + 
         G[{0, 0}, z]*(-32*G[{1, cm}, w] - 32*G[{1, cp}, w] + 
           32*G[{1, z^2}, w] + 16*G[{cm, 1}, w] + 32*G[{cm, cm}, w] + 
           32*G[{cm, cp}, w] - 40*G[{cm, z^2}, w] + 16*G[{cp, 1}, w] + 
           32*G[{cp, cm}, w] + 32*G[{cp, cp}, w] - 40*G[{cp, z^2}, w] - 
           16*G[{z^2, 1}, w] - 16*G[{z^2, cm}, w] - 16*G[{z^2, cp}, w] + 
           24*G[{z^2, z^2}, w]) + G[{cm}, w]*(32*G[{-1, 0, 0}, z] + 
           8*G[{0, -1, 0}, z] - 80*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] + 
           32*G[{1, 0, 0}, z]) + G[{cp}, w]*(32*G[{-1, 0, 0}, z] + 
           8*G[{0, -1, 0}, z] - 80*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] + 
           32*G[{1, 0, 0}, z]) + G[{z^2}, w]*(-8*G[{-1, -1, 0}, z] - 
           16*G[{-1, 0, 0}, z] - 8*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] + 
           48*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] - 8*G[{1, -1, 0}, z] - 
           16*G[{1, 0, 0}, z] - 8*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(16*G[{-1, -1, 0}, z] - 32*G[{-1, 0, 0}, z] + 
           16*G[{-1, 1, 0}, z] - 32*G[{0, -1, 0}, z] + 64*G[{0, 0, 0}, z] - 
           32*G[{0, 1, 0}, z] + 16*G[{1, -1, 0}, z] - 32*G[{1, 0, 0}, z] + 
           16*G[{1, 1, 0}, z]) + G[{0}, z]*(16*G[{1, cm, cm}, w] + 
           16*G[{1, cm, cp}, w] - 16*G[{1, cm, z^2}, w] + 
           16*G[{1, cp, cm}, w] + 16*G[{1, cp, cp}, w] - 
           16*G[{1, cp, z^2}, w] - 16*G[{1, z^2, cm}, w] - 
           16*G[{1, z^2, cp}, w] + 16*G[{1, z^2, z^2}, w] - 
           8*G[{cm, 1, cm}, w] - 8*G[{cm, 1, cp}, w] + 8*G[{cm, 1, z^2}, w] - 
           32*G[{cm, cm, 1}, w] + 16*G[{cm, cm, z^2}, w] - 
           32*G[{cm, cp, 1}, w] + 16*G[{cm, cp, z^2}, w] + 
           32*G[{cm, z^2, 1}, w] + 4*G[{cm, z^2, cm}, w] + 
           4*G[{cm, z^2, cp}, w] - 20*G[{cm, z^2, z^2}, w] - 
           8*G[{cp, 1, cm}, w] - 8*G[{cp, 1, cp}, w] + 8*G[{cp, 1, z^2}, w] - 
           32*G[{cp, cm, 1}, w] + 16*G[{cp, cm, z^2}, w] - 
           32*G[{cp, cp, 1}, w] + 16*G[{cp, cp, z^2}, w] + 
           32*G[{cp, z^2, 1}, w] + 4*G[{cp, z^2, cm}, w] + 
           4*G[{cp, z^2, cp}, w] - 20*G[{cp, z^2, z^2}, w] + 
           8*G[{z^2, 1, cm}, w] + 8*G[{z^2, 1, cp}, w] - 
           8*G[{z^2, 1, z^2}, w] + 32*G[{z^2, cm, 1}, w] - 
           8*G[{z^2, cm, cm}, w] - 8*G[{z^2, cm, cp}, w] - 
           8*G[{z^2, cm, z^2}, w] + 32*G[{z^2, cp, 1}, w] - 
           8*G[{z^2, cp, cm}, w] - 8*G[{z^2, cp, cp}, w] - 
           8*G[{z^2, cp, z^2}, w] - 32*G[{z^2, z^2, 1}, w] + 
           4*G[{z^2, z^2, cm}, w] + 4*G[{z^2, z^2, cp}, w] + 
           12*G[{z^2, z^2, z^2}, w]) + 32*G[{-1, -1, 0, 0}, z] + 
         8*G[{-1, 0, -1, 0}, z] - 80*G[{-1, 0, 0, 0}, z] + 
         8*G[{-1, 0, 1, 0}, z] + 32*G[{-1, 1, 0, 0}, z] - 
         16*G[{0, -1, -1, 0}, z] - 32*G[{0, -1, 0, 0}, z] - 
         16*G[{0, -1, 1, 0}, z] + 16*G[{0, 0, -1, 0}, z] + 
         96*G[{0, 0, 0, 0}, z] + 16*G[{0, 0, 1, 0}, z] - 
         16*G[{0, 1, -1, 0}, z] - 32*G[{0, 1, 0, 0}, z] - 
         16*G[{0, 1, 1, 0}, z] + 32*G[{1, -1, 0, 0}, z] + 
         8*G[{1, 0, -1, 0}, z] - 80*G[{1, 0, 0, 0}, z] + 
         8*G[{1, 0, 1, 0}, z] + 32*G[{1, 1, 0, 0}, z] - 
         16*G[{1, cm, cm, 1}, w] + 8*G[{1, cm, cm, z^2}, w] - 
         16*G[{1, cm, cp, 1}, w] + 8*G[{1, cm, cp, z^2}, w] + 
         16*G[{1, cm, z^2, 1}, w] - 8*G[{1, cm, z^2, z^2}, w] - 
         16*G[{1, cp, cm, 1}, w] + 8*G[{1, cp, cm, z^2}, w] - 
         16*G[{1, cp, cp, 1}, w] + 8*G[{1, cp, cp, z^2}, w] + 
         16*G[{1, cp, z^2, 1}, w] - 8*G[{1, cp, z^2, z^2}, w] + 
         16*G[{1, z^2, cm, 1}, w] - 8*G[{1, z^2, cm, z^2}, w] + 
         16*G[{1, z^2, cp, 1}, w] - 8*G[{1, z^2, cp, z^2}, w] - 
         16*G[{1, z^2, z^2, 1}, w] + 8*G[{1, z^2, z^2, z^2}, w] + 
         8*G[{cm, 1, cm, 1}, w] - 4*G[{cm, 1, cm, z^2}, w] + 
         8*G[{cm, 1, cp, 1}, w] - 4*G[{cm, 1, cp, z^2}, w] - 
         8*G[{cm, 1, z^2, 1}, w] + 4*G[{cm, 1, z^2, z^2}, w] + 
         32*G[{cm, cm, 1, 1}, w] - 16*G[{cm, cm, 1, z^2}, w] - 
         16*G[{cm, cm, z^2, 1}, w] + 8*G[{cm, cm, z^2, z^2}, w] + 
         32*G[{cm, cp, 1, 1}, w] - 16*G[{cm, cp, 1, z^2}, w] - 
         16*G[{cm, cp, z^2, 1}, w] + 8*G[{cm, cp, z^2, z^2}, w] - 
         32*G[{cm, z^2, 1, 1}, w] + 16*G[{cm, z^2, 1, z^2}, w] - 
         4*G[{cm, z^2, cm, 1}, w] + 2*G[{cm, z^2, cm, z^2}, w] - 
         4*G[{cm, z^2, cp, 1}, w] + 2*G[{cm, z^2, cp, z^2}, w] + 
         20*G[{cm, z^2, z^2, 1}, w] - 10*G[{cm, z^2, z^2, z^2}, w] + 
         8*G[{cp, 1, cm, 1}, w] - 4*G[{cp, 1, cm, z^2}, w] + 
         8*G[{cp, 1, cp, 1}, w] - 4*G[{cp, 1, cp, z^2}, w] - 
         8*G[{cp, 1, z^2, 1}, w] + 4*G[{cp, 1, z^2, z^2}, w] + 
         32*G[{cp, cm, 1, 1}, w] - 16*G[{cp, cm, 1, z^2}, w] - 
         16*G[{cp, cm, z^2, 1}, w] + 8*G[{cp, cm, z^2, z^2}, w] + 
         32*G[{cp, cp, 1, 1}, w] - 16*G[{cp, cp, 1, z^2}, w] - 
         16*G[{cp, cp, z^2, 1}, w] + 8*G[{cp, cp, z^2, z^2}, w] - 
         32*G[{cp, z^2, 1, 1}, w] + 16*G[{cp, z^2, 1, z^2}, w] - 
         4*G[{cp, z^2, cm, 1}, w] + 2*G[{cp, z^2, cm, z^2}, w] - 
         4*G[{cp, z^2, cp, 1}, w] + 2*G[{cp, z^2, cp, z^2}, w] + 
         20*G[{cp, z^2, z^2, 1}, w] - 10*G[{cp, z^2, z^2, z^2}, w] - 
         8*G[{z^2, 1, cm, 1}, w] + 4*G[{z^2, 1, cm, z^2}, w] - 
         8*G[{z^2, 1, cp, 1}, w] + 4*G[{z^2, 1, cp, z^2}, w] + 
         8*G[{z^2, 1, z^2, 1}, w] - 4*G[{z^2, 1, z^2, z^2}, w] - 
         32*G[{z^2, cm, 1, 1}, w] + 16*G[{z^2, cm, 1, z^2}, w] + 
         8*G[{z^2, cm, cm, 1}, w] - 4*G[{z^2, cm, cm, z^2}, w] + 
         8*G[{z^2, cm, cp, 1}, w] - 4*G[{z^2, cm, cp, z^2}, w] + 
         8*G[{z^2, cm, z^2, 1}, w] - 4*G[{z^2, cm, z^2, z^2}, w] - 
         32*G[{z^2, cp, 1, 1}, w] + 16*G[{z^2, cp, 1, z^2}, w] + 
         8*G[{z^2, cp, cm, 1}, w] - 4*G[{z^2, cp, cm, z^2}, w] + 
         8*G[{z^2, cp, cp, 1}, w] - 4*G[{z^2, cp, cp, z^2}, w] + 
         8*G[{z^2, cp, z^2, 1}, w] - 4*G[{z^2, cp, z^2, z^2}, w] + 
         32*G[{z^2, z^2, 1, 1}, w] - 16*G[{z^2, z^2, 1, z^2}, w] - 
         4*G[{z^2, z^2, cm, 1}, w] + 2*G[{z^2, z^2, cm, z^2}, w] - 
         4*G[{z^2, z^2, cp, 1}, w] + 2*G[{z^2, z^2, cp, z^2}, w] - 
         12*G[{z^2, z^2, z^2, 1}, w] + 6*G[{z^2, z^2, z^2, z^2}, w] + 
         (4*G[{-1}, z] - 8*G[{1}, w] + 4*G[{1}, z] + 4*G[{cm}, w] + 
           4*G[{cp}, w])*Zeta[3]), MI[14] -> 
      \[Epsilon]^2*(Pi^2/6 + G[{0}, z]*(-G[{cm}, w] - G[{cp}, w] + 
           G[{z^2}, w]) - G[{-1, 0}, z] + 2*G[{0, 0}, z] - G[{1, 0}, z] + 
         G[{cm, 1}, w] - G[{cm, z^2}, w]/2 + G[{cp, 1}, w] - 
         G[{cp, z^2}, w]/2 - G[{z^2, 1}, w] + G[{z^2, z^2}, w]/2) + 
       \[Epsilon]^5*Help["Fam_np", 14] + \[Epsilon]^3*
        (Pi^2*((5*G[{-1}, z])/12 - G[{0}, z]/6 - (2*G[{1}, w])/3 + 
           (5*G[{1}, z])/12 + (5*G[{cm}, w])/12 + (5*G[{cp}, w])/12 - 
           G[{z^2}, w]/12) + G[{cm}, w]*(-5*G[{-1, 0}, z] + 2*G[{0, 0}, z] - 
           5*G[{1, 0}, z]) + G[{cp}, w]*(-5*G[{-1, 0}, z] + 2*G[{0, 0}, z] - 
           5*G[{1, 0}, z]) + G[{z^2}, w]*(3*G[{-1, 0}, z] + 2*G[{0, 0}, z] + 
           3*G[{1, 0}, z]) + G[{1}, w]*(4*G[{-1, 0}, z] - 8*G[{0, 0}, z] + 
           4*G[{1, 0}, z]) + G[{0}, z]*(4*G[{1, cm}, w] + 4*G[{1, cp}, w] - 
           4*G[{1, z^2}, w] + 8*G[{cm, 1}, w] - 5*G[{cm, cm}, w] - 
           5*G[{cm, cp}, w] + G[{cm, z^2}, w] + 8*G[{cp, 1}, w] - 
           5*G[{cp, cm}, w] - 5*G[{cp, cp}, w] + G[{cp, z^2}, w] - 
           8*G[{z^2, 1}, w] + 3*G[{z^2, cm}, w] + 3*G[{z^2, cp}, w] + 
           G[{z^2, z^2}, w]) - 5*G[{-1, -1, 0}, z] + 2*G[{-1, 0, 0}, z] - 
         5*G[{-1, 1, 0}, z] + 6*G[{0, -1, 0}, z] + 4*G[{0, 0, 0}, z] + 
         6*G[{0, 1, 0}, z] - 5*G[{1, -1, 0}, z] + 2*G[{1, 0, 0}, z] - 
         5*G[{1, 1, 0}, z] - 4*G[{1, cm, 1}, w] + 2*G[{1, cm, z^2}, w] - 
         4*G[{1, cp, 1}, w] + 2*G[{1, cp, z^2}, w] + 4*G[{1, z^2, 1}, w] - 
         2*G[{1, z^2, z^2}, w] - 8*G[{cm, 1, 1}, w] + 4*G[{cm, 1, z^2}, w] + 
         5*G[{cm, cm, 1}, w] - (5*G[{cm, cm, z^2}, w])/2 + 
         5*G[{cm, cp, 1}, w] - (5*G[{cm, cp, z^2}, w])/2 - 
         G[{cm, z^2, 1}, w] + G[{cm, z^2, z^2}, w]/2 - 8*G[{cp, 1, 1}, w] + 
         4*G[{cp, 1, z^2}, w] + 5*G[{cp, cm, 1}, w] - (5*G[{cp, cm, z^2}, w])/
          2 + 5*G[{cp, cp, 1}, w] - (5*G[{cp, cp, z^2}, w])/2 - 
         G[{cp, z^2, 1}, w] + G[{cp, z^2, z^2}, w]/2 + 8*G[{z^2, 1, 1}, w] - 
         4*G[{z^2, 1, z^2}, w] - 3*G[{z^2, cm, 1}, w] + 
         (3*G[{z^2, cm, z^2}, w])/2 - 3*G[{z^2, cp, 1}, w] + 
         (3*G[{z^2, cp, z^2}, w])/2 - G[{z^2, z^2, 1}, w] + 
         G[{z^2, z^2, z^2}, w]/2 + (5*Zeta[3])/2) + 
       \[Epsilon]^4*(Pi^4/240 + Pi^2*((G[{1}, w]*G[{1}, z])/3 + 
           G[{1}, z]*(G[{cm}, w]/12 + G[{cp}, w]/12 - G[{z^2}, w]/4) + 
           G[{-1}, z]*(G[{1}, w]/3 + G[{cm}, w]/12 + G[{cp}, w]/12 - 
             G[{z^2}, w]/4) + G[{0}, z]*((-10*G[{1}, w])/3 + 
             (11*G[{cm}, w])/6 + (11*G[{cp}, w])/6 - G[{z^2}, w]/6) + 
           G[{-1, -1}, z]/12 + (11*G[{-1, 0}, z])/6 + G[{-1, 1}, z]/12 - 
           G[{0, -1}, z]/2 - G[{0, 0}, z]/3 - G[{0, 1}, z]/2 + 
           G[{1, -1}, z]/12 + (11*G[{1, 0}, z])/6 + (8*G[{1, 1}, w])/3 + 
           G[{1, 1}, z]/12 + G[{1, cm}, w]/3 + G[{1, cp}, w]/3 - 
           (5*G[{1, z^2}, w])/3 - 2*G[{cm, 1}, w] + G[{cm, cm}, w]/12 + 
           G[{cm, cp}, w]/12 + (11*G[{cm, z^2}, w])/12 - 2*G[{cp, 1}, w] + 
           G[{cp, cm}, w]/12 + G[{cp, cp}, w]/12 + (11*G[{cp, z^2}, w])/12 + 
           (2*G[{z^2, 1}, w])/3 - G[{z^2, cm}, w]/4 - G[{z^2, cp}, w]/4 - 
           G[{z^2, z^2}, w]/12) + G[{0, 0}, z]*(32*G[{1, 1}, w] + 
           40*G[{1, cm}, w] + 40*G[{1, cp}, w] - 56*G[{1, z^2}, w] + 
           24*G[{cm, 1}, w] - 38*G[{cm, cm}, w] - 38*G[{cm, cp}, w] + 
           26*G[{cm, z^2}, w] + 24*G[{cp, 1}, w] - 38*G[{cp, cm}, w] - 
           38*G[{cp, cp}, w] + 26*G[{cp, z^2}, w] - 40*G[{z^2, 1}, w] + 
           18*G[{z^2, cm}, w] + 18*G[{z^2, cp}, w] + 2*G[{z^2, z^2}, w]) + 
         G[{-1, 0}, z]*(-16*G[{1, 1}, w] - 4*G[{1, cm}, w] - 
           4*G[{1, cp}, w] + 12*G[{1, z^2}, w] + 20*G[{cm, 1}, w] - 
           G[{cm, cm}, w] - G[{cm, cp}, w] - 9*G[{cm, z^2}, w] + 
           20*G[{cp, 1}, w] - G[{cp, cm}, w] - G[{cp, cp}, w] - 
           9*G[{cp, z^2}, w] - 12*G[{z^2, 1}, w] + 3*G[{z^2, cm}, w] + 
           3*G[{z^2, cp}, w] + 3*G[{z^2, z^2}, w]) + G[{1, 0}, z]*
          (-16*G[{1, 1}, w] - 4*G[{1, cm}, w] - 4*G[{1, cp}, w] + 
           12*G[{1, z^2}, w] + 20*G[{cm, 1}, w] - G[{cm, cm}, w] - 
           G[{cm, cp}, w] - 9*G[{cm, z^2}, w] + 20*G[{cp, 1}, w] - 
           G[{cp, cm}, w] - G[{cp, cp}, w] - 9*G[{cp, z^2}, w] - 
           12*G[{z^2, 1}, w] + 3*G[{z^2, cm}, w] + 3*G[{z^2, cp}, w] + 
           3*G[{z^2, z^2}, w]) + G[{1}, w]*(-4*G[{-1, -1, 0}, z] + 
           40*G[{-1, 0, 0}, z] - 4*G[{-1, 1, 0}, z] + 24*G[{0, -1, 0}, z] - 
           112*G[{0, 0, 0}, z] + 24*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] + 
           40*G[{1, 0, 0}, z] - 4*G[{1, 1, 0}, z]) + 
         G[{cm}, w]*(-G[{-1, -1, 0}, z] - 38*G[{-1, 0, 0}, z] - 
           G[{-1, 1, 0}, z] - 18*G[{0, -1, 0}, z] + 52*G[{0, 0, 0}, z] - 
           18*G[{0, 1, 0}, z] - G[{1, -1, 0}, z] - 38*G[{1, 0, 0}, z] - 
           G[{1, 1, 0}, z]) + G[{cp}, w]*(-G[{-1, -1, 0}, z] - 
           38*G[{-1, 0, 0}, z] - G[{-1, 1, 0}, z] - 18*G[{0, -1, 0}, z] + 
           52*G[{0, 0, 0}, z] - 18*G[{0, 1, 0}, z] - G[{1, -1, 0}, z] - 
           38*G[{1, 0, 0}, z] - G[{1, 1, 0}, z]) + G[{z^2}, w]*
          (3*G[{-1, -1, 0}, z] + 18*G[{-1, 0, 0}, z] + 3*G[{-1, 1, 0}, z] + 
           6*G[{0, -1, 0}, z] + 4*G[{0, 0, 0}, z] + 6*G[{0, 1, 0}, z] + 
           3*G[{1, -1, 0}, z] + 18*G[{1, 0, 0}, z] + 3*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-16*G[{1, 1, cm}, w] - 16*G[{1, 1, cp}, w] + 
           16*G[{1, 1, z^2}, w] - 32*G[{1, cm, 1}, w] - 4*G[{1, cm, cm}, w] - 
           4*G[{1, cm, cp}, w] + 20*G[{1, cm, z^2}, w] - 
           32*G[{1, cp, 1}, w] - 4*G[{1, cp, cm}, w] - 4*G[{1, cp, cp}, w] + 
           20*G[{1, cp, z^2}, w] + 32*G[{1, z^2, 1}, w] + 
           12*G[{1, z^2, cm}, w] + 12*G[{1, z^2, cp}, w] - 
           28*G[{1, z^2, z^2}, w] - 64*G[{cm, 1, 1}, w] + 
           20*G[{cm, 1, cm}, w] + 20*G[{cm, 1, cp}, w] + 
           12*G[{cm, 1, z^2}, w] + 40*G[{cm, cm, 1}, w] - 
           G[{cm, cm, cm}, w] - G[{cm, cm, cp}, w] - 19*G[{cm, cm, z^2}, w] + 
           40*G[{cm, cp, 1}, w] - G[{cm, cp, cm}, w] - G[{cm, cp, cp}, w] - 
           19*G[{cm, cp, z^2}, w] - 8*G[{cm, z^2, 1}, w] - 
           9*G[{cm, z^2, cm}, w] - 9*G[{cm, z^2, cp}, w] + 
           13*G[{cm, z^2, z^2}, w] - 64*G[{cp, 1, 1}, w] + 
           20*G[{cp, 1, cm}, w] + 20*G[{cp, 1, cp}, w] + 
           12*G[{cp, 1, z^2}, w] + 40*G[{cp, cm, 1}, w] - 
           G[{cp, cm, cm}, w] - G[{cp, cm, cp}, w] - 19*G[{cp, cm, z^2}, w] + 
           40*G[{cp, cp, 1}, w] - G[{cp, cp, cm}, w] - G[{cp, cp, cp}, w] - 
           19*G[{cp, cp, z^2}, w] - 8*G[{cp, z^2, 1}, w] - 
           9*G[{cp, z^2, cm}, w] - 9*G[{cp, z^2, cp}, w] + 
           13*G[{cp, z^2, z^2}, w] + 64*G[{z^2, 1, 1}, w] - 
           12*G[{z^2, 1, cm}, w] - 12*G[{z^2, 1, cp}, w] - 
           20*G[{z^2, 1, z^2}, w] - 24*G[{z^2, cm, 1}, w] + 
           3*G[{z^2, cm, cm}, w] + 3*G[{z^2, cm, cp}, w] + 
           9*G[{z^2, cm, z^2}, w] - 24*G[{z^2, cp, 1}, w] + 
           3*G[{z^2, cp, cm}, w] + 3*G[{z^2, cp, cp}, w] + 
           9*G[{z^2, cp, z^2}, w] - 8*G[{z^2, z^2, 1}, w] + 
           3*G[{z^2, z^2, cm}, w] + 3*G[{z^2, z^2, cp}, w] + 
           G[{z^2, z^2, z^2}, w]) - G[{-1, -1, -1, 0}, z] - 
         38*G[{-1, -1, 0, 0}, z] - G[{-1, -1, 1, 0}, z] - 
         18*G[{-1, 0, -1, 0}, z] + 52*G[{-1, 0, 0, 0}, z] - 
         18*G[{-1, 0, 1, 0}, z] - G[{-1, 1, -1, 0}, z] - 
         38*G[{-1, 1, 0, 0}, z] - G[{-1, 1, 1, 0}, z] + 
         6*G[{0, -1, -1, 0}, z] + 36*G[{0, -1, 0, 0}, z] + 
         6*G[{0, -1, 1, 0}, z] + 12*G[{0, 0, -1, 0}, z] + 
         8*G[{0, 0, 0, 0}, z] + 12*G[{0, 0, 1, 0}, z] + 
         6*G[{0, 1, -1, 0}, z] + 36*G[{0, 1, 0, 0}, z] + 
         6*G[{0, 1, 1, 0}, z] - G[{1, -1, -1, 0}, z] - 
         38*G[{1, -1, 0, 0}, z] - G[{1, -1, 1, 0}, z] - 
         18*G[{1, 0, -1, 0}, z] + 52*G[{1, 0, 0, 0}, z] - 
         18*G[{1, 0, 1, 0}, z] - G[{1, 1, -1, 0}, z] - 
         38*G[{1, 1, 0, 0}, z] - G[{1, 1, 1, 0}, z] + 
         16*G[{1, 1, cm, 1}, w] - 8*G[{1, 1, cm, z^2}, w] + 
         16*G[{1, 1, cp, 1}, w] - 8*G[{1, 1, cp, z^2}, w] - 
         16*G[{1, 1, z^2, 1}, w] + 8*G[{1, 1, z^2, z^2}, w] + 
         32*G[{1, cm, 1, 1}, w] - 16*G[{1, cm, 1, z^2}, w] + 
         4*G[{1, cm, cm, 1}, w] - 2*G[{1, cm, cm, z^2}, w] + 
         4*G[{1, cm, cp, 1}, w] - 2*G[{1, cm, cp, z^2}, w] - 
         20*G[{1, cm, z^2, 1}, w] + 10*G[{1, cm, z^2, z^2}, w] + 
         32*G[{1, cp, 1, 1}, w] - 16*G[{1, cp, 1, z^2}, w] + 
         4*G[{1, cp, cm, 1}, w] - 2*G[{1, cp, cm, z^2}, w] + 
         4*G[{1, cp, cp, 1}, w] - 2*G[{1, cp, cp, z^2}, w] - 
         20*G[{1, cp, z^2, 1}, w] + 10*G[{1, cp, z^2, z^2}, w] - 
         32*G[{1, z^2, 1, 1}, w] + 16*G[{1, z^2, 1, z^2}, w] - 
         12*G[{1, z^2, cm, 1}, w] + 6*G[{1, z^2, cm, z^2}, w] - 
         12*G[{1, z^2, cp, 1}, w] + 6*G[{1, z^2, cp, z^2}, w] + 
         28*G[{1, z^2, z^2, 1}, w] - 14*G[{1, z^2, z^2, z^2}, w] + 
         64*G[{cm, 1, 1, 1}, w] - 32*G[{cm, 1, 1, z^2}, w] - 
         20*G[{cm, 1, cm, 1}, w] + 10*G[{cm, 1, cm, z^2}, w] - 
         20*G[{cm, 1, cp, 1}, w] + 10*G[{cm, 1, cp, z^2}, w] - 
         12*G[{cm, 1, z^2, 1}, w] + 6*G[{cm, 1, z^2, z^2}, w] - 
         40*G[{cm, cm, 1, 1}, w] + 20*G[{cm, cm, 1, z^2}, w] + 
         G[{cm, cm, cm, 1}, w] - G[{cm, cm, cm, z^2}, w]/2 + 
         G[{cm, cm, cp, 1}, w] - G[{cm, cm, cp, z^2}, w]/2 + 
         19*G[{cm, cm, z^2, 1}, w] - (19*G[{cm, cm, z^2, z^2}, w])/2 - 
         40*G[{cm, cp, 1, 1}, w] + 20*G[{cm, cp, 1, z^2}, w] + 
         G[{cm, cp, cm, 1}, w] - G[{cm, cp, cm, z^2}, w]/2 + 
         G[{cm, cp, cp, 1}, w] - G[{cm, cp, cp, z^2}, w]/2 + 
         19*G[{cm, cp, z^2, 1}, w] - (19*G[{cm, cp, z^2, z^2}, w])/2 + 
         8*G[{cm, z^2, 1, 1}, w] - 4*G[{cm, z^2, 1, z^2}, w] + 
         9*G[{cm, z^2, cm, 1}, w] - (9*G[{cm, z^2, cm, z^2}, w])/2 + 
         9*G[{cm, z^2, cp, 1}, w] - (9*G[{cm, z^2, cp, z^2}, w])/2 - 
         13*G[{cm, z^2, z^2, 1}, w] + (13*G[{cm, z^2, z^2, z^2}, w])/2 + 
         64*G[{cp, 1, 1, 1}, w] - 32*G[{cp, 1, 1, z^2}, w] - 
         20*G[{cp, 1, cm, 1}, w] + 10*G[{cp, 1, cm, z^2}, w] - 
         20*G[{cp, 1, cp, 1}, w] + 10*G[{cp, 1, cp, z^2}, w] - 
         12*G[{cp, 1, z^2, 1}, w] + 6*G[{cp, 1, z^2, z^2}, w] - 
         40*G[{cp, cm, 1, 1}, w] + 20*G[{cp, cm, 1, z^2}, w] + 
         G[{cp, cm, cm, 1}, w] - G[{cp, cm, cm, z^2}, w]/2 + 
         G[{cp, cm, cp, 1}, w] - G[{cp, cm, cp, z^2}, w]/2 + 
         19*G[{cp, cm, z^2, 1}, w] - (19*G[{cp, cm, z^2, z^2}, w])/2 - 
         40*G[{cp, cp, 1, 1}, w] + 20*G[{cp, cp, 1, z^2}, w] + 
         G[{cp, cp, cm, 1}, w] - G[{cp, cp, cm, z^2}, w]/2 + 
         G[{cp, cp, cp, 1}, w] - G[{cp, cp, cp, z^2}, w]/2 + 
         19*G[{cp, cp, z^2, 1}, w] - (19*G[{cp, cp, z^2, z^2}, w])/2 + 
         8*G[{cp, z^2, 1, 1}, w] - 4*G[{cp, z^2, 1, z^2}, w] + 
         9*G[{cp, z^2, cm, 1}, w] - (9*G[{cp, z^2, cm, z^2}, w])/2 + 
         9*G[{cp, z^2, cp, 1}, w] - (9*G[{cp, z^2, cp, z^2}, w])/2 - 
         13*G[{cp, z^2, z^2, 1}, w] + (13*G[{cp, z^2, z^2, z^2}, w])/2 - 
         64*G[{z^2, 1, 1, 1}, w] + 32*G[{z^2, 1, 1, z^2}, w] + 
         12*G[{z^2, 1, cm, 1}, w] - 6*G[{z^2, 1, cm, z^2}, w] + 
         12*G[{z^2, 1, cp, 1}, w] - 6*G[{z^2, 1, cp, z^2}, w] + 
         20*G[{z^2, 1, z^2, 1}, w] - 10*G[{z^2, 1, z^2, z^2}, w] + 
         24*G[{z^2, cm, 1, 1}, w] - 12*G[{z^2, cm, 1, z^2}, w] - 
         3*G[{z^2, cm, cm, 1}, w] + (3*G[{z^2, cm, cm, z^2}, w])/2 - 
         3*G[{z^2, cm, cp, 1}, w] + (3*G[{z^2, cm, cp, z^2}, w])/2 - 
         9*G[{z^2, cm, z^2, 1}, w] + (9*G[{z^2, cm, z^2, z^2}, w])/2 + 
         24*G[{z^2, cp, 1, 1}, w] - 12*G[{z^2, cp, 1, z^2}, w] - 
         3*G[{z^2, cp, cm, 1}, w] + (3*G[{z^2, cp, cm, z^2}, w])/2 - 
         3*G[{z^2, cp, cp, 1}, w] + (3*G[{z^2, cp, cp, z^2}, w])/2 - 
         9*G[{z^2, cp, z^2, 1}, w] + (9*G[{z^2, cp, z^2, z^2}, w])/2 + 
         8*G[{z^2, z^2, 1, 1}, w] - 4*G[{z^2, z^2, 1, z^2}, w] - 
         3*G[{z^2, z^2, cm, 1}, w] + (3*G[{z^2, z^2, cm, z^2}, w])/2 - 
         3*G[{z^2, z^2, cp, 1}, w] + (3*G[{z^2, z^2, cp, z^2}, w])/2 - 
         G[{z^2, z^2, z^2, 1}, w] + G[{z^2, z^2, z^2, z^2}, w]/2 + 
         (-2*G[{0}, z] + 2*G[{1}, w] - G[{z^2}, w])*Zeta[3]), 
     MI[15] -> \[Epsilon]^5*Help["Fam_np", 15] + \[Epsilon]^3*
        (Pi^2*(G[{-1}, z]/6 + (2*G[{0}, z])/3 - G[{-I}, z]/2 - G[{I}, z]/2 + 
           G[{1}, z]/6 - G[{am}, w]/2 - G[{ap}, w]/2 + G[{cm}, w]/6 + 
           G[{cp}, w]/6 + G[{z^2}, w]/3) - 4*G[{am}, w]*G[{0, 0}, z] - 
         4*G[{ap}, w]*G[{0, 0}, z] + G[{cm}, w]*(-2*G[{-1, 0}, z] - 
           2*G[{1, 0}, z]) + G[{cp}, w]*(-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{z^2}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{0}, z]*(4*G[{am, 1}, w] - 2*G[{am, z^2}, w] + 4*G[{ap, 1}, w] - 
           2*G[{ap, z^2}, w] + 4*G[{cm, 1}, w] - 2*G[{cm, cm}, w] - 
           2*G[{cm, cp}, w] + 4*G[{cp, 1}, w] - 2*G[{cp, cm}, w] - 
           2*G[{cp, cp}, w] - 8*G[{z^2, 1}, w] + 2*G[{z^2, cm}, w] + 
           2*G[{z^2, cp}, w] + 2*G[{z^2, z^2}, w]) - 2*G[{-1, -1, 0}, z] - 
         2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 8*G[{0, 0, 0}, z] + 
         4*G[{0, 1, 0}, z] - 4*G[{-I, 0, 0}, z] - 4*G[{I, 0, 0}, z] - 
         2*G[{1, -1, 0}, z] - 2*G[{1, 1, 0}, z] - 4*G[{am, 1, 1}, w] + 
         2*G[{am, 1, z^2}, w] + 2*G[{am, z^2, 1}, w] - G[{am, z^2, z^2}, w] - 
         4*G[{ap, 1, 1}, w] + 2*G[{ap, 1, z^2}, w] + 2*G[{ap, z^2, 1}, w] - 
         G[{ap, z^2, z^2}, w] - 4*G[{cm, 1, 1}, w] + 2*G[{cm, 1, z^2}, w] + 
         2*G[{cm, cm, 1}, w] - G[{cm, cm, z^2}, w] + 2*G[{cm, cp, 1}, w] - 
         G[{cm, cp, z^2}, w] - 4*G[{cp, 1, 1}, w] + 2*G[{cp, 1, z^2}, w] + 
         2*G[{cp, cm, 1}, w] - G[{cp, cm, z^2}, w] + 2*G[{cp, cp, 1}, w] - 
         G[{cp, cp, z^2}, w] + 8*G[{z^2, 1, 1}, w] - 4*G[{z^2, 1, z^2}, w] - 
         2*G[{z^2, cm, 1}, w] + G[{z^2, cm, z^2}, w] - 2*G[{z^2, cp, 1}, w] + 
         G[{z^2, cp, z^2}, w] - 2*G[{z^2, z^2, 1}, w] + G[{z^2, z^2, z^2}, 
          w] + Zeta[3]) + \[Epsilon]^4*((-3*Pi^4)/20 + 
         Pi^2*((2*G[{1}, w]*G[{1}, z])/3 + G[{1}, z]*(G[{cm}, w]/2 + 
             G[{cp}, w]/2 - (5*G[{z^2}, w])/6) + G[{-1}, z]*
            ((2*G[{1}, w])/3 + G[{cm}, w]/2 + G[{cp}, w]/2 - 
             (5*G[{z^2}, w])/6) + G[{0}, z]*((8*G[{1}, w])/3 - G[{am}, w] - 
             G[{ap}, w] - (2*G[{cm}, w])/3 - (2*G[{cp}, w])/3 + 
             G[{z^2}, w]/3) + G[{-I}, z]*(-2*G[{1}, w] + G[{z^2}, w]) + 
           G[{I}, z]*(-2*G[{1}, w] + G[{z^2}, w]) + G[{-1, -1}, z]/2 - 
           (2*G[{-1, 0}, z])/3 + G[{-1, 1}, z]/2 - (5*G[{0, -1}, z])/3 + 
           (2*G[{0, 0}, z])/3 + 2*G[{0, -I}, z] + 2*G[{0, I}, z] - 
           (5*G[{0, 1}, z])/3 - G[{-I, 0}, z] - G[{I, 0}, z] + 
           G[{1, -1}, z]/2 - (2*G[{1, 0}, z])/3 + G[{1, 1}, z]/2 - 
           2*G[{1, am}, w] - 2*G[{1, ap}, w] + (2*G[{1, cm}, w])/3 + 
           (2*G[{1, cp}, w])/3 + (4*G[{1, z^2}, w])/3 + G[{am, 1}, w] - 
           G[{am, z^2}, w]/2 + G[{ap, 1}, w] - G[{ap, z^2}, w]/2 - 
           G[{cm, 1}, w]/3 + G[{cm, cm}, w]/2 + G[{cm, cp}, w]/2 - 
           G[{cm, z^2}, w]/3 - G[{cp, 1}, w]/3 + G[{cp, cm}, w]/2 + 
           G[{cp, cp}, w]/2 - G[{cp, z^2}, w]/3 - (2*G[{z^2, 1}, w])/3 + 
           G[{z^2, am}, w] + G[{z^2, ap}, w] - (5*G[{z^2, cm}, w])/6 - 
           (5*G[{z^2, cp}, w])/6 + G[{z^2, z^2}, w]/6) + 
         G[{-1, 0}, z]*(-8*G[{1, cm}, w] - 8*G[{1, cp}, w] + 
           8*G[{1, z^2}, w] + 8*G[{am, 1}, w] - 4*G[{am, z^2}, w] + 
           8*G[{ap, 1}, w] - 4*G[{ap, z^2}, w] + 16*G[{cm, 1}, w] - 
           6*G[{cm, cm}, w] - 6*G[{cm, cp}, w] - 2*G[{cm, z^2}, w] + 
           16*G[{cp, 1}, w] - 6*G[{cp, cm}, w] - 6*G[{cp, cp}, w] - 
           2*G[{cp, z^2}, w] - 24*G[{z^2, 1}, w] + 10*G[{z^2, cm}, w] + 
           10*G[{z^2, cp}, w] + 2*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(-8*G[{1, cm}, w] - 8*G[{1, cp}, w] + 
           8*G[{1, z^2}, w] + 8*G[{am, 1}, w] - 4*G[{am, z^2}, w] + 
           8*G[{ap, 1}, w] - 4*G[{ap, z^2}, w] + 16*G[{cm, 1}, w] - 
           6*G[{cm, cm}, w] - 6*G[{cm, cp}, w] - 2*G[{cm, z^2}, w] + 
           16*G[{cp, 1}, w] - 6*G[{cp, cm}, w] - 6*G[{cp, cp}, w] - 
           2*G[{cp, z^2}, w] - 24*G[{z^2, 1}, w] + 10*G[{z^2, cm}, w] + 
           10*G[{z^2, cp}, w] + 2*G[{z^2, z^2}, w]) + 
         G[{0, 0}, z]*(-16*G[{1, am}, w] - 16*G[{1, ap}, w] + 
           16*G[{1, z^2}, w] + 32*G[{am, 1}, w] - 16*G[{am, z^2}, w] + 
           32*G[{ap, 1}, w] - 16*G[{ap, z^2}, w] + 16*G[{cm, 1}, w] - 
           4*G[{cm, cm}, w] - 4*G[{cm, cp}, w] - 4*G[{cm, z^2}, w] + 
           16*G[{cp, 1}, w] - 4*G[{cp, cm}, w] - 4*G[{cp, cp}, w] - 
           4*G[{cp, z^2}, w] - 48*G[{z^2, 1}, w] + 8*G[{z^2, am}, w] + 
           8*G[{z^2, ap}, w] + 4*G[{z^2, cm}, w] + 4*G[{z^2, cp}, w] + 
           12*G[{z^2, z^2}, w]) + G[{am}, w]*(-8*G[{0, -1, 0}, z] - 
           32*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z]) + 
         G[{ap}, w]*(-8*G[{0, -1, 0}, z] - 32*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z]) + G[{1}, w]*(-8*G[{-1, -1, 0}, z] - 
           8*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] - 16*G[{-I, 0, 0}, z] - 16*G[{I, 0, 0}, z] - 
           8*G[{1, -1, 0}, z] - 8*G[{1, 1, 0}, z]) + 
         G[{cm}, w]*(-6*G[{-1, -1, 0}, z] - 4*G[{-1, 0, 0}, z] - 
           6*G[{-1, 1, 0}, z] - 4*G[{0, -1, 0}, z] - 8*G[{0, 0, 0}, z] - 
           4*G[{0, 1, 0}, z] - 6*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, z] - 
           6*G[{1, 1, 0}, z]) + G[{cp}, w]*(-6*G[{-1, -1, 0}, z] - 
           4*G[{-1, 0, 0}, z] - 6*G[{-1, 1, 0}, z] - 4*G[{0, -1, 0}, z] - 
           8*G[{0, 0, 0}, z] - 4*G[{0, 1, 0}, z] - 6*G[{1, -1, 0}, z] - 
           4*G[{1, 0, 0}, z] - 6*G[{1, 1, 0}, z]) + G[{z^2}, w]*
          (10*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 10*G[{-1, 1, 0}, z] + 
           4*G[{0, -1, 0}, z] + 24*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] + 
           8*G[{-I, 0, 0}, z] + 8*G[{I, 0, 0}, z] + 10*G[{1, -1, 0}, z] + 
           4*G[{1, 0, 0}, z] + 10*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(16*G[{1, am, 1}, w] - 8*G[{1, am, z^2}, w] + 
           16*G[{1, ap, 1}, w] - 8*G[{1, ap, z^2}, w] + 16*G[{1, cm, 1}, w] - 
           8*G[{1, cm, cm}, w] - 8*G[{1, cm, cp}, w] + 16*G[{1, cp, 1}, w] - 
           8*G[{1, cp, cm}, w] - 8*G[{1, cp, cp}, w] - 32*G[{1, z^2, 1}, w] + 
           8*G[{1, z^2, cm}, w] + 8*G[{1, z^2, cp}, w] + 
           8*G[{1, z^2, z^2}, w] - 48*G[{am, 1, 1}, w] + 
           8*G[{am, 1, cm}, w] + 8*G[{am, 1, cp}, w] + 
           16*G[{am, 1, z^2}, w] + 24*G[{am, z^2, 1}, w] - 
           4*G[{am, z^2, cm}, w] - 4*G[{am, z^2, cp}, w] - 
           8*G[{am, z^2, z^2}, w] - 48*G[{ap, 1, 1}, w] + 
           8*G[{ap, 1, cm}, w] + 8*G[{ap, 1, cp}, w] + 
           16*G[{ap, 1, z^2}, w] + 24*G[{ap, z^2, 1}, w] - 
           4*G[{ap, z^2, cm}, w] - 4*G[{ap, z^2, cp}, w] - 
           8*G[{ap, z^2, z^2}, w] - 48*G[{cm, 1, 1}, w] + 
           16*G[{cm, 1, cm}, w] + 16*G[{cm, 1, cp}, w] + 
           8*G[{cm, 1, z^2}, w] + 16*G[{cm, cm, 1}, w] - 
           6*G[{cm, cm, cm}, w] - 6*G[{cm, cm, cp}, w] - 
           2*G[{cm, cm, z^2}, w] + 16*G[{cm, cp, 1}, w] - 
           6*G[{cm, cp, cm}, w] - 6*G[{cm, cp, cp}, w] - 
           2*G[{cm, cp, z^2}, w] + 8*G[{cm, z^2, 1}, w] - 
           2*G[{cm, z^2, cm}, w] - 2*G[{cm, z^2, cp}, w] - 
           2*G[{cm, z^2, z^2}, w] - 48*G[{cp, 1, 1}, w] + 
           16*G[{cp, 1, cm}, w] + 16*G[{cp, 1, cp}, w] + 
           8*G[{cp, 1, z^2}, w] + 16*G[{cp, cm, 1}, w] - 
           6*G[{cp, cm, cm}, w] - 6*G[{cp, cm, cp}, w] - 
           2*G[{cp, cm, z^2}, w] + 16*G[{cp, cp, 1}, w] - 
           6*G[{cp, cp, cm}, w] - 6*G[{cp, cp, cp}, w] - 
           2*G[{cp, cp, z^2}, w] + 8*G[{cp, z^2, 1}, w] - 
           2*G[{cp, z^2, cm}, w] - 2*G[{cp, z^2, cp}, w] - 
           2*G[{cp, z^2, z^2}, w] + 96*G[{z^2, 1, 1}, w] - 
           24*G[{z^2, 1, cm}, w] - 24*G[{z^2, 1, cp}, w] - 
           24*G[{z^2, 1, z^2}, w] - 8*G[{z^2, am, 1}, w] + 
           4*G[{z^2, am, z^2}, w] - 8*G[{z^2, ap, 1}, w] + 
           4*G[{z^2, ap, z^2}, w] - 24*G[{z^2, cm, 1}, w] + 
           10*G[{z^2, cm, cm}, w] + 10*G[{z^2, cm, cp}, w] + 
           2*G[{z^2, cm, z^2}, w] - 24*G[{z^2, cp, 1}, w] + 
           10*G[{z^2, cp, cm}, w] + 10*G[{z^2, cp, cp}, w] + 
           2*G[{z^2, cp, z^2}, w] - 16*G[{z^2, z^2, 1}, w] + 
           2*G[{z^2, z^2, cm}, w] + 2*G[{z^2, z^2, cp}, w] + 
           6*G[{z^2, z^2, z^2}, w]) - 6*G[{-1, -1, -1, 0}, z] - 
         4*G[{-1, -1, 0, 0}, z] - 6*G[{-1, -1, 1, 0}, z] - 
         4*G[{-1, 0, -1, 0}, z] - 8*G[{-1, 0, 0, 0}, z] - 
         4*G[{-1, 0, 1, 0}, z] - 6*G[{-1, 1, -1, 0}, z] - 
         4*G[{-1, 1, 0, 0}, z] - 6*G[{-1, 1, 1, 0}, z] + 
         20*G[{0, -1, -1, 0}, z] + 8*G[{0, -1, 0, 0}, z] + 
         20*G[{0, -1, 1, 0}, z] + 8*G[{0, 0, -1, 0}, z] + 
         48*G[{0, 0, 0, 0}, z] + 8*G[{0, 0, 1, 0}, z] + 
         16*G[{0, -I, 0, 0}, z] + 16*G[{0, I, 0, 0}, z] + 
         20*G[{0, 1, -1, 0}, z] + 8*G[{0, 1, 0, 0}, z] + 
         20*G[{0, 1, 1, 0}, z] - 8*G[{-I, 0, -1, 0}, z] - 
         32*G[{-I, 0, 0, 0}, z] - 8*G[{-I, 0, 1, 0}, z] - 
         8*G[{I, 0, -1, 0}, z] - 32*G[{I, 0, 0, 0}, z] - 
         8*G[{I, 0, 1, 0}, z] - 6*G[{1, -1, -1, 0}, z] - 
         4*G[{1, -1, 0, 0}, z] - 6*G[{1, -1, 1, 0}, z] - 
         4*G[{1, 0, -1, 0}, z] - 8*G[{1, 0, 0, 0}, z] - 
         4*G[{1, 0, 1, 0}, z] - 6*G[{1, 1, -1, 0}, z] - 
         4*G[{1, 1, 0, 0}, z] - 6*G[{1, 1, 1, 0}, z] - 
         16*G[{1, am, 1, 1}, w] + 8*G[{1, am, 1, z^2}, w] + 
         8*G[{1, am, z^2, 1}, w] - 4*G[{1, am, z^2, z^2}, w] - 
         16*G[{1, ap, 1, 1}, w] + 8*G[{1, ap, 1, z^2}, w] + 
         8*G[{1, ap, z^2, 1}, w] - 4*G[{1, ap, z^2, z^2}, w] - 
         16*G[{1, cm, 1, 1}, w] + 8*G[{1, cm, 1, z^2}, w] + 
         8*G[{1, cm, cm, 1}, w] - 4*G[{1, cm, cm, z^2}, w] + 
         8*G[{1, cm, cp, 1}, w] - 4*G[{1, cm, cp, z^2}, w] - 
         16*G[{1, cp, 1, 1}, w] + 8*G[{1, cp, 1, z^2}, w] + 
         8*G[{1, cp, cm, 1}, w] - 4*G[{1, cp, cm, z^2}, w] + 
         8*G[{1, cp, cp, 1}, w] - 4*G[{1, cp, cp, z^2}, w] + 
         32*G[{1, z^2, 1, 1}, w] - 16*G[{1, z^2, 1, z^2}, w] - 
         8*G[{1, z^2, cm, 1}, w] + 4*G[{1, z^2, cm, z^2}, w] - 
         8*G[{1, z^2, cp, 1}, w] + 4*G[{1, z^2, cp, z^2}, w] - 
         8*G[{1, z^2, z^2, 1}, w] + 4*G[{1, z^2, z^2, z^2}, w] + 
         48*G[{am, 1, 1, 1}, w] - 24*G[{am, 1, 1, z^2}, w] - 
         8*G[{am, 1, cm, 1}, w] + 4*G[{am, 1, cm, z^2}, w] - 
         8*G[{am, 1, cp, 1}, w] + 4*G[{am, 1, cp, z^2}, w] - 
         16*G[{am, 1, z^2, 1}, w] + 8*G[{am, 1, z^2, z^2}, w] - 
         24*G[{am, z^2, 1, 1}, w] + 12*G[{am, z^2, 1, z^2}, w] + 
         4*G[{am, z^2, cm, 1}, w] - 2*G[{am, z^2, cm, z^2}, w] + 
         4*G[{am, z^2, cp, 1}, w] - 2*G[{am, z^2, cp, z^2}, w] + 
         8*G[{am, z^2, z^2, 1}, w] - 4*G[{am, z^2, z^2, z^2}, w] + 
         48*G[{ap, 1, 1, 1}, w] - 24*G[{ap, 1, 1, z^2}, w] - 
         8*G[{ap, 1, cm, 1}, w] + 4*G[{ap, 1, cm, z^2}, w] - 
         8*G[{ap, 1, cp, 1}, w] + 4*G[{ap, 1, cp, z^2}, w] - 
         16*G[{ap, 1, z^2, 1}, w] + 8*G[{ap, 1, z^2, z^2}, w] - 
         24*G[{ap, z^2, 1, 1}, w] + 12*G[{ap, z^2, 1, z^2}, w] + 
         4*G[{ap, z^2, cm, 1}, w] - 2*G[{ap, z^2, cm, z^2}, w] + 
         4*G[{ap, z^2, cp, 1}, w] - 2*G[{ap, z^2, cp, z^2}, w] + 
         8*G[{ap, z^2, z^2, 1}, w] - 4*G[{ap, z^2, z^2, z^2}, w] + 
         48*G[{cm, 1, 1, 1}, w] - 24*G[{cm, 1, 1, z^2}, w] - 
         16*G[{cm, 1, cm, 1}, w] + 8*G[{cm, 1, cm, z^2}, w] - 
         16*G[{cm, 1, cp, 1}, w] + 8*G[{cm, 1, cp, z^2}, w] - 
         8*G[{cm, 1, z^2, 1}, w] + 4*G[{cm, 1, z^2, z^2}, w] - 
         16*G[{cm, cm, 1, 1}, w] + 8*G[{cm, cm, 1, z^2}, w] + 
         6*G[{cm, cm, cm, 1}, w] - 3*G[{cm, cm, cm, z^2}, w] + 
         6*G[{cm, cm, cp, 1}, w] - 3*G[{cm, cm, cp, z^2}, w] + 
         2*G[{cm, cm, z^2, 1}, w] - G[{cm, cm, z^2, z^2}, w] - 
         16*G[{cm, cp, 1, 1}, w] + 8*G[{cm, cp, 1, z^2}, w] + 
         6*G[{cm, cp, cm, 1}, w] - 3*G[{cm, cp, cm, z^2}, w] + 
         6*G[{cm, cp, cp, 1}, w] - 3*G[{cm, cp, cp, z^2}, w] + 
         2*G[{cm, cp, z^2, 1}, w] - G[{cm, cp, z^2, z^2}, w] - 
         8*G[{cm, z^2, 1, 1}, w] + 4*G[{cm, z^2, 1, z^2}, w] + 
         2*G[{cm, z^2, cm, 1}, w] - G[{cm, z^2, cm, z^2}, w] + 
         2*G[{cm, z^2, cp, 1}, w] - G[{cm, z^2, cp, z^2}, w] + 
         2*G[{cm, z^2, z^2, 1}, w] - G[{cm, z^2, z^2, z^2}, w] + 
         48*G[{cp, 1, 1, 1}, w] - 24*G[{cp, 1, 1, z^2}, w] - 
         16*G[{cp, 1, cm, 1}, w] + 8*G[{cp, 1, cm, z^2}, w] - 
         16*G[{cp, 1, cp, 1}, w] + 8*G[{cp, 1, cp, z^2}, w] - 
         8*G[{cp, 1, z^2, 1}, w] + 4*G[{cp, 1, z^2, z^2}, w] - 
         16*G[{cp, cm, 1, 1}, w] + 8*G[{cp, cm, 1, z^2}, w] + 
         6*G[{cp, cm, cm, 1}, w] - 3*G[{cp, cm, cm, z^2}, w] + 
         6*G[{cp, cm, cp, 1}, w] - 3*G[{cp, cm, cp, z^2}, w] + 
         2*G[{cp, cm, z^2, 1}, w] - G[{cp, cm, z^2, z^2}, w] - 
         16*G[{cp, cp, 1, 1}, w] + 8*G[{cp, cp, 1, z^2}, w] + 
         6*G[{cp, cp, cm, 1}, w] - 3*G[{cp, cp, cm, z^2}, w] + 
         6*G[{cp, cp, cp, 1}, w] - 3*G[{cp, cp, cp, z^2}, w] + 
         2*G[{cp, cp, z^2, 1}, w] - G[{cp, cp, z^2, z^2}, w] - 
         8*G[{cp, z^2, 1, 1}, w] + 4*G[{cp, z^2, 1, z^2}, w] + 
         2*G[{cp, z^2, cm, 1}, w] - G[{cp, z^2, cm, z^2}, w] + 
         2*G[{cp, z^2, cp, 1}, w] - G[{cp, z^2, cp, z^2}, w] + 
         2*G[{cp, z^2, z^2, 1}, w] - G[{cp, z^2, z^2, z^2}, w] - 
         96*G[{z^2, 1, 1, 1}, w] + 48*G[{z^2, 1, 1, z^2}, w] + 
         24*G[{z^2, 1, cm, 1}, w] - 12*G[{z^2, 1, cm, z^2}, w] + 
         24*G[{z^2, 1, cp, 1}, w] - 12*G[{z^2, 1, cp, z^2}, w] + 
         24*G[{z^2, 1, z^2, 1}, w] - 12*G[{z^2, 1, z^2, z^2}, w] + 
         8*G[{z^2, am, 1, 1}, w] - 4*G[{z^2, am, 1, z^2}, w] - 
         4*G[{z^2, am, z^2, 1}, w] + 2*G[{z^2, am, z^2, z^2}, w] + 
         8*G[{z^2, ap, 1, 1}, w] - 4*G[{z^2, ap, 1, z^2}, w] - 
         4*G[{z^2, ap, z^2, 1}, w] + 2*G[{z^2, ap, z^2, z^2}, w] + 
         24*G[{z^2, cm, 1, 1}, w] - 12*G[{z^2, cm, 1, z^2}, w] - 
         10*G[{z^2, cm, cm, 1}, w] + 5*G[{z^2, cm, cm, z^2}, w] - 
         10*G[{z^2, cm, cp, 1}, w] + 5*G[{z^2, cm, cp, z^2}, w] - 
         2*G[{z^2, cm, z^2, 1}, w] + G[{z^2, cm, z^2, z^2}, w] + 
         24*G[{z^2, cp, 1, 1}, w] - 12*G[{z^2, cp, 1, z^2}, w] - 
         10*G[{z^2, cp, cm, 1}, w] + 5*G[{z^2, cp, cm, z^2}, w] - 
         10*G[{z^2, cp, cp, 1}, w] + 5*G[{z^2, cp, cp, z^2}, w] - 
         2*G[{z^2, cp, z^2, 1}, w] + G[{z^2, cp, z^2, z^2}, w] + 
         16*G[{z^2, z^2, 1, 1}, w] - 8*G[{z^2, z^2, 1, z^2}, w] - 
         2*G[{z^2, z^2, cm, 1}, w] + G[{z^2, z^2, cm, z^2}, w] - 
         2*G[{z^2, z^2, cp, 1}, w] + G[{z^2, z^2, cp, z^2}, w] - 
         6*G[{z^2, z^2, z^2, 1}, w] + 3*G[{z^2, z^2, z^2, z^2}, w] + 
         (4*G[{-1}, z] - 6*G[{0}, z] - 3*G[{-I}, z] - 3*G[{I}, z] + 
           4*G[{1}, w] + 4*G[{1}, z] - 3*G[{am}, w] - 3*G[{ap}, w] + 
           4*G[{cm}, w] + 4*G[{cp}, w] - 3*G[{z^2}, w])*Zeta[3]), 
     MI[16] -> \[Epsilon]^2*(Pi^2/6 + G[{0}, z]*(-G[{cm}, w] - G[{cp}, w] + 
           G[{z^2}, w]) - G[{-1, 0}, z] + 2*G[{0, 0}, z] - G[{1, 0}, z] + 
         G[{cm, 1}, w] - G[{cm, z^2}, w]/2 + G[{cp, 1}, w] - 
         G[{cp, z^2}, w]/2 - G[{z^2, 1}, w] + G[{z^2, z^2}, w]/2) + 
       \[Epsilon]^5*Help["Fam_np", 16] + \[Epsilon]^3*
        (Pi^2*(G[{-1}, z]/12 - G[{0}, z]/2 + G[{-I}, z]/2 + G[{I}, z]/2 - 
           (2*G[{1}, w])/3 + G[{1}, z]/12 + G[{am}, w]/2 + G[{ap}, w]/2 + 
           G[{cm}, w]/12 + G[{cp}, w]/12 - G[{z^2}, w]/4) + 
         4*G[{am}, w]*G[{0, 0}, z] + 4*G[{ap}, w]*G[{0, 0}, z] + 
         G[{cm}, w]*(-G[{-1, 0}, z] - 2*G[{0, 0}, z] - G[{1, 0}, z]) + 
         G[{cp}, w]*(-G[{-1, 0}, z] - 2*G[{0, 0}, z] - G[{1, 0}, z]) + 
         G[{z^2}, w]*(-G[{-1, 0}, z] + 2*G[{0, 0}, z] - G[{1, 0}, z]) + 
         G[{1}, w]*(4*G[{-1, 0}, z] - 8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + 
         G[{0}, z]*(4*G[{1, cm}, w] + 4*G[{1, cp}, w] - 4*G[{1, z^2}, w] - 
           4*G[{am, 1}, w] + 2*G[{am, z^2}, w] - 4*G[{ap, 1}, w] + 
           2*G[{ap, z^2}, w] + 4*G[{cm, 1}, w] - G[{cm, cm}, w] - 
           G[{cm, cp}, w] - G[{cm, z^2}, w] + 4*G[{cp, 1}, w] - 
           G[{cp, cm}, w] - G[{cp, cp}, w] - G[{cp, z^2}, w] - 
           G[{z^2, cm}, w] - G[{z^2, cp}, w] + G[{z^2, z^2}, w]) - 
         G[{-1, -1, 0}, z] - 2*G[{-1, 0, 0}, z] - G[{-1, 1, 0}, z] - 
         2*G[{0, -1, 0}, z] + 4*G[{0, 0, 0}, z] - 2*G[{0, 1, 0}, z] + 
         4*G[{-I, 0, 0}, z] + 4*G[{I, 0, 0}, z] - G[{1, -1, 0}, z] - 
         2*G[{1, 0, 0}, z] - G[{1, 1, 0}, z] - 4*G[{1, cm, 1}, w] + 
         2*G[{1, cm, z^2}, w] - 4*G[{1, cp, 1}, w] + 2*G[{1, cp, z^2}, w] + 
         4*G[{1, z^2, 1}, w] - 2*G[{1, z^2, z^2}, w] + 4*G[{am, 1, 1}, w] - 
         2*G[{am, 1, z^2}, w] - 2*G[{am, z^2, 1}, w] + G[{am, z^2, z^2}, w] + 
         4*G[{ap, 1, 1}, w] - 2*G[{ap, 1, z^2}, w] - 2*G[{ap, z^2, 1}, w] + 
         G[{ap, z^2, z^2}, w] - 4*G[{cm, 1, 1}, w] + 2*G[{cm, 1, z^2}, w] + 
         G[{cm, cm, 1}, w] - G[{cm, cm, z^2}, w]/2 + G[{cm, cp, 1}, w] - 
         G[{cm, cp, z^2}, w]/2 + G[{cm, z^2, 1}, w] - G[{cm, z^2, z^2}, w]/
          2 - 4*G[{cp, 1, 1}, w] + 2*G[{cp, 1, z^2}, w] + G[{cp, cm, 1}, w] - 
         G[{cp, cm, z^2}, w]/2 + G[{cp, cp, 1}, w] - G[{cp, cp, z^2}, w]/2 + 
         G[{cp, z^2, 1}, w] - G[{cp, z^2, z^2}, w]/2 + G[{z^2, cm, 1}, w] - 
         G[{z^2, cm, z^2}, w]/2 + G[{z^2, cp, 1}, w] - G[{z^2, cp, z^2}, w]/
          2 - G[{z^2, z^2, 1}, w] + G[{z^2, z^2, z^2}, w]/2 + Zeta[3]/2) + 
       \[Epsilon]^4*((203*Pi^4)/720 + Pi^2*((-4*G[{1}, w]*G[{1}, z])/3 + 
           G[{-I}, z]*(G[{1}, w] - G[{z^2}, w]/2) + G[{I}, z]*
            (G[{1}, w] - G[{z^2}, w]/2) + G[{0}, z]*(-2*G[{1}, w] + 
             G[{am}, w] + G[{ap}, w] + G[{cm}, w]/6 + G[{cp}, w]/6 - 
             G[{z^2}, w]/6) + G[{1}, z]*(G[{cm}, w]/12 + G[{cp}, w]/12 + 
             (7*G[{z^2}, w])/12) + G[{-1}, z]*((-4*G[{1}, w])/3 + 
             G[{cm}, w]/12 + G[{cp}, w]/12 + (7*G[{z^2}, w])/12) + 
           G[{-1, -1}, z]/12 + G[{-1, 0}, z]/6 + G[{-1, 1}, z]/12 + 
           (7*G[{0, -1}, z])/6 - G[{0, 0}, z]/3 - G[{0, -I}, z] - 
           G[{0, I}, z] + (7*G[{0, 1}, z])/6 + G[{-I, 0}, z] + G[{I, 0}, z] + 
           G[{1, -1}, z]/12 + G[{1, 0}, z]/6 + (8*G[{1, 1}, w])/3 + 
           G[{1, 1}, z]/12 + G[{1, am}, w] + G[{1, ap}, w] - 
           (4*G[{1, cm}, w])/3 - (4*G[{1, cp}, w])/3 - G[{1, z^2}, w] - 
           G[{am, 1}, w] + G[{am, z^2}, w]/2 - G[{ap, 1}, w] + 
           G[{ap, z^2}, w]/2 - G[{cm, 1}, w]/3 + G[{cm, cm}, w]/12 + 
           G[{cm, cp}, w]/12 + G[{cm, z^2}, w]/12 - G[{cp, 1}, w]/3 + 
           G[{cp, cm}, w]/12 + G[{cp, cp}, w]/12 + G[{cp, z^2}, w]/12 - 
           G[{z^2, am}, w]/2 - G[{z^2, ap}, w]/2 + (7*G[{z^2, cm}, w])/12 + 
           (7*G[{z^2, cp}, w])/12 - G[{z^2, z^2}, w]/12) + 
         G[{-1, 0}, z]*(-16*G[{1, 1}, w] + 16*G[{1, cm}, w] + 
           16*G[{1, cp}, w] - 8*G[{1, z^2}, w] - 8*G[{am, 1}, w] + 
           4*G[{am, z^2}, w] - 8*G[{ap, 1}, w] + 4*G[{ap, z^2}, w] + 
           4*G[{cm, 1}, w] - G[{cm, cm}, w] - G[{cm, cp}, w] - 
           G[{cm, z^2}, w] + 4*G[{cp, 1}, w] - G[{cp, cm}, w] - 
           G[{cp, cp}, w] - G[{cp, z^2}, w] + 12*G[{z^2, 1}, w] - 
           7*G[{z^2, cm}, w] - 7*G[{z^2, cp}, w] + G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(-16*G[{1, 1}, w] + 16*G[{1, cm}, w] + 
           16*G[{1, cp}, w] - 8*G[{1, z^2}, w] - 8*G[{am, 1}, w] + 
           4*G[{am, z^2}, w] - 8*G[{ap, 1}, w] + 4*G[{ap, z^2}, w] + 
           4*G[{cm, 1}, w] - G[{cm, cm}, w] - G[{cm, cp}, w] - 
           G[{cm, z^2}, w] + 4*G[{cp, 1}, w] - G[{cp, cm}, w] - 
           G[{cp, cp}, w] - G[{cp, z^2}, w] + 12*G[{z^2, 1}, w] - 
           7*G[{z^2, cm}, w] - 7*G[{z^2, cp}, w] + G[{z^2, z^2}, w]) + 
         G[{0, 0}, z]*(32*G[{1, 1}, w] + 8*G[{1, am}, w] + 8*G[{1, ap}, w] + 
           8*G[{1, cm}, w] + 8*G[{1, cp}, w] - 32*G[{1, z^2}, w] - 
           32*G[{am, 1}, w] + 16*G[{am, z^2}, w] - 32*G[{ap, 1}, w] + 
           16*G[{ap, z^2}, w] + 8*G[{cm, 1}, w] - 2*G[{cm, cm}, w] - 
           2*G[{cm, cp}, w] - 2*G[{cm, z^2}, w] + 8*G[{cp, 1}, w] - 
           2*G[{cp, cm}, w] - 2*G[{cp, cp}, w] - 2*G[{cp, z^2}, w] + 
           8*G[{z^2, 1}, w] - 4*G[{z^2, am}, w] - 4*G[{z^2, ap}, w] - 
           2*G[{z^2, cm}, w] - 2*G[{z^2, cp}, w] + 2*G[{z^2, z^2}, w]) + 
         G[{am}, w]*(8*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z]) + G[{ap}, w]*(8*G[{0, -1, 0}, z] + 
           32*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z]) + 
         G[{z^2}, w]*(-7*G[{-1, -1, 0}, z] - 2*G[{-1, 0, 0}, z] - 
           7*G[{-1, 1, 0}, z] + 2*G[{0, -1, 0}, z] + 4*G[{0, 0, 0}, z] + 
           2*G[{0, 1, 0}, z] - 4*G[{-I, 0, 0}, z] - 4*G[{I, 0, 0}, z] - 
           7*G[{1, -1, 0}, z] - 2*G[{1, 0, 0}, z] - 7*G[{1, 1, 0}, z]) + 
         G[{cm}, w]*(-G[{-1, -1, 0}, z] - 2*G[{-1, 0, 0}, z] - 
           G[{-1, 1, 0}, z] - 2*G[{0, -1, 0}, z] - 4*G[{0, 0, 0}, z] - 
           2*G[{0, 1, 0}, z] - G[{1, -1, 0}, z] - 2*G[{1, 0, 0}, z] - 
           G[{1, 1, 0}, z]) + G[{cp}, w]*(-G[{-1, -1, 0}, z] - 
           2*G[{-1, 0, 0}, z] - G[{-1, 1, 0}, z] - 2*G[{0, -1, 0}, z] - 
           4*G[{0, 0, 0}, z] - 2*G[{0, 1, 0}, z] - G[{1, -1, 0}, z] - 
           2*G[{1, 0, 0}, z] - G[{1, 1, 0}, z]) + 
         G[{1}, w]*(16*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 
           16*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 64*G[{0, 0, 0}, z] - 
           16*G[{0, 1, 0}, z] + 8*G[{-I, 0, 0}, z] + 8*G[{I, 0, 0}, z] + 
           16*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] + 16*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-16*G[{1, 1, cm}, w] - 16*G[{1, 1, cp}, w] + 
           16*G[{1, 1, z^2}, w] - 8*G[{1, am, 1}, w] + 4*G[{1, am, z^2}, w] - 
           8*G[{1, ap, 1}, w] + 4*G[{1, ap, z^2}, w] - 40*G[{1, cm, 1}, w] + 
           16*G[{1, cm, cm}, w] + 16*G[{1, cm, cp}, w] + 
           4*G[{1, cm, z^2}, w] - 40*G[{1, cp, 1}, w] + 
           16*G[{1, cp, cm}, w] + 16*G[{1, cp, cp}, w] + 
           4*G[{1, cp, z^2}, w] + 48*G[{1, z^2, 1}, w] - 
           8*G[{1, z^2, cm}, w] - 8*G[{1, z^2, cp}, w] - 
           16*G[{1, z^2, z^2}, w] + 48*G[{am, 1, 1}, w] - 
           8*G[{am, 1, cm}, w] - 8*G[{am, 1, cp}, w] - 
           16*G[{am, 1, z^2}, w] - 24*G[{am, z^2, 1}, w] + 
           4*G[{am, z^2, cm}, w] + 4*G[{am, z^2, cp}, w] + 
           8*G[{am, z^2, z^2}, w] + 48*G[{ap, 1, 1}, w] - 
           8*G[{ap, 1, cm}, w] - 8*G[{ap, 1, cp}, w] - 
           16*G[{ap, 1, z^2}, w] - 24*G[{ap, z^2, 1}, w] + 
           4*G[{ap, z^2, cm}, w] + 4*G[{ap, z^2, cp}, w] + 
           8*G[{ap, z^2, z^2}, w] - 16*G[{cm, 1, 1}, w] + 
           4*G[{cm, 1, cm}, w] + 4*G[{cm, 1, cp}, w] + 4*G[{cm, 1, z^2}, w] + 
           4*G[{cm, cm, 1}, w] - G[{cm, cm, cm}, w] - G[{cm, cm, cp}, w] - 
           G[{cm, cm, z^2}, w] + 4*G[{cm, cp, 1}, w] - G[{cm, cp, cm}, w] - 
           G[{cm, cp, cp}, w] - G[{cm, cp, z^2}, w] + 4*G[{cm, z^2, 1}, w] - 
           G[{cm, z^2, cm}, w] - G[{cm, z^2, cp}, w] - G[{cm, z^2, z^2}, w] - 
           16*G[{cp, 1, 1}, w] + 4*G[{cp, 1, cm}, w] + 4*G[{cp, 1, cp}, w] + 
           4*G[{cp, 1, z^2}, w] + 4*G[{cp, cm, 1}, w] - G[{cp, cm, cm}, w] - 
           G[{cp, cm, cp}, w] - G[{cp, cm, z^2}, w] + 4*G[{cp, cp, 1}, w] - 
           G[{cp, cp, cm}, w] - G[{cp, cp, cp}, w] - G[{cp, cp, z^2}, w] + 
           4*G[{cp, z^2, 1}, w] - G[{cp, z^2, cm}, w] - G[{cp, z^2, cp}, w] - 
           G[{cp, z^2, z^2}, w] - 32*G[{z^2, 1, 1}, w] + 
           12*G[{z^2, 1, cm}, w] + 12*G[{z^2, 1, cp}, w] + 
           4*G[{z^2, 1, z^2}, w] + 4*G[{z^2, am, 1}, w] - 
           2*G[{z^2, am, z^2}, w] + 4*G[{z^2, ap, 1}, w] - 
           2*G[{z^2, ap, z^2}, w] + 16*G[{z^2, cm, 1}, w] - 
           7*G[{z^2, cm, cm}, w] - 7*G[{z^2, cm, cp}, w] - 
           G[{z^2, cm, z^2}, w] + 16*G[{z^2, cp, 1}, w] - 
           7*G[{z^2, cp, cm}, w] - 7*G[{z^2, cp, cp}, w] - 
           G[{z^2, cp, z^2}, w] - 4*G[{z^2, z^2, 1}, w] + G[{z^2, z^2, cm}, 
            w] + G[{z^2, z^2, cp}, w] + G[{z^2, z^2, z^2}, w]) - 
         G[{-1, -1, -1, 0}, z] - 2*G[{-1, -1, 0, 0}, z] - 
         G[{-1, -1, 1, 0}, z] - 2*G[{-1, 0, -1, 0}, z] - 
         4*G[{-1, 0, 0, 0}, z] - 2*G[{-1, 0, 1, 0}, z] - 
         G[{-1, 1, -1, 0}, z] - 2*G[{-1, 1, 0, 0}, z] - G[{-1, 1, 1, 0}, z] - 
         14*G[{0, -1, -1, 0}, z] - 4*G[{0, -1, 0, 0}, z] - 
         14*G[{0, -1, 1, 0}, z] + 4*G[{0, 0, -1, 0}, z] + 
         8*G[{0, 0, 0, 0}, z] + 4*G[{0, 0, 1, 0}, z] - 
         8*G[{0, -I, 0, 0}, z] - 8*G[{0, I, 0, 0}, z] - 
         14*G[{0, 1, -1, 0}, z] - 4*G[{0, 1, 0, 0}, z] - 
         14*G[{0, 1, 1, 0}, z] + 8*G[{-I, 0, -1, 0}, z] + 
         32*G[{-I, 0, 0, 0}, z] + 8*G[{-I, 0, 1, 0}, z] + 
         8*G[{I, 0, -1, 0}, z] + 32*G[{I, 0, 0, 0}, z] + 
         8*G[{I, 0, 1, 0}, z] - G[{1, -1, -1, 0}, z] - 
         2*G[{1, -1, 0, 0}, z] - G[{1, -1, 1, 0}, z] - 
         2*G[{1, 0, -1, 0}, z] - 4*G[{1, 0, 0, 0}, z] - 
         2*G[{1, 0, 1, 0}, z] - G[{1, 1, -1, 0}, z] - 2*G[{1, 1, 0, 0}, z] - 
         G[{1, 1, 1, 0}, z] + 16*G[{1, 1, cm, 1}, w] - 
         8*G[{1, 1, cm, z^2}, w] + 16*G[{1, 1, cp, 1}, w] - 
         8*G[{1, 1, cp, z^2}, w] - 16*G[{1, 1, z^2, 1}, w] + 
         8*G[{1, 1, z^2, z^2}, w] + 8*G[{1, am, 1, 1}, w] - 
         4*G[{1, am, 1, z^2}, w] - 4*G[{1, am, z^2, 1}, w] + 
         2*G[{1, am, z^2, z^2}, w] + 8*G[{1, ap, 1, 1}, w] - 
         4*G[{1, ap, 1, z^2}, w] - 4*G[{1, ap, z^2, 1}, w] + 
         2*G[{1, ap, z^2, z^2}, w] + 40*G[{1, cm, 1, 1}, w] - 
         20*G[{1, cm, 1, z^2}, w] - 16*G[{1, cm, cm, 1}, w] + 
         8*G[{1, cm, cm, z^2}, w] - 16*G[{1, cm, cp, 1}, w] + 
         8*G[{1, cm, cp, z^2}, w] - 4*G[{1, cm, z^2, 1}, w] + 
         2*G[{1, cm, z^2, z^2}, w] + 40*G[{1, cp, 1, 1}, w] - 
         20*G[{1, cp, 1, z^2}, w] - 16*G[{1, cp, cm, 1}, w] + 
         8*G[{1, cp, cm, z^2}, w] - 16*G[{1, cp, cp, 1}, w] + 
         8*G[{1, cp, cp, z^2}, w] - 4*G[{1, cp, z^2, 1}, w] + 
         2*G[{1, cp, z^2, z^2}, w] - 48*G[{1, z^2, 1, 1}, w] + 
         24*G[{1, z^2, 1, z^2}, w] + 8*G[{1, z^2, cm, 1}, w] - 
         4*G[{1, z^2, cm, z^2}, w] + 8*G[{1, z^2, cp, 1}, w] - 
         4*G[{1, z^2, cp, z^2}, w] + 16*G[{1, z^2, z^2, 1}, w] - 
         8*G[{1, z^2, z^2, z^2}, w] - 48*G[{am, 1, 1, 1}, w] + 
         24*G[{am, 1, 1, z^2}, w] + 8*G[{am, 1, cm, 1}, w] - 
         4*G[{am, 1, cm, z^2}, w] + 8*G[{am, 1, cp, 1}, w] - 
         4*G[{am, 1, cp, z^2}, w] + 16*G[{am, 1, z^2, 1}, w] - 
         8*G[{am, 1, z^2, z^2}, w] + 24*G[{am, z^2, 1, 1}, w] - 
         12*G[{am, z^2, 1, z^2}, w] - 4*G[{am, z^2, cm, 1}, w] + 
         2*G[{am, z^2, cm, z^2}, w] - 4*G[{am, z^2, cp, 1}, w] + 
         2*G[{am, z^2, cp, z^2}, w] - 8*G[{am, z^2, z^2, 1}, w] + 
         4*G[{am, z^2, z^2, z^2}, w] - 48*G[{ap, 1, 1, 1}, w] + 
         24*G[{ap, 1, 1, z^2}, w] + 8*G[{ap, 1, cm, 1}, w] - 
         4*G[{ap, 1, cm, z^2}, w] + 8*G[{ap, 1, cp, 1}, w] - 
         4*G[{ap, 1, cp, z^2}, w] + 16*G[{ap, 1, z^2, 1}, w] - 
         8*G[{ap, 1, z^2, z^2}, w] + 24*G[{ap, z^2, 1, 1}, w] - 
         12*G[{ap, z^2, 1, z^2}, w] - 4*G[{ap, z^2, cm, 1}, w] + 
         2*G[{ap, z^2, cm, z^2}, w] - 4*G[{ap, z^2, cp, 1}, w] + 
         2*G[{ap, z^2, cp, z^2}, w] - 8*G[{ap, z^2, z^2, 1}, w] + 
         4*G[{ap, z^2, z^2, z^2}, w] + 16*G[{cm, 1, 1, 1}, w] - 
         8*G[{cm, 1, 1, z^2}, w] - 4*G[{cm, 1, cm, 1}, w] + 
         2*G[{cm, 1, cm, z^2}, w] - 4*G[{cm, 1, cp, 1}, w] + 
         2*G[{cm, 1, cp, z^2}, w] - 4*G[{cm, 1, z^2, 1}, w] + 
         2*G[{cm, 1, z^2, z^2}, w] - 4*G[{cm, cm, 1, 1}, w] + 
         2*G[{cm, cm, 1, z^2}, w] + G[{cm, cm, cm, 1}, w] - 
         G[{cm, cm, cm, z^2}, w]/2 + G[{cm, cm, cp, 1}, w] - 
         G[{cm, cm, cp, z^2}, w]/2 + G[{cm, cm, z^2, 1}, w] - 
         G[{cm, cm, z^2, z^2}, w]/2 - 4*G[{cm, cp, 1, 1}, w] + 
         2*G[{cm, cp, 1, z^2}, w] + G[{cm, cp, cm, 1}, w] - 
         G[{cm, cp, cm, z^2}, w]/2 + G[{cm, cp, cp, 1}, w] - 
         G[{cm, cp, cp, z^2}, w]/2 + G[{cm, cp, z^2, 1}, w] - 
         G[{cm, cp, z^2, z^2}, w]/2 - 4*G[{cm, z^2, 1, 1}, w] + 
         2*G[{cm, z^2, 1, z^2}, w] + G[{cm, z^2, cm, 1}, w] - 
         G[{cm, z^2, cm, z^2}, w]/2 + G[{cm, z^2, cp, 1}, w] - 
         G[{cm, z^2, cp, z^2}, w]/2 + G[{cm, z^2, z^2, 1}, w] - 
         G[{cm, z^2, z^2, z^2}, w]/2 + 16*G[{cp, 1, 1, 1}, w] - 
         8*G[{cp, 1, 1, z^2}, w] - 4*G[{cp, 1, cm, 1}, w] + 
         2*G[{cp, 1, cm, z^2}, w] - 4*G[{cp, 1, cp, 1}, w] + 
         2*G[{cp, 1, cp, z^2}, w] - 4*G[{cp, 1, z^2, 1}, w] + 
         2*G[{cp, 1, z^2, z^2}, w] - 4*G[{cp, cm, 1, 1}, w] + 
         2*G[{cp, cm, 1, z^2}, w] + G[{cp, cm, cm, 1}, w] - 
         G[{cp, cm, cm, z^2}, w]/2 + G[{cp, cm, cp, 1}, w] - 
         G[{cp, cm, cp, z^2}, w]/2 + G[{cp, cm, z^2, 1}, w] - 
         G[{cp, cm, z^2, z^2}, w]/2 - 4*G[{cp, cp, 1, 1}, w] + 
         2*G[{cp, cp, 1, z^2}, w] + G[{cp, cp, cm, 1}, w] - 
         G[{cp, cp, cm, z^2}, w]/2 + G[{cp, cp, cp, 1}, w] - 
         G[{cp, cp, cp, z^2}, w]/2 + G[{cp, cp, z^2, 1}, w] - 
         G[{cp, cp, z^2, z^2}, w]/2 - 4*G[{cp, z^2, 1, 1}, w] + 
         2*G[{cp, z^2, 1, z^2}, w] + G[{cp, z^2, cm, 1}, w] - 
         G[{cp, z^2, cm, z^2}, w]/2 + G[{cp, z^2, cp, 1}, w] - 
         G[{cp, z^2, cp, z^2}, w]/2 + G[{cp, z^2, z^2, 1}, w] - 
         G[{cp, z^2, z^2, z^2}, w]/2 + 32*G[{z^2, 1, 1, 1}, w] - 
         16*G[{z^2, 1, 1, z^2}, w] - 12*G[{z^2, 1, cm, 1}, w] + 
         6*G[{z^2, 1, cm, z^2}, w] - 12*G[{z^2, 1, cp, 1}, w] + 
         6*G[{z^2, 1, cp, z^2}, w] - 4*G[{z^2, 1, z^2, 1}, w] + 
         2*G[{z^2, 1, z^2, z^2}, w] - 4*G[{z^2, am, 1, 1}, w] + 
         2*G[{z^2, am, 1, z^2}, w] + 2*G[{z^2, am, z^2, 1}, w] - 
         G[{z^2, am, z^2, z^2}, w] - 4*G[{z^2, ap, 1, 1}, w] + 
         2*G[{z^2, ap, 1, z^2}, w] + 2*G[{z^2, ap, z^2, 1}, w] - 
         G[{z^2, ap, z^2, z^2}, w] - 16*G[{z^2, cm, 1, 1}, w] + 
         8*G[{z^2, cm, 1, z^2}, w] + 7*G[{z^2, cm, cm, 1}, w] - 
         (7*G[{z^2, cm, cm, z^2}, w])/2 + 7*G[{z^2, cm, cp, 1}, w] - 
         (7*G[{z^2, cm, cp, z^2}, w])/2 + G[{z^2, cm, z^2, 1}, w] - 
         G[{z^2, cm, z^2, z^2}, w]/2 - 16*G[{z^2, cp, 1, 1}, w] + 
         8*G[{z^2, cp, 1, z^2}, w] + 7*G[{z^2, cp, cm, 1}, w] - 
         (7*G[{z^2, cp, cm, z^2}, w])/2 + 7*G[{z^2, cp, cp, 1}, w] - 
         (7*G[{z^2, cp, cp, z^2}, w])/2 + G[{z^2, cp, z^2, 1}, w] - 
         G[{z^2, cp, z^2, z^2}, w]/2 + 4*G[{z^2, z^2, 1, 1}, w] - 
         2*G[{z^2, z^2, 1, z^2}, w] - G[{z^2, z^2, cm, 1}, w] + 
         G[{z^2, z^2, cm, z^2}, w]/2 - G[{z^2, z^2, cp, 1}, w] + 
         G[{z^2, z^2, cp, z^2}, w]/2 - G[{z^2, z^2, z^2, 1}, w] + 
         G[{z^2, z^2, z^2, z^2}, w]/2 + (G[{-1}, z] + 3*G[{-I}, z] + 
           3*G[{I}, z] - 8*G[{1}, w] + G[{1}, z] + 3*G[{am}, w] + 
           3*G[{ap}, w] + G[{cm}, w] + G[{cp}, w])*Zeta[3]), 
     MI[17] -> \[Epsilon]^2*(Pi^2/6 - 4*G[{0}, z]*G[{1}, w] + 
         G[{0}, z]*(2*G[{cm}, w] + 2*G[{cp}, w]) + 2*G[{-1, 0}, z] + 
         2*G[{1, 0}, z] + 4*G[{1, 1}, w] - 2*G[{1, z^2}, w] - 
         2*G[{cm, 1}, w] + G[{cm, z^2}, w] - 2*G[{cp, 1}, w] + 
         G[{cp, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 17] + 
       \[Epsilon]^3*(Pi^2*((-2*G[{-1}, z])/3 + G[{-I}, z]/2 + G[{I}, z]/2 + 
           G[{1}, w]/3 - (2*G[{1}, z])/3 + G[{am}, w]/2 + G[{ap}, w]/2 - 
           (2*G[{cm}, w])/3 - (2*G[{cp}, w])/3) + 4*G[{am}, w]*G[{0, 0}, z] + 
         4*G[{ap}, w]*G[{0, 0}, z] + G[{1}, w]*(-16*G[{-1, 0}, z] - 
           16*G[{0, 0}, z] - 16*G[{1, 0}, z]) + G[{cm}, w]*
          (8*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{cp}, w]*(8*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{0}, z]*(48*G[{1, 1}, w] - 16*G[{1, cm}, w] - 16*G[{1, cp}, w] - 
           8*G[{1, z^2}, w] - 4*G[{am, 1}, w] + 2*G[{am, z^2}, w] - 
           4*G[{ap, 1}, w] + 2*G[{ap, z^2}, w] - 20*G[{cm, 1}, w] + 
           8*G[{cm, cm}, w] + 8*G[{cm, cp}, w] + 2*G[{cm, z^2}, w] - 
           20*G[{cp, 1}, w] + 8*G[{cp, cm}, w] + 8*G[{cp, cp}, w] + 
           2*G[{cp, z^2}, w]) + 8*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 
         8*G[{-1, 1, 0}, z] + 4*G[{-I, 0, 0}, z] + 4*G[{I, 0, 0}, z] + 
         8*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 8*G[{1, 1, 0}, z] - 
         48*G[{1, 1, 1}, w] + 24*G[{1, 1, z^2}, w] + 16*G[{1, cm, 1}, w] - 
         8*G[{1, cm, z^2}, w] + 16*G[{1, cp, 1}, w] - 8*G[{1, cp, z^2}, w] + 
         8*G[{1, z^2, 1}, w] - 4*G[{1, z^2, z^2}, w] + 4*G[{am, 1, 1}, w] - 
         2*G[{am, 1, z^2}, w] - 2*G[{am, z^2, 1}, w] + G[{am, z^2, z^2}, w] + 
         4*G[{ap, 1, 1}, w] - 2*G[{ap, 1, z^2}, w] - 2*G[{ap, z^2, 1}, w] + 
         G[{ap, z^2, z^2}, w] + 20*G[{cm, 1, 1}, w] - 10*G[{cm, 1, z^2}, w] - 
         8*G[{cm, cm, 1}, w] + 4*G[{cm, cm, z^2}, w] - 8*G[{cm, cp, 1}, w] + 
         4*G[{cm, cp, z^2}, w] - 2*G[{cm, z^2, 1}, w] + 
         G[{cm, z^2, z^2}, w] + 20*G[{cp, 1, 1}, w] - 10*G[{cp, 1, z^2}, w] - 
         8*G[{cp, cm, 1}, w] + 4*G[{cp, cm, z^2}, w] - 8*G[{cp, cp, 1}, w] + 
         4*G[{cp, cp, z^2}, w] - 2*G[{cp, z^2, 1}, w] + 
         G[{cp, z^2, z^2}, w] - Zeta[3]) + \[Epsilon]^4*
        (Pi^4/20 + Pi^2*(G[{1}, w]*((-16*G[{0}, z])/3 + (10*G[{1}, z])/3) + 
           G[{1}, z]*((-5*G[{cm}, w])/3 - (5*G[{cp}, w])/3) + 
           G[{-1}, z]*((10*G[{1}, w])/3 - (5*G[{cm}, w])/3 - 
             (5*G[{cp}, w])/3) + G[{0}, z]*(G[{am}, w] + G[{ap}, w] + 
             (5*G[{cm}, w])/3 + (5*G[{cp}, w])/3) - (5*G[{-1, -1}, z])/3 + 
           (5*G[{-1, 0}, z])/3 - (5*G[{-1, 1}, z])/3 + G[{-I, 0}, z] + 
           G[{I, 0}, z] - (5*G[{1, -1}, z])/3 + (5*G[{1, 0}, z])/3 - 
           (4*G[{1, 1}, w])/3 - (5*G[{1, 1}, z])/3 + (10*G[{1, cm}, w])/3 + 
           (10*G[{1, cp}, w])/3 - (8*G[{1, z^2}, w])/3 - G[{am, 1}, w] + 
           G[{am, z^2}, w]/2 - G[{ap, 1}, w] + G[{ap, z^2}, w]/2 + 
           (5*G[{cm, 1}, w])/3 - (5*G[{cm, cm}, w])/3 - (5*G[{cm, cp}, w])/
            3 + (5*G[{cm, z^2}, w])/6 + (5*G[{cp, 1}, w])/3 - 
           (5*G[{cp, cm}, w])/3 - (5*G[{cp, cp}, w])/3 + (5*G[{cp, z^2}, w])/
            6) + G[{-1, 0}, z]*(128*G[{1, 1}, w] - 40*G[{1, cm}, w] - 
           40*G[{1, cp}, w] - 24*G[{1, z^2}, w] - 8*G[{am, 1}, w] + 
           4*G[{am, z^2}, w] - 8*G[{ap, 1}, w] + 4*G[{ap, z^2}, w] - 
           56*G[{cm, 1}, w] + 20*G[{cm, cm}, w] + 20*G[{cm, cp}, w] + 
           8*G[{cm, z^2}, w] - 56*G[{cp, 1}, w] + 20*G[{cp, cm}, w] + 
           20*G[{cp, cp}, w] + 8*G[{cp, z^2}, w]) + G[{1, 0}, z]*
          (128*G[{1, 1}, w] - 40*G[{1, cm}, w] - 40*G[{1, cp}, w] - 
           24*G[{1, z^2}, w] - 8*G[{am, 1}, w] + 4*G[{am, z^2}, w] - 
           8*G[{ap, 1}, w] + 4*G[{ap, z^2}, w] - 56*G[{cm, 1}, w] + 
           20*G[{cm, cm}, w] + 20*G[{cm, cp}, w] + 8*G[{cm, z^2}, w] - 
           56*G[{cp, 1}, w] + 20*G[{cp, cm}, w] + 20*G[{cp, cp}, w] + 
           8*G[{cp, z^2}, w]) + G[{0, 0}, z]*(192*G[{1, 1}, w] - 
           32*G[{1, cm}, w] - 32*G[{1, cp}, w] - 64*G[{1, z^2}, w] - 
           32*G[{am, 1}, w] + 16*G[{am, z^2}, w] - 32*G[{ap, 1}, w] + 
           16*G[{ap, z^2}, w] - 64*G[{cm, 1}, w] + 16*G[{cm, cm}, w] + 
           16*G[{cm, cp}, w] + 16*G[{cm, z^2}, w] - 64*G[{cp, 1}, w] + 
           16*G[{cp, cm}, w] + 16*G[{cp, cp}, w] + 16*G[{cp, z^2}, w]) + 
         G[{am}, w]*(8*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z]) + G[{ap}, w]*(8*G[{0, -1, 0}, z] + 
           32*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z]) + 
         G[{1}, w]*(-40*G[{-1, -1, 0}, z] - 32*G[{-1, 0, 0}, z] - 
           40*G[{-1, 1, 0}, z] - 48*G[{0, -1, 0}, z] - 128*G[{0, 0, 0}, z] - 
           48*G[{0, 1, 0}, z] - 40*G[{1, -1, 0}, z] - 32*G[{1, 0, 0}, z] - 
           40*G[{1, 1, 0}, z]) + G[{cm}, w]*(20*G[{-1, -1, 0}, z] + 
           16*G[{-1, 0, 0}, z] + 20*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 
           32*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 20*G[{1, -1, 0}, z] + 
           16*G[{1, 0, 0}, z] + 20*G[{1, 1, 0}, z]) + 
         G[{cp}, w]*(20*G[{-1, -1, 0}, z] + 16*G[{-1, 0, 0}, z] + 
           20*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] + 20*G[{1, -1, 0}, z] + 16*G[{1, 0, 0}, z] + 
           20*G[{1, 1, 0}, z]) + G[{0}, z]*(-448*G[{1, 1, 1}, w] + 
           128*G[{1, 1, cm}, w] + 128*G[{1, 1, cp}, w] + 
           96*G[{1, 1, z^2}, w] + 112*G[{1, cm, 1}, w] - 
           40*G[{1, cm, cm}, w] - 40*G[{1, cm, cp}, w] - 
           16*G[{1, cm, z^2}, w] + 112*G[{1, cp, 1}, w] - 
           40*G[{1, cp, cm}, w] - 40*G[{1, cp, cp}, w] - 
           16*G[{1, cp, z^2}, w] + 112*G[{1, z^2, 1}, w] - 
           24*G[{1, z^2, cm}, w] - 24*G[{1, z^2, cp}, w] - 
           32*G[{1, z^2, z^2}, w] + 48*G[{am, 1, 1}, w] - 
           8*G[{am, 1, cm}, w] - 8*G[{am, 1, cp}, w] - 
           16*G[{am, 1, z^2}, w] - 24*G[{am, z^2, 1}, w] + 
           4*G[{am, z^2, cm}, w] + 4*G[{am, z^2, cp}, w] + 
           8*G[{am, z^2, z^2}, w] + 48*G[{ap, 1, 1}, w] - 
           8*G[{ap, 1, cm}, w] - 8*G[{ap, 1, cp}, w] - 
           16*G[{ap, 1, z^2}, w] - 24*G[{ap, z^2, 1}, w] + 
           4*G[{ap, z^2, cm}, w] + 4*G[{ap, z^2, cp}, w] + 
           8*G[{ap, z^2, z^2}, w] + 176*G[{cm, 1, 1}, w] - 
           56*G[{cm, 1, cm}, w] - 56*G[{cm, 1, cp}, w] - 
           32*G[{cm, 1, z^2}, w] - 56*G[{cm, cm, 1}, w] + 
           20*G[{cm, cm, cm}, w] + 20*G[{cm, cm, cp}, w] + 
           8*G[{cm, cm, z^2}, w] - 56*G[{cm, cp, 1}, w] + 
           20*G[{cm, cp, cm}, w] + 20*G[{cm, cp, cp}, w] + 
           8*G[{cm, cp, z^2}, w] - 32*G[{cm, z^2, 1}, w] + 
           8*G[{cm, z^2, cm}, w] + 8*G[{cm, z^2, cp}, w] + 
           8*G[{cm, z^2, z^2}, w] + 176*G[{cp, 1, 1}, w] - 
           56*G[{cp, 1, cm}, w] - 56*G[{cp, 1, cp}, w] - 
           32*G[{cp, 1, z^2}, w] - 56*G[{cp, cm, 1}, w] + 
           20*G[{cp, cm, cm}, w] + 20*G[{cp, cm, cp}, w] + 
           8*G[{cp, cm, z^2}, w] - 56*G[{cp, cp, 1}, w] + 
           20*G[{cp, cp, cm}, w] + 20*G[{cp, cp, cp}, w] + 
           8*G[{cp, cp, z^2}, w] - 32*G[{cp, z^2, 1}, w] + 
           8*G[{cp, z^2, cm}, w] + 8*G[{cp, z^2, cp}, w] + 
           8*G[{cp, z^2, z^2}, w]) + 20*G[{-1, -1, -1, 0}, z] + 
         16*G[{-1, -1, 0, 0}, z] + 20*G[{-1, -1, 1, 0}, z] + 
         16*G[{-1, 0, -1, 0}, z] + 32*G[{-1, 0, 0, 0}, z] + 
         16*G[{-1, 0, 1, 0}, z] + 20*G[{-1, 1, -1, 0}, z] + 
         16*G[{-1, 1, 0, 0}, z] + 20*G[{-1, 1, 1, 0}, z] + 
         8*G[{-I, 0, -1, 0}, z] + 32*G[{-I, 0, 0, 0}, z] + 
         8*G[{-I, 0, 1, 0}, z] + 8*G[{I, 0, -1, 0}, z] + 
         32*G[{I, 0, 0, 0}, z] + 8*G[{I, 0, 1, 0}, z] + 
         20*G[{1, -1, -1, 0}, z] + 16*G[{1, -1, 0, 0}, z] + 
         20*G[{1, -1, 1, 0}, z] + 16*G[{1, 0, -1, 0}, z] + 
         32*G[{1, 0, 0, 0}, z] + 16*G[{1, 0, 1, 0}, z] + 
         20*G[{1, 1, -1, 0}, z] + 16*G[{1, 1, 0, 0}, z] + 
         20*G[{1, 1, 1, 0}, z] + 448*G[{1, 1, 1, 1}, w] - 
         224*G[{1, 1, 1, z^2}, w] - 128*G[{1, 1, cm, 1}, w] + 
         64*G[{1, 1, cm, z^2}, w] - 128*G[{1, 1, cp, 1}, w] + 
         64*G[{1, 1, cp, z^2}, w] - 96*G[{1, 1, z^2, 1}, w] + 
         48*G[{1, 1, z^2, z^2}, w] - 112*G[{1, cm, 1, 1}, w] + 
         56*G[{1, cm, 1, z^2}, w] + 40*G[{1, cm, cm, 1}, w] - 
         20*G[{1, cm, cm, z^2}, w] + 40*G[{1, cm, cp, 1}, w] - 
         20*G[{1, cm, cp, z^2}, w] + 16*G[{1, cm, z^2, 1}, w] - 
         8*G[{1, cm, z^2, z^2}, w] - 112*G[{1, cp, 1, 1}, w] + 
         56*G[{1, cp, 1, z^2}, w] + 40*G[{1, cp, cm, 1}, w] - 
         20*G[{1, cp, cm, z^2}, w] + 40*G[{1, cp, cp, 1}, w] - 
         20*G[{1, cp, cp, z^2}, w] + 16*G[{1, cp, z^2, 1}, w] - 
         8*G[{1, cp, z^2, z^2}, w] - 112*G[{1, z^2, 1, 1}, w] + 
         56*G[{1, z^2, 1, z^2}, w] + 24*G[{1, z^2, cm, 1}, w] - 
         12*G[{1, z^2, cm, z^2}, w] + 24*G[{1, z^2, cp, 1}, w] - 
         12*G[{1, z^2, cp, z^2}, w] + 32*G[{1, z^2, z^2, 1}, w] - 
         16*G[{1, z^2, z^2, z^2}, w] - 48*G[{am, 1, 1, 1}, w] + 
         24*G[{am, 1, 1, z^2}, w] + 8*G[{am, 1, cm, 1}, w] - 
         4*G[{am, 1, cm, z^2}, w] + 8*G[{am, 1, cp, 1}, w] - 
         4*G[{am, 1, cp, z^2}, w] + 16*G[{am, 1, z^2, 1}, w] - 
         8*G[{am, 1, z^2, z^2}, w] + 24*G[{am, z^2, 1, 1}, w] - 
         12*G[{am, z^2, 1, z^2}, w] - 4*G[{am, z^2, cm, 1}, w] + 
         2*G[{am, z^2, cm, z^2}, w] - 4*G[{am, z^2, cp, 1}, w] + 
         2*G[{am, z^2, cp, z^2}, w] - 8*G[{am, z^2, z^2, 1}, w] + 
         4*G[{am, z^2, z^2, z^2}, w] - 48*G[{ap, 1, 1, 1}, w] + 
         24*G[{ap, 1, 1, z^2}, w] + 8*G[{ap, 1, cm, 1}, w] - 
         4*G[{ap, 1, cm, z^2}, w] + 8*G[{ap, 1, cp, 1}, w] - 
         4*G[{ap, 1, cp, z^2}, w] + 16*G[{ap, 1, z^2, 1}, w] - 
         8*G[{ap, 1, z^2, z^2}, w] + 24*G[{ap, z^2, 1, 1}, w] - 
         12*G[{ap, z^2, 1, z^2}, w] - 4*G[{ap, z^2, cm, 1}, w] + 
         2*G[{ap, z^2, cm, z^2}, w] - 4*G[{ap, z^2, cp, 1}, w] + 
         2*G[{ap, z^2, cp, z^2}, w] - 8*G[{ap, z^2, z^2, 1}, w] + 
         4*G[{ap, z^2, z^2, z^2}, w] - 176*G[{cm, 1, 1, 1}, w] + 
         88*G[{cm, 1, 1, z^2}, w] + 56*G[{cm, 1, cm, 1}, w] - 
         28*G[{cm, 1, cm, z^2}, w] + 56*G[{cm, 1, cp, 1}, w] - 
         28*G[{cm, 1, cp, z^2}, w] + 32*G[{cm, 1, z^2, 1}, w] - 
         16*G[{cm, 1, z^2, z^2}, w] + 56*G[{cm, cm, 1, 1}, w] - 
         28*G[{cm, cm, 1, z^2}, w] - 20*G[{cm, cm, cm, 1}, w] + 
         10*G[{cm, cm, cm, z^2}, w] - 20*G[{cm, cm, cp, 1}, w] + 
         10*G[{cm, cm, cp, z^2}, w] - 8*G[{cm, cm, z^2, 1}, w] + 
         4*G[{cm, cm, z^2, z^2}, w] + 56*G[{cm, cp, 1, 1}, w] - 
         28*G[{cm, cp, 1, z^2}, w] - 20*G[{cm, cp, cm, 1}, w] + 
         10*G[{cm, cp, cm, z^2}, w] - 20*G[{cm, cp, cp, 1}, w] + 
         10*G[{cm, cp, cp, z^2}, w] - 8*G[{cm, cp, z^2, 1}, w] + 
         4*G[{cm, cp, z^2, z^2}, w] + 32*G[{cm, z^2, 1, 1}, w] - 
         16*G[{cm, z^2, 1, z^2}, w] - 8*G[{cm, z^2, cm, 1}, w] + 
         4*G[{cm, z^2, cm, z^2}, w] - 8*G[{cm, z^2, cp, 1}, w] + 
         4*G[{cm, z^2, cp, z^2}, w] - 8*G[{cm, z^2, z^2, 1}, w] + 
         4*G[{cm, z^2, z^2, z^2}, w] - 176*G[{cp, 1, 1, 1}, w] + 
         88*G[{cp, 1, 1, z^2}, w] + 56*G[{cp, 1, cm, 1}, w] - 
         28*G[{cp, 1, cm, z^2}, w] + 56*G[{cp, 1, cp, 1}, w] - 
         28*G[{cp, 1, cp, z^2}, w] + 32*G[{cp, 1, z^2, 1}, w] - 
         16*G[{cp, 1, z^2, z^2}, w] + 56*G[{cp, cm, 1, 1}, w] - 
         28*G[{cp, cm, 1, z^2}, w] - 20*G[{cp, cm, cm, 1}, w] + 
         10*G[{cp, cm, cm, z^2}, w] - 20*G[{cp, cm, cp, 1}, w] + 
         10*G[{cp, cm, cp, z^2}, w] - 8*G[{cp, cm, z^2, 1}, w] + 
         4*G[{cp, cm, z^2, z^2}, w] + 56*G[{cp, cp, 1, 1}, w] - 
         28*G[{cp, cp, 1, z^2}, w] - 20*G[{cp, cp, cm, 1}, w] + 
         10*G[{cp, cp, cm, z^2}, w] - 20*G[{cp, cp, cp, 1}, w] + 
         10*G[{cp, cp, cp, z^2}, w] - 8*G[{cp, cp, z^2, 1}, w] + 
         4*G[{cp, cp, z^2, z^2}, w] + 32*G[{cp, z^2, 1, 1}, w] - 
         16*G[{cp, z^2, 1, z^2}, w] - 8*G[{cp, z^2, cm, 1}, w] + 
         4*G[{cp, z^2, cm, z^2}, w] - 8*G[{cp, z^2, cp, 1}, w] + 
         4*G[{cp, z^2, cp, z^2}, w] - 8*G[{cp, z^2, z^2, 1}, w] + 
         4*G[{cp, z^2, z^2, z^2}, w] + (-14*G[{-1}, z] + 3*G[{-I}, z] + 
           3*G[{I}, z] + 22*G[{1}, w] - 14*G[{1}, z] + 3*G[{am}, w] + 
           3*G[{ap}, w] - 14*G[{cm}, w] - 14*G[{cp}, w])*Zeta[3]), 
     MI[18] -> \[Epsilon]^5*Help["Fam_np", 18] + \[Epsilon]^4*
        ((-17*Pi^4)/360 + G[{0, 0}, z]*(8*G[{cm, 1}, w] - 4*G[{cm, cm}, w] - 
           4*G[{cm, cp}, w] + 8*G[{cp, 1}, w] - 4*G[{cp, cm}, w] - 
           4*G[{cp, cp}, w] - 8*G[{z^2, 1}, w] + 4*G[{z^2, cm}, w] + 
           4*G[{z^2, cp}, w]) + G[{-1, 0}, z]*(-4*G[{cm, 1}, w] - 
           2*G[{cm, cm}, w] - 2*G[{cm, cp}, w] + 4*G[{cm, z^2}, w] - 
           4*G[{cp, 1}, w] - 2*G[{cp, cm}, w] - 2*G[{cp, cp}, w] + 
           4*G[{cp, z^2}, w] + 4*G[{z^2, 1}, w] + 2*G[{z^2, cm}, w] + 
           2*G[{z^2, cp}, w] - 4*G[{z^2, z^2}, w]) + G[{1, 0}, z]*
          (-4*G[{cm, 1}, w] - 2*G[{cm, cm}, w] - 2*G[{cm, cp}, w] + 
           4*G[{cm, z^2}, w] - 4*G[{cp, 1}, w] - 2*G[{cp, cm}, w] - 
           2*G[{cp, cp}, w] + 4*G[{cp, z^2}, w] + 4*G[{z^2, 1}, w] + 
           2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] - 4*G[{z^2, z^2}, w]) + 
         Pi^2*(G[{1}, z]*(G[{cm}, w]/6 + G[{cp}, w]/6) + 
           G[{0}, z]*(G[{cm}, w]/3 + G[{cp}, w]/3) + G[{-1}, z]*
            (G[{cm}, w]/6 + G[{cp}, w]/6 - G[{z^2}, w]/6) + 
           (-G[{0}, z]/3 - G[{1}, z]/6)*G[{z^2}, w] + G[{-1, -1}, z]/6 + 
           G[{-1, 0}, z]/3 + G[{-1, 1}, z]/6 - G[{0, -1}, z]/3 - 
           (2*G[{0, 0}, z])/3 - G[{0, 1}, z]/3 + G[{1, -1}, z]/6 + 
           G[{1, 0}, z]/3 + G[{1, 1}, z]/6 - (2*G[{cm, 1}, w])/3 + 
           G[{cm, cm}, w]/6 + G[{cm, cp}, w]/6 + G[{cm, z^2}, w]/6 - 
           (2*G[{cp, 1}, w])/3 + G[{cp, cm}, w]/6 + G[{cp, cp}, w]/6 + 
           G[{cp, z^2}, w]/6 + (2*G[{z^2, 1}, w])/3 - G[{z^2, cm}, w]/6 - 
           G[{z^2, cp}, w]/6 - G[{z^2, z^2}, w]/6) + 
         G[{cm}, w]*(-2*G[{-1, -1, 0}, z] - 4*G[{-1, 0, 0}, z] - 
           2*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] + 8*G[{0, 1, 0}, z] - 
           2*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, z] - 2*G[{1, 1, 0}, z]) + 
         G[{cp}, w]*(-2*G[{-1, -1, 0}, z] - 4*G[{-1, 0, 0}, z] - 
           2*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] + 8*G[{0, 1, 0}, z] - 
           2*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, z] - 2*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(2*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 
           2*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 8*G[{0, 1, 0}, z] + 
           2*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-4*G[{cm, 1, cm}, w] - 4*G[{cm, 1, cp}, w] + 
           4*G[{cm, 1, z^2}, w] + 8*G[{cm, cm, 1}, w] - 
           2*G[{cm, cm, cm}, w] - 2*G[{cm, cm, cp}, w] - 
           2*G[{cm, cm, z^2}, w] + 8*G[{cm, cp, 1}, w] - 
           2*G[{cm, cp, cm}, w] - 2*G[{cm, cp, cp}, w] - 
           2*G[{cm, cp, z^2}, w] - 8*G[{cm, z^2, 1}, w] + 
           4*G[{cm, z^2, cm}, w] + 4*G[{cm, z^2, cp}, w] - 
           4*G[{cp, 1, cm}, w] - 4*G[{cp, 1, cp}, w] + 4*G[{cp, 1, z^2}, w] + 
           8*G[{cp, cm, 1}, w] - 2*G[{cp, cm, cm}, w] - 
           2*G[{cp, cm, cp}, w] - 2*G[{cp, cm, z^2}, w] + 
           8*G[{cp, cp, 1}, w] - 2*G[{cp, cp, cm}, w] - 
           2*G[{cp, cp, cp}, w] - 2*G[{cp, cp, z^2}, w] - 
           8*G[{cp, z^2, 1}, w] + 4*G[{cp, z^2, cm}, w] + 
           4*G[{cp, z^2, cp}, w] + 4*G[{z^2, 1, cm}, w] + 
           4*G[{z^2, 1, cp}, w] - 4*G[{z^2, 1, z^2}, w] - 
           8*G[{z^2, cm, 1}, w] + 2*G[{z^2, cm, cm}, w] + 
           2*G[{z^2, cm, cp}, w] + 2*G[{z^2, cm, z^2}, w] - 
           8*G[{z^2, cp, 1}, w] + 2*G[{z^2, cp, cm}, w] + 
           2*G[{z^2, cp, cp}, w] + 2*G[{z^2, cp, z^2}, w] + 
           8*G[{z^2, z^2, 1}, w] - 4*G[{z^2, z^2, cm}, w] - 
           4*G[{z^2, z^2, cp}, w]) - 2*G[{-1, -1, -1, 0}, z] - 
         4*G[{-1, -1, 0, 0}, z] - 2*G[{-1, -1, 1, 0}, z] + 
         8*G[{-1, 0, -1, 0}, z] + 8*G[{-1, 0, 1, 0}, z] - 
         2*G[{-1, 1, -1, 0}, z] - 4*G[{-1, 1, 0, 0}, z] - 
         2*G[{-1, 1, 1, 0}, z] + 4*G[{0, -1, -1, 0}, z] + 
         8*G[{0, -1, 0, 0}, z] + 4*G[{0, -1, 1, 0}, z] - 
         16*G[{0, 0, -1, 0}, z] - 16*G[{0, 0, 1, 0}, z] + 
         4*G[{0, 1, -1, 0}, z] + 8*G[{0, 1, 0, 0}, z] + 
         4*G[{0, 1, 1, 0}, z] - 2*G[{1, -1, -1, 0}, z] - 
         4*G[{1, -1, 0, 0}, z] - 2*G[{1, -1, 1, 0}, z] + 
         8*G[{1, 0, -1, 0}, z] + 8*G[{1, 0, 1, 0}, z] - 
         2*G[{1, 1, -1, 0}, z] - 4*G[{1, 1, 0, 0}, z] - 
         2*G[{1, 1, 1, 0}, z] + 4*G[{cm, 1, cm, 1}, w] - 
         2*G[{cm, 1, cm, z^2}, w] + 4*G[{cm, 1, cp, 1}, w] - 
         2*G[{cm, 1, cp, z^2}, w] - 4*G[{cm, 1, z^2, 1}, w] + 
         2*G[{cm, 1, z^2, z^2}, w] - 8*G[{cm, cm, 1, 1}, w] + 
         4*G[{cm, cm, 1, z^2}, w] + 2*G[{cm, cm, cm, 1}, w] - 
         G[{cm, cm, cm, z^2}, w] + 2*G[{cm, cm, cp, 1}, w] - 
         G[{cm, cm, cp, z^2}, w] + 2*G[{cm, cm, z^2, 1}, w] - 
         G[{cm, cm, z^2, z^2}, w] - 8*G[{cm, cp, 1, 1}, w] + 
         4*G[{cm, cp, 1, z^2}, w] + 2*G[{cm, cp, cm, 1}, w] - 
         G[{cm, cp, cm, z^2}, w] + 2*G[{cm, cp, cp, 1}, w] - 
         G[{cm, cp, cp, z^2}, w] + 2*G[{cm, cp, z^2, 1}, w] - 
         G[{cm, cp, z^2, z^2}, w] + 8*G[{cm, z^2, 1, 1}, w] - 
         4*G[{cm, z^2, 1, z^2}, w] - 4*G[{cm, z^2, cm, 1}, w] + 
         2*G[{cm, z^2, cm, z^2}, w] - 4*G[{cm, z^2, cp, 1}, w] + 
         2*G[{cm, z^2, cp, z^2}, w] + 4*G[{cp, 1, cm, 1}, w] - 
         2*G[{cp, 1, cm, z^2}, w] + 4*G[{cp, 1, cp, 1}, w] - 
         2*G[{cp, 1, cp, z^2}, w] - 4*G[{cp, 1, z^2, 1}, w] + 
         2*G[{cp, 1, z^2, z^2}, w] - 8*G[{cp, cm, 1, 1}, w] + 
         4*G[{cp, cm, 1, z^2}, w] + 2*G[{cp, cm, cm, 1}, w] - 
         G[{cp, cm, cm, z^2}, w] + 2*G[{cp, cm, cp, 1}, w] - 
         G[{cp, cm, cp, z^2}, w] + 2*G[{cp, cm, z^2, 1}, w] - 
         G[{cp, cm, z^2, z^2}, w] - 8*G[{cp, cp, 1, 1}, w] + 
         4*G[{cp, cp, 1, z^2}, w] + 2*G[{cp, cp, cm, 1}, w] - 
         G[{cp, cp, cm, z^2}, w] + 2*G[{cp, cp, cp, 1}, w] - 
         G[{cp, cp, cp, z^2}, w] + 2*G[{cp, cp, z^2, 1}, w] - 
         G[{cp, cp, z^2, z^2}, w] + 8*G[{cp, z^2, 1, 1}, w] - 
         4*G[{cp, z^2, 1, z^2}, w] - 4*G[{cp, z^2, cm, 1}, w] + 
         2*G[{cp, z^2, cm, z^2}, w] - 4*G[{cp, z^2, cp, 1}, w] + 
         2*G[{cp, z^2, cp, z^2}, w] - 4*G[{z^2, 1, cm, 1}, w] + 
         2*G[{z^2, 1, cm, z^2}, w] - 4*G[{z^2, 1, cp, 1}, w] + 
         2*G[{z^2, 1, cp, z^2}, w] + 4*G[{z^2, 1, z^2, 1}, w] - 
         2*G[{z^2, 1, z^2, z^2}, w] + 8*G[{z^2, cm, 1, 1}, w] - 
         4*G[{z^2, cm, 1, z^2}, w] - 2*G[{z^2, cm, cm, 1}, w] + 
         G[{z^2, cm, cm, z^2}, w] - 2*G[{z^2, cm, cp, 1}, w] + 
         G[{z^2, cm, cp, z^2}, w] - 2*G[{z^2, cm, z^2, 1}, w] + 
         G[{z^2, cm, z^2, z^2}, w] + 8*G[{z^2, cp, 1, 1}, w] - 
         4*G[{z^2, cp, 1, z^2}, w] - 2*G[{z^2, cp, cm, 1}, w] + 
         G[{z^2, cp, cm, z^2}, w] - 2*G[{z^2, cp, cp, 1}, w] + 
         G[{z^2, cp, cp, z^2}, w] - 2*G[{z^2, cp, z^2, 1}, w] + 
         G[{z^2, cp, z^2, z^2}, w] - 8*G[{z^2, z^2, 1, 1}, w] + 
         4*G[{z^2, z^2, 1, z^2}, w] + 4*G[{z^2, z^2, cm, 1}, w] - 
         2*G[{z^2, z^2, cm, z^2}, w] + 4*G[{z^2, z^2, cp, 1}, w] - 
         2*G[{z^2, z^2, cp, z^2}, w] + (-4*G[{-1}, z] + 8*G[{0}, z] - 
           4*G[{1}, z] - 4*G[{cm}, w] - 4*G[{cp}, w] + 4*G[{z^2}, w])*
          Zeta[3]), MI[19] -> -(Pi^2*\[Epsilon]^2)/24 + 
       \[Epsilon]^5*Help["Fam_np", 19] + \[Epsilon]^3*
        (Pi^2*(-G[{-1}, z]/6 + G[{1}, w]/3 - G[{1}, z]/6 - G[{cm}, w]/6 - 
           G[{cp}, w]/6) + G[{z^2}, w]*(-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{cm}, w]*(2*G[{-1, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{cp}, w]*(2*G[{-1, 0}, z] + 2*G[{1, 0}, z]) + 
         4*G[{0}, z]*G[{z^2, 1}, w] + G[{0}, z]*(-4*G[{cm, 1}, w] + 
           2*G[{cm, cm}, w] + 2*G[{cm, cp}, w] - 4*G[{cp, 1}, w] + 
           2*G[{cp, cm}, w] + 2*G[{cp, cp}, w] - 2*G[{z^2, cm}, w] - 
           2*G[{z^2, cp}, w]) + 2*G[{-1, -1, 0}, z] + 2*G[{-1, 1, 0}, z] - 
         4*G[{0, -1, 0}, z] - 4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
         2*G[{1, 1, 0}, z] + 4*G[{cm, 1, 1}, w] - 2*G[{cm, 1, z^2}, w] - 
         2*G[{cm, cm, 1}, w] + G[{cm, cm, z^2}, w] - 2*G[{cm, cp, 1}, w] + 
         G[{cm, cp, z^2}, w] + 4*G[{cp, 1, 1}, w] - 2*G[{cp, 1, z^2}, w] - 
         2*G[{cp, cm, 1}, w] + G[{cp, cm, z^2}, w] - 2*G[{cp, cp, 1}, w] + 
         G[{cp, cp, z^2}, w] - 4*G[{z^2, 1, 1}, w] + 2*G[{z^2, 1, z^2}, w] + 
         2*G[{z^2, cm, 1}, w] - G[{z^2, cm, z^2}, w] + 2*G[{z^2, cp, 1}, w] - 
         G[{z^2, cp, z^2}, w] + (5*Zeta[3])/4) + \[Epsilon]^4*
        (Pi^4/36 + 32*G[{0, 0}, z]*G[{z^2, 1}, w] + G[{0, 0}, z]*
          (-32*G[{cm, 1}, w] + 16*G[{cm, cm}, w] + 16*G[{cm, cp}, w] - 
           32*G[{cp, 1}, w] + 16*G[{cp, cm}, w] + 16*G[{cp, cp}, w] - 
           16*G[{z^2, cm}, w] - 16*G[{z^2, cp}, w]) + 
         Pi^2*((4*G[{1}, w]*G[{1}, z])/3 + G[{1}, z]*((-5*G[{cm}, w])/6 - 
             (5*G[{cp}, w])/6 + G[{z^2}, w]/6) + G[{-1}, z]*
            ((4*G[{1}, w])/3 - (5*G[{cm}, w])/6 - (5*G[{cp}, w])/6 + 
             G[{z^2}, w]/6) - (5*G[{-1, -1}, z])/6 - (5*G[{-1, 1}, z])/6 + 
           G[{0, -1}, z]/3 + G[{0, 1}, z]/3 - (5*G[{1, -1}, z])/6 - 
           (8*G[{1, 1}, w])/3 - (5*G[{1, 1}, z])/6 + (4*G[{1, cm}, w])/3 + 
           (4*G[{1, cp}, w])/3 + (5*G[{cm, 1}, w])/3 - (5*G[{cm, cm}, w])/6 - 
           (5*G[{cm, cp}, w])/6 + (5*G[{cp, 1}, w])/3 - (5*G[{cp, cm}, w])/
            6 - (5*G[{cp, cp}, w])/6 - G[{z^2, 1}, w]/3 + G[{z^2, cm}, w]/6 + 
           G[{z^2, cp}, w]/6) + G[{-1, 0}, z]*(-16*G[{1, cm}, w] - 
           16*G[{1, cp}, w] + 16*G[{1, z^2}, w] - 8*G[{cm, 1}, w] + 
           10*G[{cm, cm}, w] + 10*G[{cm, cp}, w] - 6*G[{cm, z^2}, w] - 
           8*G[{cp, 1}, w] + 10*G[{cp, cm}, w] + 10*G[{cp, cp}, w] - 
           6*G[{cp, z^2}, w] + 8*G[{z^2, 1}, w] - 2*G[{z^2, cm}, w] - 
           2*G[{z^2, cp}, w] - 2*G[{z^2, z^2}, w]) + G[{1, 0}, z]*
          (-16*G[{1, cm}, w] - 16*G[{1, cp}, w] + 16*G[{1, z^2}, w] - 
           8*G[{cm, 1}, w] + 10*G[{cm, cm}, w] + 10*G[{cm, cp}, w] - 
           6*G[{cm, z^2}, w] - 8*G[{cp, 1}, w] + 10*G[{cp, cm}, w] + 
           10*G[{cp, cp}, w] - 6*G[{cp, z^2}, w] + 8*G[{z^2, 1}, w] - 
           2*G[{z^2, cm}, w] - 2*G[{z^2, cp}, w] - 2*G[{z^2, z^2}, w]) + 
         G[{1}, w]*(-16*G[{-1, -1, 0}, z] - 16*G[{-1, 1, 0}, z] + 
           32*G[{0, -1, 0}, z] + 32*G[{0, 1, 0}, z] - 16*G[{1, -1, 0}, z] - 
           16*G[{1, 1, 0}, z]) + G[{z^2}, w]*(-2*G[{-1, -1, 0}, z] - 
           16*G[{-1, 0, 0}, z] - 2*G[{-1, 1, 0}, z] - 4*G[{0, -1, 0}, z] - 
           4*G[{0, 1, 0}, z] - 2*G[{1, -1, 0}, z] - 16*G[{1, 0, 0}, z] - 
           2*G[{1, 1, 0}, z]) + G[{cm}, w]*(10*G[{-1, -1, 0}, z] + 
           16*G[{-1, 0, 0}, z] + 10*G[{-1, 1, 0}, z] - 12*G[{0, -1, 0}, z] - 
           12*G[{0, 1, 0}, z] + 10*G[{1, -1, 0}, z] + 16*G[{1, 0, 0}, z] + 
           10*G[{1, 1, 0}, z]) + G[{cp}, w]*(10*G[{-1, -1, 0}, z] + 
           16*G[{-1, 0, 0}, z] + 10*G[{-1, 1, 0}, z] - 12*G[{0, -1, 0}, z] - 
           12*G[{0, 1, 0}, z] + 10*G[{1, -1, 0}, z] + 16*G[{1, 0, 0}, z] + 
           10*G[{1, 1, 0}, z]) + G[{0}, z]*(32*G[{1, cm, 1}, w] - 
           16*G[{1, cm, cm}, w] - 16*G[{1, cm, cp}, w] + 
           32*G[{1, cp, 1}, w] - 16*G[{1, cp, cm}, w] - 
           16*G[{1, cp, cp}, w] - 32*G[{1, z^2, 1}, w] + 
           16*G[{1, z^2, cm}, w] + 16*G[{1, z^2, cp}, w] + 
           48*G[{cm, 1, 1}, w] - 8*G[{cm, 1, cm}, w] - 8*G[{cm, 1, cp}, w] - 
           16*G[{cm, 1, z^2}, w] - 36*G[{cm, cm, 1}, w] + 
           10*G[{cm, cm, cm}, w] + 10*G[{cm, cm, cp}, w] + 
           8*G[{cm, cm, z^2}, w] - 36*G[{cm, cp, 1}, w] + 
           10*G[{cm, cp, cm}, w] + 10*G[{cm, cp, cp}, w] + 
           8*G[{cm, cp, z^2}, w] + 12*G[{cm, z^2, 1}, w] - 
           6*G[{cm, z^2, cm}, w] - 6*G[{cm, z^2, cp}, w] + 
           48*G[{cp, 1, 1}, w] - 8*G[{cp, 1, cm}, w] - 8*G[{cp, 1, cp}, w] - 
           16*G[{cp, 1, z^2}, w] - 36*G[{cp, cm, 1}, w] + 
           10*G[{cp, cm, cm}, w] + 10*G[{cp, cm, cp}, w] + 
           8*G[{cp, cm, z^2}, w] - 36*G[{cp, cp, 1}, w] + 
           10*G[{cp, cp, cm}, w] + 10*G[{cp, cp, cp}, w] + 
           8*G[{cp, cp, z^2}, w] + 12*G[{cp, z^2, 1}, w] - 
           6*G[{cp, z^2, cm}, w] - 6*G[{cp, z^2, cp}, w] - 
           48*G[{z^2, 1, 1}, w] + 8*G[{z^2, 1, cm}, w] + 
           8*G[{z^2, 1, cp}, w] + 16*G[{z^2, 1, z^2}, w] + 
           20*G[{z^2, cm, 1}, w] - 2*G[{z^2, cm, cm}, w] - 
           2*G[{z^2, cm, cp}, w] - 8*G[{z^2, cm, z^2}, w] + 
           20*G[{z^2, cp, 1}, w] - 2*G[{z^2, cp, cm}, w] - 
           2*G[{z^2, cp, cp}, w] - 8*G[{z^2, cp, z^2}, w] + 
           4*G[{z^2, z^2, 1}, w] - 2*G[{z^2, z^2, cm}, w] - 
           2*G[{z^2, z^2, cp}, w]) + 10*G[{-1, -1, -1, 0}, z] + 
         16*G[{-1, -1, 0, 0}, z] + 10*G[{-1, -1, 1, 0}, z] - 
         12*G[{-1, 0, -1, 0}, z] - 12*G[{-1, 0, 1, 0}, z] + 
         10*G[{-1, 1, -1, 0}, z] + 16*G[{-1, 1, 0, 0}, z] + 
         10*G[{-1, 1, 1, 0}, z] - 4*G[{0, -1, -1, 0}, z] - 
         32*G[{0, -1, 0, 0}, z] - 4*G[{0, -1, 1, 0}, z] - 
         8*G[{0, 0, -1, 0}, z] - 8*G[{0, 0, 1, 0}, z] - 
         4*G[{0, 1, -1, 0}, z] - 32*G[{0, 1, 0, 0}, z] - 
         4*G[{0, 1, 1, 0}, z] + 10*G[{1, -1, -1, 0}, z] + 
         16*G[{1, -1, 0, 0}, z] + 10*G[{1, -1, 1, 0}, z] - 
         12*G[{1, 0, -1, 0}, z] - 12*G[{1, 0, 1, 0}, z] + 
         10*G[{1, 1, -1, 0}, z] + 16*G[{1, 1, 0, 0}, z] + 
         10*G[{1, 1, 1, 0}, z] - 32*G[{1, cm, 1, 1}, w] + 
         16*G[{1, cm, 1, z^2}, w] + 16*G[{1, cm, cm, 1}, w] - 
         8*G[{1, cm, cm, z^2}, w] + 16*G[{1, cm, cp, 1}, w] - 
         8*G[{1, cm, cp, z^2}, w] - 32*G[{1, cp, 1, 1}, w] + 
         16*G[{1, cp, 1, z^2}, w] + 16*G[{1, cp, cm, 1}, w] - 
         8*G[{1, cp, cm, z^2}, w] + 16*G[{1, cp, cp, 1}, w] - 
         8*G[{1, cp, cp, z^2}, w] + 32*G[{1, z^2, 1, 1}, w] - 
         16*G[{1, z^2, 1, z^2}, w] - 16*G[{1, z^2, cm, 1}, w] + 
         8*G[{1, z^2, cm, z^2}, w] - 16*G[{1, z^2, cp, 1}, w] + 
         8*G[{1, z^2, cp, z^2}, w] - 48*G[{cm, 1, 1, 1}, w] + 
         24*G[{cm, 1, 1, z^2}, w] + 8*G[{cm, 1, cm, 1}, w] - 
         4*G[{cm, 1, cm, z^2}, w] + 8*G[{cm, 1, cp, 1}, w] - 
         4*G[{cm, 1, cp, z^2}, w] + 16*G[{cm, 1, z^2, 1}, w] - 
         8*G[{cm, 1, z^2, z^2}, w] + 36*G[{cm, cm, 1, 1}, w] - 
         18*G[{cm, cm, 1, z^2}, w] - 10*G[{cm, cm, cm, 1}, w] + 
         5*G[{cm, cm, cm, z^2}, w] - 10*G[{cm, cm, cp, 1}, w] + 
         5*G[{cm, cm, cp, z^2}, w] - 8*G[{cm, cm, z^2, 1}, w] + 
         4*G[{cm, cm, z^2, z^2}, w] + 36*G[{cm, cp, 1, 1}, w] - 
         18*G[{cm, cp, 1, z^2}, w] - 10*G[{cm, cp, cm, 1}, w] + 
         5*G[{cm, cp, cm, z^2}, w] - 10*G[{cm, cp, cp, 1}, w] + 
         5*G[{cm, cp, cp, z^2}, w] - 8*G[{cm, cp, z^2, 1}, w] + 
         4*G[{cm, cp, z^2, z^2}, w] - 12*G[{cm, z^2, 1, 1}, w] + 
         6*G[{cm, z^2, 1, z^2}, w] + 6*G[{cm, z^2, cm, 1}, w] - 
         3*G[{cm, z^2, cm, z^2}, w] + 6*G[{cm, z^2, cp, 1}, w] - 
         3*G[{cm, z^2, cp, z^2}, w] - 48*G[{cp, 1, 1, 1}, w] + 
         24*G[{cp, 1, 1, z^2}, w] + 8*G[{cp, 1, cm, 1}, w] - 
         4*G[{cp, 1, cm, z^2}, w] + 8*G[{cp, 1, cp, 1}, w] - 
         4*G[{cp, 1, cp, z^2}, w] + 16*G[{cp, 1, z^2, 1}, w] - 
         8*G[{cp, 1, z^2, z^2}, w] + 36*G[{cp, cm, 1, 1}, w] - 
         18*G[{cp, cm, 1, z^2}, w] - 10*G[{cp, cm, cm, 1}, w] + 
         5*G[{cp, cm, cm, z^2}, w] - 10*G[{cp, cm, cp, 1}, w] + 
         5*G[{cp, cm, cp, z^2}, w] - 8*G[{cp, cm, z^2, 1}, w] + 
         4*G[{cp, cm, z^2, z^2}, w] + 36*G[{cp, cp, 1, 1}, w] - 
         18*G[{cp, cp, 1, z^2}, w] - 10*G[{cp, cp, cm, 1}, w] + 
         5*G[{cp, cp, cm, z^2}, w] - 10*G[{cp, cp, cp, 1}, w] + 
         5*G[{cp, cp, cp, z^2}, w] - 8*G[{cp, cp, z^2, 1}, w] + 
         4*G[{cp, cp, z^2, z^2}, w] - 12*G[{cp, z^2, 1, 1}, w] + 
         6*G[{cp, z^2, 1, z^2}, w] + 6*G[{cp, z^2, cm, 1}, w] - 
         3*G[{cp, z^2, cm, z^2}, w] + 6*G[{cp, z^2, cp, 1}, w] - 
         3*G[{cp, z^2, cp, z^2}, w] + 48*G[{z^2, 1, 1, 1}, w] - 
         24*G[{z^2, 1, 1, z^2}, w] - 8*G[{z^2, 1, cm, 1}, w] + 
         4*G[{z^2, 1, cm, z^2}, w] - 8*G[{z^2, 1, cp, 1}, w] + 
         4*G[{z^2, 1, cp, z^2}, w] - 16*G[{z^2, 1, z^2, 1}, w] + 
         8*G[{z^2, 1, z^2, z^2}, w] - 20*G[{z^2, cm, 1, 1}, w] + 
         10*G[{z^2, cm, 1, z^2}, w] + 2*G[{z^2, cm, cm, 1}, w] - 
         G[{z^2, cm, cm, z^2}, w] + 2*G[{z^2, cm, cp, 1}, w] - 
         G[{z^2, cm, cp, z^2}, w] + 8*G[{z^2, cm, z^2, 1}, w] - 
         4*G[{z^2, cm, z^2, z^2}, w] - 20*G[{z^2, cp, 1, 1}, w] + 
         10*G[{z^2, cp, 1, z^2}, w] + 2*G[{z^2, cp, cm, 1}, w] - 
         G[{z^2, cp, cm, z^2}, w] + 2*G[{z^2, cp, cp, 1}, w] - 
         G[{z^2, cp, cp, z^2}, w] + 8*G[{z^2, cp, z^2, 1}, w] - 
         4*G[{z^2, cp, z^2, z^2}, w] - 4*G[{z^2, z^2, 1, 1}, w] + 
         2*G[{z^2, z^2, 1, z^2}, w] + 2*G[{z^2, z^2, cm, 1}, w] - 
         G[{z^2, z^2, cm, z^2}, w] + 2*G[{z^2, z^2, cp, 1}, w] - 
         G[{z^2, z^2, cp, z^2}, w] + (5*G[{-1}, z] - 10*G[{1}, w] + 
           5*G[{1}, z] + 5*G[{cm}, w] + 5*G[{cp}, w])*Zeta[3]), 
     MI[20] -> \[Epsilon]^4*((-8*Pi^4)/45 + Pi^2*((-2*G[{0, 0}, w])/3 - 
           (4*G[{0, 1}, w])/3) - 2*G[{0, 0, 0, 0}, w] + 
         4*G[{0, 0, 0, 1}, w]) + \[Epsilon]^5*Help["Fam_np", 20], 
     MI[21] -> -1/4 + \[Epsilon]*(-G[{0}, w]/2 + G[{1}, w]) + 
       \[Epsilon]^2*(Pi^2/12 - G[{0, 0}, w]/2 + G[{0, 1}, w] + 
         2*G[{1, 0}, w] - 4*G[{1, 1}, w]) + \[Epsilon]^5*Help["Fam_np", 21] + 
       \[Epsilon]^3*(Pi^2*((2*G[{-1}, w])/3 + (11*G[{0}, w])/12 - 
           G[{1}, w]/3) + G[{-1, 0, 0}, w] - 2*G[{-1, 0, 1}, w] + 
         (3*G[{0, 0, 0}, w])/2 - 3*G[{0, 0, 1}, w] + 2*G[{0, 1, 0}, w] - 
         4*G[{0, 1, 1}, w] + 2*G[{1, 0, 0}, w] - 4*G[{1, 0, 1}, w] - 
         8*G[{1, 1, 0}, w] + 16*G[{1, 1, 1}, w] + 2*Zeta[3]) + 
       \[Epsilon]^4*((139*Pi^4)/240 + Pi^2*((4*G[{-1, -1}, w])/3 + 
           G[{-1, 0}, w]/6 - (8*G[{-1, 1}, w])/3 + (10*G[{0, -1}, w])/3 + 
           (13*G[{0, 0}, w])/4 - (5*G[{0, 1}, w])/3 - (8*G[{1, -1}, w])/3 - 
           (11*G[{1, 0}, w])/3 + (4*G[{1, 1}, w])/3) + 
         2*G[{-1, -1, 0, 0}, w] - 4*G[{-1, -1, 0, 1}, w] + 
         3*G[{-1, 0, 0, 0}, w] - 6*G[{-1, 0, 0, 1}, w] - 
         4*G[{-1, 0, 1, 0}, w] + 8*G[{-1, 0, 1, 1}, w] - 
         4*G[{-1, 1, 0, 0}, w] + 8*G[{-1, 1, 0, 1}, w] + 
         5*G[{0, -1, 0, 0}, w] - 10*G[{0, -1, 0, 1}, w] + 
         (27*G[{0, 0, 0, 0}, w])/2 - 27*G[{0, 0, 0, 1}, w] - 
         6*G[{0, 0, 1, 0}, w] + 12*G[{0, 0, 1, 1}, w] - 
         6*G[{0, 1, 0, 0}, w] + 12*G[{0, 1, 0, 1}, w] - 
         8*G[{0, 1, 1, 0}, w] + 16*G[{0, 1, 1, 1}, w] - 
         4*G[{1, -1, 0, 0}, w] + 8*G[{1, -1, 0, 1}, w] - 
         6*G[{1, 0, 0, 0}, w] + 12*G[{1, 0, 0, 1}, w] - 
         8*G[{1, 0, 1, 0}, w] + 16*G[{1, 0, 1, 1}, w] - 
         8*G[{1, 1, 0, 0}, w] + 16*G[{1, 1, 0, 1}, w] + 
         32*G[{1, 1, 1, 0}, w] - 64*G[{1, 1, 1, 1}, w] + 
         (7*G[{-1}, w] + 10*G[{0}, w] - 8*G[{1}, w])*Zeta[3]), 
     MI[22] -> -9/8 + \[Epsilon]*((-3*G[{0}, w])/2 - 3*G[{0}, z] + 
         6*G[{1}, w] - (3*G[{z^2}, w])/2) + \[Epsilon]^2*
        (Pi^2 - 6*G[{0}, w]*G[{0}, z] + 12*G[{0}, z]*G[{1}, w] - 
         (3*G[{0, 0}, w])/2 + 9*G[{0, 1}, w] - 3*G[{0, z^2}, w] + 
         9*G[{1, 0}, w] - 30*G[{1, 1}, w] + 6*G[{1, z^2}, w] - 
         3*G[{z^2, 0}, w] + 6*G[{z^2, 1}, w]) + \[Epsilon]^5*
        Help["Fam_np", 22] + \[Epsilon]^3*
        (Pi^2*(-G[{-1}, z]/2 + (5*G[{0}, w])/4 + 4*G[{0}, z] - 
           (11*G[{1}, w])/2 - G[{1}, z]/2 + (3*G[{-z}, w])/2 + 
           (3*G[{z}, w])/2 + G[{z^2}, w]/2) + G[{1}, w]*(-12*G[{-1, 0}, z] - 
           24*G[{0, 0}, z] - 12*G[{1, 0}, z]) + G[{0}, w]*
          (-6*G[{-1, 0}, z] - 12*G[{0, 0}, z] - 6*G[{1, 0}, z]) + 
         G[{-z}, w]*(6*G[{-1, 0}, z] + 12*G[{0, 0}, z] + 6*G[{1, 0}, z]) + 
         G[{z}, w]*(6*G[{-1, 0}, z] + 12*G[{0, 0}, z] + 6*G[{1, 0}, z]) + 
         G[{0}, z]*(-6*G[{0, 0}, w] + 36*G[{0, 1}, w] - 6*G[{0, cm}, w] - 
           6*G[{0, cp}, w] - 6*G[{0, z^2}, w] + 36*G[{1, 0}, w] - 
           24*G[{1, 1}, w] - 12*G[{1, cm}, w] - 12*G[{1, cp}, w] - 
           12*G[{1, z^2}, w] - 6*G[{-z, 0}, w] - 12*G[{-z, 1}, w] + 
           6*G[{-z, cm}, w] + 6*G[{-z, cp}, w] + 6*G[{-z, z^2}, w] - 
           6*G[{z, 0}, w] - 12*G[{z, 1}, w] + 6*G[{z, cm}, w] + 
           6*G[{z, cp}, w] + 6*G[{z, z^2}, w]) + 6*G[{-1, -1, 0}, z] + 
         12*G[{-1, 0, 0}, z] + 6*G[{-1, 1, 0}, z] + 12*G[{0, -1, 0}, z] - 
         (3*G[{0, 0, 0}, w])/2 + 24*G[{0, 0, 0}, z] + 9*G[{0, 0, 1}, w] - 
         3*G[{0, 0, z^2}, w] + 9*G[{0, 1, 0}, w] + 12*G[{0, 1, 0}, z] - 
         54*G[{0, 1, 1}, w] + 18*G[{0, 1, z^2}, w] + 6*G[{0, cm, 1}, w] - 
         3*G[{0, cm, z^2}, w] + 6*G[{0, cp, 1}, w] - 3*G[{0, cp, z^2}, w] - 
         3*G[{0, z^2, 0}, w] + 12*G[{0, z^2, 1}, w] - 3*G[{0, z^2, z^2}, w] + 
         6*G[{1, -1, 0}, z] + 9*G[{1, 0, 0}, w] + 12*G[{1, 0, 0}, z] - 
         54*G[{1, 0, 1}, w] + 18*G[{1, 0, z^2}, w] - 54*G[{1, 1, 0}, w] + 
         6*G[{1, 1, 0}, z] + 132*G[{1, 1, 1}, w] - 12*G[{1, 1, z^2}, w] + 
         12*G[{1, cm, 1}, w] - 6*G[{1, cm, z^2}, w] + 12*G[{1, cp, 1}, w] - 
         6*G[{1, cp, z^2}, w] + 18*G[{1, z^2, 0}, w] - 24*G[{1, z^2, 1}, w] - 
         6*G[{1, z^2, z^2}, w] + 3*G[{-z, 0, 0}, w] - 3*G[{-z, 0, z^2}, w] + 
         3*G[{-z, 1, 0}, w] + 6*G[{-z, 1, 1}, w] - 6*G[{-z, 1, z^2}, w] - 
         6*G[{-z, cm, 1}, w] + 3*G[{-z, cm, z^2}, w] - 6*G[{-z, cp, 1}, w] + 
         3*G[{-z, cp, z^2}, w] - 3*G[{-z, z^2, 0}, w] + 
         3*G[{-z, z^2, z^2}, w] + 3*G[{z, 0, 0}, w] - 3*G[{z, 0, z^2}, w] + 
         3*G[{z, 1, 0}, w] + 6*G[{z, 1, 1}, w] - 6*G[{z, 1, z^2}, w] - 
         6*G[{z, cm, 1}, w] + 3*G[{z, cm, z^2}, w] - 6*G[{z, cp, 1}, w] + 
         3*G[{z, cp, z^2}, w] - 3*G[{z, z^2, 0}, w] + 3*G[{z, z^2, z^2}, w] - 
         6*G[{z^2, 0, 0}, w] + 12*G[{z^2, 0, 1}, w] + 12*G[{z^2, 1, 0}, w] - 
         24*G[{z^2, 1, 1}, w] + 9*Zeta[3]) + \[Epsilon]^4*
        ((-97*Pi^4)/240 + G[{0, 0}, w]*(-12*G[{0, 0}, z] - 6*G[{1, 0}, z]) + 
         36*G[{0, 1}, w]*G[{1, 0}, z] - 12*G[{0, cm}, w]*G[{1, 0}, z] - 
         12*G[{0, cp}, w]*G[{1, 0}, z] + 6*G[{0, -z}, w]*G[{1, 0}, z] + 
         6*G[{0, z}, w]*G[{1, 0}, z] - 12*G[{0, z^2}, w]*G[{1, 0}, z] + 
         36*G[{1, 0}, w]*G[{1, 0}, z] + G[{1, 0}, z]*(168*G[{1, 1}, w] - 
           24*G[{1, cm}, w] - 24*G[{1, cp}, w] - 36*G[{1, -z}, w] - 
           36*G[{1, z}, w] - 24*G[{1, z^2}, w] - 6*G[{-z, 0}, w] - 
           60*G[{-z, 1}, w] + 12*G[{-z, cm}, w] + 12*G[{-z, cp}, w] + 
           6*G[{-z, -z}, w] + 6*G[{-z, z}, w] + 12*G[{-z, z^2}, w] - 
           6*G[{z, 0}, w] - 60*G[{z, 1}, w] + 12*G[{z, cm}, w] + 
           12*G[{z, cp}, w] + 6*G[{z, -z}, w] + 6*G[{z, z}, w] + 
           12*G[{z, z^2}, w]) + G[{-1, 0}, z]*(-6*G[{0, 0}, w] + 
           36*G[{0, 1}, w] - 12*G[{0, cm}, w] - 12*G[{0, cp}, w] + 
           6*G[{0, -z}, w] + 6*G[{0, z}, w] - 12*G[{0, z^2}, w] + 
           36*G[{1, 0}, w] + 168*G[{1, 1}, w] - 24*G[{1, cm}, w] - 
           24*G[{1, cp}, w] - 36*G[{1, -z}, w] - 36*G[{1, z}, w] - 
           24*G[{1, z^2}, w] - 6*G[{-z, 0}, w] - 60*G[{-z, 1}, w] + 
           12*G[{-z, cm}, w] + 12*G[{-z, cp}, w] + 6*G[{-z, -z}, w] + 
           6*G[{-z, z}, w] + 12*G[{-z, z^2}, w] - 6*G[{z, 0}, w] - 
           60*G[{z, 1}, w] + 12*G[{z, cm}, w] + 12*G[{z, cp}, w] + 
           6*G[{z, -z}, w] + 6*G[{z, z}, w] + 12*G[{z, z^2}, w]) + 
         G[{0, 0}, z]*(72*G[{0, 1}, w] - 24*G[{0, cm}, w] - 
           24*G[{0, cp}, w] + 12*G[{0, -z}, w] + 12*G[{0, z}, w] - 
           24*G[{0, z^2}, w] + 72*G[{1, 0}, w] + 336*G[{1, 1}, w] - 
           48*G[{1, cm}, w] - 48*G[{1, cp}, w] - 72*G[{1, -z}, w] - 
           72*G[{1, z}, w] - 48*G[{1, z^2}, w] - 12*G[{-z, 0}, w] - 
           120*G[{-z, 1}, w] + 24*G[{-z, cm}, w] + 24*G[{-z, cp}, w] + 
           12*G[{-z, -z}, w] + 12*G[{-z, z}, w] + 24*G[{-z, z^2}, w] - 
           12*G[{z, 0}, w] - 120*G[{z, 1}, w] + 24*G[{z, cm}, w] + 
           24*G[{z, cp}, w] + 12*G[{z, -z}, w] + 12*G[{z, z}, w] + 
           24*G[{z, z^2}, w]) + Pi^2*(G[{0}, w]*(4*G[{0}, z] + G[{1}, z]/2) + 
           5*G[{1}, w]*G[{1}, z] + G[{1}, z]*((-3*G[{-z}, w])/2 - 
             (3*G[{z}, w])/2) + G[{-1}, z]*(G[{0}, w]/2 + 5*G[{1}, w] - 
             (3*G[{-z}, w])/2 - (3*G[{z}, w])/2) + G[{0}, z]*
            (-24*G[{1}, w] + 4*G[{-z}, w] + 4*G[{z}, w]) - 
           (3*G[{-1, -1}, z])/2 + 4*G[{-1, 0}, z] - (3*G[{-1, 1}, z])/2 - 
           3*G[{0, -1}, z] + (5*G[{0, 0}, w])/4 + 8*G[{0, 0}, z] - 
           (15*G[{0, 1}, w])/2 - 3*G[{0, 1}, z] + G[{0, cm}, w] + 
           G[{0, cp}, w] + (3*G[{0, -z}, w])/2 + (3*G[{0, z}, w])/2 + 
           G[{0, z^2}, w]/2 - (3*G[{1, -1}, z])/2 - (15*G[{1, 0}, w])/2 + 
           4*G[{1, 0}, z] + 29*G[{1, 1}, w] - (3*G[{1, 1}, z])/2 + 
           2*G[{1, cm}, w] + 2*G[{1, cp}, w] - 9*G[{1, -z}, w] - 
           9*G[{1, z}, w] - 3*G[{1, z^2}, w] + 2*G[{-z, -1}, w] + 
           G[{-z, 0}, w] - (13*G[{-z, 1}, w])/2 - G[{-z, cm}, w] - 
           G[{-z, cp}, w] + (3*G[{-z, -z}, w])/2 + (3*G[{-z, z}, w])/2 + 
           G[{-z, z^2}, w]/2 + 2*G[{z, -1}, w] + G[{z, 0}, w] - 
           (13*G[{z, 1}, w])/2 - G[{z, cm}, w] - G[{z, cp}, w] + 
           (3*G[{z, -z}, w])/2 + (3*G[{z, z}, w])/2 + G[{z, z^2}, w]/2 + 
           G[{z^2, 0}, w] - 2*G[{z^2, 1}, w]) + G[{1}, w]*
          (-60*G[{-1, -1, 0}, z] - 120*G[{-1, 0, 0}, z] - 
           60*G[{-1, 1, 0}, z] - 120*G[{0, -1, 0}, z] - 240*G[{0, 0, 0}, z] - 
           120*G[{0, 1, 0}, z] - 60*G[{1, -1, 0}, z] - 120*G[{1, 0, 0}, z] - 
           60*G[{1, 1, 0}, z]) + G[{0}, w]*(-6*G[{-1, -1, 0}, z] - 
           12*G[{-1, 0, 0}, z] - 6*G[{-1, 1, 0}, z] - 12*G[{0, -1, 0}, z] - 
           24*G[{0, 0, 0}, z] - 12*G[{0, 1, 0}, z] - 6*G[{1, -1, 0}, z] - 
           12*G[{1, 0, 0}, z] - 6*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(18*G[{-1, -1, 0}, z] + 36*G[{-1, 0, 0}, z] + 
           18*G[{-1, 1, 0}, z] + 36*G[{0, -1, 0}, z] + 72*G[{0, 0, 0}, z] + 
           36*G[{0, 1, 0}, z] + 18*G[{1, -1, 0}, z] + 36*G[{1, 0, 0}, z] + 
           18*G[{1, 1, 0}, z]) + G[{z}, w]*(18*G[{-1, -1, 0}, z] + 
           36*G[{-1, 0, 0}, z] + 18*G[{-1, 1, 0}, z] + 36*G[{0, -1, 0}, z] + 
           72*G[{0, 0, 0}, z] + 36*G[{0, 1, 0}, z] + 18*G[{1, -1, 0}, z] + 
           36*G[{1, 0, 0}, z] + 18*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-6*G[{0, 0, 0}, w] + 36*G[{0, 0, 1}, w] - 
           6*G[{0, 0, cm}, w] - 6*G[{0, 0, cp}, w] - 6*G[{0, 0, z^2}, w] + 
           36*G[{0, 1, 0}, w] - 216*G[{0, 1, 1}, w] + 36*G[{0, 1, cm}, w] + 
           36*G[{0, 1, cp}, w] + 36*G[{0, 1, z^2}, w] + 48*G[{0, cm, 1}, w] - 
           12*G[{0, cm, cm}, w] - 12*G[{0, cm, cp}, w] - 
           12*G[{0, cm, z^2}, w] + 48*G[{0, cp, 1}, w] - 
           12*G[{0, cp, cm}, w] - 12*G[{0, cp, cp}, w] - 
           12*G[{0, cp, z^2}, w] - 6*G[{0, -z, 0}, w] - 12*G[{0, -z, 1}, w] + 
           6*G[{0, -z, cm}, w] + 6*G[{0, -z, cp}, w] + 6*G[{0, -z, z^2}, w] - 
           6*G[{0, z, 0}, w] - 12*G[{0, z, 1}, w] + 6*G[{0, z, cm}, w] + 
           6*G[{0, z, cp}, w] + 6*G[{0, z, z^2}, w] + 48*G[{0, z^2, 1}, w] - 
           12*G[{0, z^2, cm}, w] - 12*G[{0, z^2, cp}, w] - 
           12*G[{0, z^2, z^2}, w] + 36*G[{1, 0, 0}, w] - 
           216*G[{1, 0, 1}, w] + 36*G[{1, 0, cm}, w] + 36*G[{1, 0, cp}, w] + 
           36*G[{1, 0, z^2}, w] - 216*G[{1, 1, 0}, w] - 240*G[{1, 1, 1}, w] + 
           168*G[{1, 1, cm}, w] + 168*G[{1, 1, cp}, w] + 
           168*G[{1, 1, z^2}, w] + 96*G[{1, cm, 1}, w] - 
           24*G[{1, cm, cm}, w] - 24*G[{1, cm, cp}, w] - 
           24*G[{1, cm, z^2}, w] + 96*G[{1, cp, 1}, w] - 
           24*G[{1, cp, cm}, w] - 24*G[{1, cp, cp}, w] - 
           24*G[{1, cp, z^2}, w] + 36*G[{1, -z, 0}, w] + 
           72*G[{1, -z, 1}, w] - 36*G[{1, -z, cm}, w] - 
           36*G[{1, -z, cp}, w] - 36*G[{1, -z, z^2}, w] + 
           36*G[{1, z, 0}, w] + 72*G[{1, z, 1}, w] - 36*G[{1, z, cm}, w] - 
           36*G[{1, z, cp}, w] - 36*G[{1, z, z^2}, w] + 
           96*G[{1, z^2, 1}, w] - 24*G[{1, z^2, cm}, w] - 
           24*G[{1, z^2, cp}, w] - 24*G[{1, z^2, z^2}, w] - 
           6*G[{-z, 0, 0}, w] + 36*G[{-z, 0, 1}, w] - 6*G[{-z, 0, cm}, w] - 
           6*G[{-z, 0, cp}, w] - 6*G[{-z, 0, z^2}, w] + 36*G[{-z, 1, 0}, w] + 
           168*G[{-z, 1, 1}, w] - 60*G[{-z, 1, cm}, w] - 
           60*G[{-z, 1, cp}, w] - 60*G[{-z, 1, z^2}, w] - 
           48*G[{-z, cm, 1}, w] + 12*G[{-z, cm, cm}, w] + 
           12*G[{-z, cm, cp}, w] + 12*G[{-z, cm, z^2}, w] - 
           48*G[{-z, cp, 1}, w] + 12*G[{-z, cp, cm}, w] + 
           12*G[{-z, cp, cp}, w] + 12*G[{-z, cp, z^2}, w] - 
           6*G[{-z, -z, 0}, w] - 12*G[{-z, -z, 1}, w] + 
           6*G[{-z, -z, cm}, w] + 6*G[{-z, -z, cp}, w] + 
           6*G[{-z, -z, z^2}, w] - 6*G[{-z, z, 0}, w] - 12*G[{-z, z, 1}, w] + 
           6*G[{-z, z, cm}, w] + 6*G[{-z, z, cp}, w] + 6*G[{-z, z, z^2}, w] - 
           48*G[{-z, z^2, 1}, w] + 12*G[{-z, z^2, cm}, w] + 
           12*G[{-z, z^2, cp}, w] + 12*G[{-z, z^2, z^2}, w] - 
           6*G[{z, 0, 0}, w] + 36*G[{z, 0, 1}, w] - 6*G[{z, 0, cm}, w] - 
           6*G[{z, 0, cp}, w] - 6*G[{z, 0, z^2}, w] + 36*G[{z, 1, 0}, w] + 
           168*G[{z, 1, 1}, w] - 60*G[{z, 1, cm}, w] - 60*G[{z, 1, cp}, w] - 
           60*G[{z, 1, z^2}, w] - 48*G[{z, cm, 1}, w] + 
           12*G[{z, cm, cm}, w] + 12*G[{z, cm, cp}, w] + 
           12*G[{z, cm, z^2}, w] - 48*G[{z, cp, 1}, w] + 
           12*G[{z, cp, cm}, w] + 12*G[{z, cp, cp}, w] + 
           12*G[{z, cp, z^2}, w] - 6*G[{z, -z, 0}, w] - 12*G[{z, -z, 1}, w] + 
           6*G[{z, -z, cm}, w] + 6*G[{z, -z, cp}, w] + 6*G[{z, -z, z^2}, w] - 
           6*G[{z, z, 0}, w] - 12*G[{z, z, 1}, w] + 6*G[{z, z, cm}, w] + 
           6*G[{z, z, cp}, w] + 6*G[{z, z, z^2}, w] - 48*G[{z, z^2, 1}, w] + 
           12*G[{z, z^2, cm}, w] + 12*G[{z, z^2, cp}, w] + 
           12*G[{z, z^2, z^2}, w]) + 18*G[{-1, -1, -1, 0}, z] + 
         36*G[{-1, -1, 0, 0}, z] + 18*G[{-1, -1, 1, 0}, z] + 
         36*G[{-1, 0, -1, 0}, z] + 72*G[{-1, 0, 0, 0}, z] + 
         36*G[{-1, 0, 1, 0}, z] + 18*G[{-1, 1, -1, 0}, z] + 
         36*G[{-1, 1, 0, 0}, z] + 18*G[{-1, 1, 1, 0}, z] + 
         36*G[{0, -1, -1, 0}, z] + 72*G[{0, -1, 0, 0}, z] + 
         36*G[{0, -1, 1, 0}, z] + 72*G[{0, 0, -1, 0}, z] - 
         (3*G[{0, 0, 0, 0}, w])/2 + 144*G[{0, 0, 0, 0}, z] + 
         9*G[{0, 0, 0, 1}, w] - 3*G[{0, 0, 0, z^2}, w] + 
         9*G[{0, 0, 1, 0}, w] + 72*G[{0, 0, 1, 0}, z] - 
         54*G[{0, 0, 1, 1}, w] + 18*G[{0, 0, 1, z^2}, w] + 
         6*G[{0, 0, cm, 1}, w] - 3*G[{0, 0, cm, z^2}, w] + 
         6*G[{0, 0, cp, 1}, w] - 3*G[{0, 0, cp, z^2}, w] - 
         3*G[{0, 0, z^2, 0}, w] + 12*G[{0, 0, z^2, 1}, w] - 
         3*G[{0, 0, z^2, z^2}, w] + 36*G[{0, 1, -1, 0}, z] + 
         9*G[{0, 1, 0, 0}, w] + 72*G[{0, 1, 0, 0}, z] - 
         54*G[{0, 1, 0, 1}, w] + 18*G[{0, 1, 0, z^2}, w] - 
         54*G[{0, 1, 1, 0}, w] + 36*G[{0, 1, 1, 0}, z] + 
         324*G[{0, 1, 1, 1}, w] - 108*G[{0, 1, 1, z^2}, w] - 
         36*G[{0, 1, cm, 1}, w] + 18*G[{0, 1, cm, z^2}, w] - 
         36*G[{0, 1, cp, 1}, w] + 18*G[{0, 1, cp, z^2}, w] + 
         18*G[{0, 1, z^2, 0}, w] - 72*G[{0, 1, z^2, 1}, w] + 
         18*G[{0, 1, z^2, z^2}, w] - 48*G[{0, cm, 1, 1}, w] + 
         24*G[{0, cm, 1, z^2}, w] + 12*G[{0, cm, cm, 1}, w] - 
         6*G[{0, cm, cm, z^2}, w] + 12*G[{0, cm, cp, 1}, w] - 
         6*G[{0, cm, cp, z^2}, w] + 12*G[{0, cm, z^2, 1}, w] - 
         6*G[{0, cm, z^2, z^2}, w] - 48*G[{0, cp, 1, 1}, w] + 
         24*G[{0, cp, 1, z^2}, w] + 12*G[{0, cp, cm, 1}, w] - 
         6*G[{0, cp, cm, z^2}, w] + 12*G[{0, cp, cp, 1}, w] - 
         6*G[{0, cp, cp, z^2}, w] + 12*G[{0, cp, z^2, 1}, w] - 
         6*G[{0, cp, z^2, z^2}, w] + 3*G[{0, -z, 0, 0}, w] - 
         3*G[{0, -z, 0, z^2}, w] + 3*G[{0, -z, 1, 0}, w] + 
         6*G[{0, -z, 1, 1}, w] - 6*G[{0, -z, 1, z^2}, w] - 
         6*G[{0, -z, cm, 1}, w] + 3*G[{0, -z, cm, z^2}, w] - 
         6*G[{0, -z, cp, 1}, w] + 3*G[{0, -z, cp, z^2}, w] - 
         3*G[{0, -z, z^2, 0}, w] + 3*G[{0, -z, z^2, z^2}, w] + 
         3*G[{0, z, 0, 0}, w] - 3*G[{0, z, 0, z^2}, w] + 
         3*G[{0, z, 1, 0}, w] + 6*G[{0, z, 1, 1}, w] - 
         6*G[{0, z, 1, z^2}, w] - 6*G[{0, z, cm, 1}, w] + 
         3*G[{0, z, cm, z^2}, w] - 6*G[{0, z, cp, 1}, w] + 
         3*G[{0, z, cp, z^2}, w] - 3*G[{0, z, z^2, 0}, w] + 
         3*G[{0, z, z^2, z^2}, w] - 6*G[{0, z^2, 0, 0}, w] + 
         12*G[{0, z^2, 0, 1}, w] + 12*G[{0, z^2, 1, 0}, w] - 
         72*G[{0, z^2, 1, 1}, w] + 24*G[{0, z^2, 1, z^2}, w] + 
         12*G[{0, z^2, cm, 1}, w] - 6*G[{0, z^2, cm, z^2}, w] + 
         12*G[{0, z^2, cp, 1}, w] - 6*G[{0, z^2, cp, z^2}, w] + 
         12*G[{0, z^2, z^2, 1}, w] - 6*G[{0, z^2, z^2, z^2}, w] + 
         18*G[{1, -1, -1, 0}, z] + 36*G[{1, -1, 0, 0}, z] + 
         18*G[{1, -1, 1, 0}, z] + 36*G[{1, 0, -1, 0}, z] + 
         9*G[{1, 0, 0, 0}, w] + 72*G[{1, 0, 0, 0}, z] - 
         54*G[{1, 0, 0, 1}, w] + 18*G[{1, 0, 0, z^2}, w] - 
         54*G[{1, 0, 1, 0}, w] + 36*G[{1, 0, 1, 0}, z] + 
         324*G[{1, 0, 1, 1}, w] - 108*G[{1, 0, 1, z^2}, w] - 
         36*G[{1, 0, cm, 1}, w] + 18*G[{1, 0, cm, z^2}, w] - 
         36*G[{1, 0, cp, 1}, w] + 18*G[{1, 0, cp, z^2}, w] + 
         18*G[{1, 0, z^2, 0}, w] - 72*G[{1, 0, z^2, 1}, w] + 
         18*G[{1, 0, z^2, z^2}, w] + 18*G[{1, 1, -1, 0}, z] - 
         54*G[{1, 1, 0, 0}, w] + 36*G[{1, 1, 0, 0}, z] + 
         324*G[{1, 1, 0, 1}, w] - 108*G[{1, 1, 0, z^2}, w] + 
         324*G[{1, 1, 1, 0}, w] + 18*G[{1, 1, 1, 0}, z] - 
         408*G[{1, 1, 1, 1}, w] - 120*G[{1, 1, 1, z^2}, w] - 
         168*G[{1, 1, cm, 1}, w] + 84*G[{1, 1, cm, z^2}, w] - 
         168*G[{1, 1, cp, 1}, w] + 84*G[{1, 1, cp, z^2}, w] - 
         108*G[{1, 1, z^2, 0}, w] + 48*G[{1, 1, z^2, 1}, w] + 
         84*G[{1, 1, z^2, z^2}, w] - 96*G[{1, cm, 1, 1}, w] + 
         48*G[{1, cm, 1, z^2}, w] + 24*G[{1, cm, cm, 1}, w] - 
         12*G[{1, cm, cm, z^2}, w] + 24*G[{1, cm, cp, 1}, w] - 
         12*G[{1, cm, cp, z^2}, w] + 24*G[{1, cm, z^2, 1}, w] - 
         12*G[{1, cm, z^2, z^2}, w] - 96*G[{1, cp, 1, 1}, w] + 
         48*G[{1, cp, 1, z^2}, w] + 24*G[{1, cp, cm, 1}, w] - 
         12*G[{1, cp, cm, z^2}, w] + 24*G[{1, cp, cp, 1}, w] - 
         12*G[{1, cp, cp, z^2}, w] + 24*G[{1, cp, z^2, 1}, w] - 
         12*G[{1, cp, z^2, z^2}, w] - 18*G[{1, -z, 0, 0}, w] + 
         18*G[{1, -z, 0, z^2}, w] - 18*G[{1, -z, 1, 0}, w] - 
         36*G[{1, -z, 1, 1}, w] + 36*G[{1, -z, 1, z^2}, w] + 
         36*G[{1, -z, cm, 1}, w] - 18*G[{1, -z, cm, z^2}, w] + 
         36*G[{1, -z, cp, 1}, w] - 18*G[{1, -z, cp, z^2}, w] + 
         18*G[{1, -z, z^2, 0}, w] - 18*G[{1, -z, z^2, z^2}, w] - 
         18*G[{1, z, 0, 0}, w] + 18*G[{1, z, 0, z^2}, w] - 
         18*G[{1, z, 1, 0}, w] - 36*G[{1, z, 1, 1}, w] + 
         36*G[{1, z, 1, z^2}, w] + 36*G[{1, z, cm, 1}, w] - 
         18*G[{1, z, cm, z^2}, w] + 36*G[{1, z, cp, 1}, w] - 
         18*G[{1, z, cp, z^2}, w] + 18*G[{1, z, z^2, 0}, w] - 
         18*G[{1, z, z^2, z^2}, w] + 36*G[{1, z^2, 0, 0}, w] - 
         72*G[{1, z^2, 0, 1}, w] - 72*G[{1, z^2, 1, 0}, w] + 
         48*G[{1, z^2, 1, 1}, w] + 48*G[{1, z^2, 1, z^2}, w] + 
         24*G[{1, z^2, cm, 1}, w] - 12*G[{1, z^2, cm, z^2}, w] + 
         24*G[{1, z^2, cp, 1}, w] - 12*G[{1, z^2, cp, z^2}, w] + 
         24*G[{1, z^2, z^2, 1}, w] - 12*G[{1, z^2, z^2, z^2}, w] + 
         3*G[{-z, -1, 0, 0}, w] - 6*G[{-z, -1, 0, 1}, w] + 
         9*G[{-z, 0, 0, 0}, w] - 12*G[{-z, 0, 0, 1}, w] - 
         3*G[{-z, 0, 0, z^2}, w] - 9*G[{-z, 0, 1, 0}, w] - 
         18*G[{-z, 0, 1, 1}, w] + 18*G[{-z, 0, 1, z^2}, w] + 
         6*G[{-z, 0, cm, 1}, w] - 3*G[{-z, 0, cm, z^2}, w] + 
         6*G[{-z, 0, cp, 1}, w] - 3*G[{-z, 0, cp, z^2}, w] - 
         3*G[{-z, 0, z^2, 0}, w] + 12*G[{-z, 0, z^2, 1}, w] - 
         3*G[{-z, 0, z^2, z^2}, w] - 9*G[{-z, 1, 0, 0}, w] - 
         18*G[{-z, 1, 0, 1}, w] + 18*G[{-z, 1, 0, z^2}, w] - 
         30*G[{-z, 1, 1, 0}, w] - 108*G[{-z, 1, 1, 1}, w] + 
         84*G[{-z, 1, 1, z^2}, w] + 60*G[{-z, 1, cm, 1}, w] - 
         30*G[{-z, 1, cm, z^2}, w] + 60*G[{-z, 1, cp, 1}, w] - 
         30*G[{-z, 1, cp, z^2}, w] + 18*G[{-z, 1, z^2, 0}, w] + 
         24*G[{-z, 1, z^2, 1}, w] - 30*G[{-z, 1, z^2, z^2}, w] + 
         48*G[{-z, cm, 1, 1}, w] - 24*G[{-z, cm, 1, z^2}, w] - 
         12*G[{-z, cm, cm, 1}, w] + 6*G[{-z, cm, cm, z^2}, w] - 
         12*G[{-z, cm, cp, 1}, w] + 6*G[{-z, cm, cp, z^2}, w] - 
         12*G[{-z, cm, z^2, 1}, w] + 6*G[{-z, cm, z^2, z^2}, w] + 
         48*G[{-z, cp, 1, 1}, w] - 24*G[{-z, cp, 1, z^2}, w] - 
         12*G[{-z, cp, cm, 1}, w] + 6*G[{-z, cp, cm, z^2}, w] - 
         12*G[{-z, cp, cp, 1}, w] + 6*G[{-z, cp, cp, z^2}, w] - 
         12*G[{-z, cp, z^2, 1}, w] + 6*G[{-z, cp, z^2, z^2}, w] + 
         3*G[{-z, -z, 0, 0}, w] - 3*G[{-z, -z, 0, z^2}, w] + 
         3*G[{-z, -z, 1, 0}, w] + 6*G[{-z, -z, 1, 1}, w] - 
         6*G[{-z, -z, 1, z^2}, w] - 6*G[{-z, -z, cm, 1}, w] + 
         3*G[{-z, -z, cm, z^2}, w] - 6*G[{-z, -z, cp, 1}, w] + 
         3*G[{-z, -z, cp, z^2}, w] - 3*G[{-z, -z, z^2, 0}, w] + 
         3*G[{-z, -z, z^2, z^2}, w] + 3*G[{-z, z, 0, 0}, w] - 
         3*G[{-z, z, 0, z^2}, w] + 3*G[{-z, z, 1, 0}, w] + 
         6*G[{-z, z, 1, 1}, w] - 6*G[{-z, z, 1, z^2}, w] - 
         6*G[{-z, z, cm, 1}, w] + 3*G[{-z, z, cm, z^2}, w] - 
         6*G[{-z, z, cp, 1}, w] + 3*G[{-z, z, cp, z^2}, w] - 
         3*G[{-z, z, z^2, 0}, w] + 3*G[{-z, z, z^2, z^2}, w] - 
         6*G[{-z, z^2, 0, 0}, w] + 12*G[{-z, z^2, 0, 1}, w] + 
         12*G[{-z, z^2, 1, 0}, w] + 24*G[{-z, z^2, 1, 1}, w] - 
         24*G[{-z, z^2, 1, z^2}, w] - 12*G[{-z, z^2, cm, 1}, w] + 
         6*G[{-z, z^2, cm, z^2}, w] - 12*G[{-z, z^2, cp, 1}, w] + 
         6*G[{-z, z^2, cp, z^2}, w] - 12*G[{-z, z^2, z^2, 1}, w] + 
         6*G[{-z, z^2, z^2, z^2}, w] + 3*G[{z, -1, 0, 0}, w] - 
         6*G[{z, -1, 0, 1}, w] + 9*G[{z, 0, 0, 0}, w] - 
         12*G[{z, 0, 0, 1}, w] - 3*G[{z, 0, 0, z^2}, w] - 
         9*G[{z, 0, 1, 0}, w] - 18*G[{z, 0, 1, 1}, w] + 
         18*G[{z, 0, 1, z^2}, w] + 6*G[{z, 0, cm, 1}, w] - 
         3*G[{z, 0, cm, z^2}, w] + 6*G[{z, 0, cp, 1}, w] - 
         3*G[{z, 0, cp, z^2}, w] - 3*G[{z, 0, z^2, 0}, w] + 
         12*G[{z, 0, z^2, 1}, w] - 3*G[{z, 0, z^2, z^2}, w] - 
         9*G[{z, 1, 0, 0}, w] - 18*G[{z, 1, 0, 1}, w] + 
         18*G[{z, 1, 0, z^2}, w] - 30*G[{z, 1, 1, 0}, w] - 
         108*G[{z, 1, 1, 1}, w] + 84*G[{z, 1, 1, z^2}, w] + 
         60*G[{z, 1, cm, 1}, w] - 30*G[{z, 1, cm, z^2}, w] + 
         60*G[{z, 1, cp, 1}, w] - 30*G[{z, 1, cp, z^2}, w] + 
         18*G[{z, 1, z^2, 0}, w] + 24*G[{z, 1, z^2, 1}, w] - 
         30*G[{z, 1, z^2, z^2}, w] + 48*G[{z, cm, 1, 1}, w] - 
         24*G[{z, cm, 1, z^2}, w] - 12*G[{z, cm, cm, 1}, w] + 
         6*G[{z, cm, cm, z^2}, w] - 12*G[{z, cm, cp, 1}, w] + 
         6*G[{z, cm, cp, z^2}, w] - 12*G[{z, cm, z^2, 1}, w] + 
         6*G[{z, cm, z^2, z^2}, w] + 48*G[{z, cp, 1, 1}, w] - 
         24*G[{z, cp, 1, z^2}, w] - 12*G[{z, cp, cm, 1}, w] + 
         6*G[{z, cp, cm, z^2}, w] - 12*G[{z, cp, cp, 1}, w] + 
         6*G[{z, cp, cp, z^2}, w] - 12*G[{z, cp, z^2, 1}, w] + 
         6*G[{z, cp, z^2, z^2}, w] + 3*G[{z, -z, 0, 0}, w] - 
         3*G[{z, -z, 0, z^2}, w] + 3*G[{z, -z, 1, 0}, w] + 
         6*G[{z, -z, 1, 1}, w] - 6*G[{z, -z, 1, z^2}, w] - 
         6*G[{z, -z, cm, 1}, w] + 3*G[{z, -z, cm, z^2}, w] - 
         6*G[{z, -z, cp, 1}, w] + 3*G[{z, -z, cp, z^2}, w] - 
         3*G[{z, -z, z^2, 0}, w] + 3*G[{z, -z, z^2, z^2}, w] + 
         3*G[{z, z, 0, 0}, w] - 3*G[{z, z, 0, z^2}, w] + 
         3*G[{z, z, 1, 0}, w] + 6*G[{z, z, 1, 1}, w] - 
         6*G[{z, z, 1, z^2}, w] - 6*G[{z, z, cm, 1}, w] + 
         3*G[{z, z, cm, z^2}, w] - 6*G[{z, z, cp, 1}, w] + 
         3*G[{z, z, cp, z^2}, w] - 3*G[{z, z, z^2, 0}, w] + 
         3*G[{z, z, z^2, z^2}, w] - 6*G[{z, z^2, 0, 0}, w] + 
         12*G[{z, z^2, 0, 1}, w] + 12*G[{z, z^2, 1, 0}, w] + 
         24*G[{z, z^2, 1, 1}, w] - 24*G[{z, z^2, 1, z^2}, w] - 
         12*G[{z, z^2, cm, 1}, w] + 6*G[{z, z^2, cm, z^2}, w] - 
         12*G[{z, z^2, cp, 1}, w] + 6*G[{z, z^2, cp, z^2}, w] - 
         12*G[{z, z^2, z^2, 1}, w] + 6*G[{z, z^2, z^2, z^2}, w] - 
         12*G[{z^2, 0, 0, 0}, w] + 24*G[{z^2, 0, 0, 1}, w] + 
         24*G[{z^2, 0, 1, 0}, w] - 48*G[{z^2, 0, 1, 1}, w] + 
         24*G[{z^2, 1, 0, 0}, w] - 48*G[{z^2, 1, 0, 1}, w] - 
         48*G[{z^2, 1, 1, 0}, w] + 96*G[{z^2, 1, 1, 1}, w] + 
         (-18*G[{-1}, z] + 18*G[{0}, w] + 36*G[{0}, z] - 36*G[{1}, w] - 
           18*G[{1}, z] + 3*G[{-z}, w] + 3*G[{z}, w] + 15*G[{z^2}, w])*
          Zeta[3]), MI[23] -> \[Epsilon]^5*Help["Fam_np", 23] + 
       \[Epsilon]^3*(Pi^2*(-G[{-1}, z]/6 - G[{0}, w]/3 - G[{0}, z]/3 - 
           G[{1}, z]/6 + G[{-z}, w]/2 + G[{z}, w]/2 - (2*G[{z^2}, w])/3) + 
         G[{z^2}, w]*(-2*G[{-1, 0}, z] - 12*G[{0, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{0}, w]*(-2*G[{-1, 0}, z] + 4*G[{0, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{-z}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{z}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{0}, z]*(-2*G[{0, cm}, w] - 2*G[{0, cp}, w] + 2*G[{0, z^2}, w] - 
           2*G[{-z, 0}, w] - 4*G[{-z, 1}, w] + 2*G[{-z, cm}, w] + 
           2*G[{-z, cp}, w] + 2*G[{-z, z^2}, w] - 2*G[{z, 0}, w] - 
           4*G[{z, 1}, w] + 2*G[{z, cm}, w] + 2*G[{z, cp}, w] + 
           2*G[{z, z^2}, w] + 4*G[{z^2, 0}, w] + 8*G[{z^2, 1}, w] - 
           2*G[{z^2, cm}, w] - 2*G[{z^2, cp}, w] - 6*G[{z^2, z^2}, w]) + 
         2*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] - 
         G[{0, 0, 0}, w] - 16*G[{0, 0, 0}, z] + 2*G[{0, 0, 1}, w] + 
         2*G[{0, cm, 1}, w] - G[{0, cm, z^2}, w] + 2*G[{0, cp, 1}, w] - 
         G[{0, cp, z^2}, w] - 2*G[{0, z^2, 1}, w] + G[{0, z^2, z^2}, w] + 
         2*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z] + 
         G[{-z, 0, 0}, w] - G[{-z, 0, z^2}, w] + G[{-z, 1, 0}, w] + 
         2*G[{-z, 1, 1}, w] - 2*G[{-z, 1, z^2}, w] - 2*G[{-z, cm, 1}, w] + 
         G[{-z, cm, z^2}, w] - 2*G[{-z, cp, 1}, w] + G[{-z, cp, z^2}, w] - 
         G[{-z, z^2, 0}, w] + G[{-z, z^2, z^2}, w] + G[{z, 0, 0}, w] - 
         G[{z, 0, z^2}, w] + G[{z, 1, 0}, w] + 2*G[{z, 1, 1}, w] - 
         2*G[{z, 1, z^2}, w] - 2*G[{z, cm, 1}, w] + G[{z, cm, z^2}, w] - 
         2*G[{z, cp, 1}, w] + G[{z, cp, z^2}, w] - G[{z, z^2, 0}, w] + 
         G[{z, z^2, z^2}, w] - G[{z^2, 0, 0}, w] - 2*G[{z^2, 0, 1}, w] + 
         2*G[{z^2, 0, z^2}, w] - 2*G[{z^2, 1, 0}, w] - 4*G[{z^2, 1, 1}, w] + 
         4*G[{z^2, 1, z^2}, w] + 2*G[{z^2, cm, 1}, w] - 
         G[{z^2, cm, z^2}, w] + 2*G[{z^2, cp, 1}, w] - G[{z^2, cp, z^2}, w] + 
         2*G[{z^2, z^2, 0}, w] + 2*G[{z^2, z^2, 1}, w] - 
         3*G[{z^2, z^2, z^2}, w] + Zeta[3]) + \[Epsilon]^4*
        ((3*Pi^4)/20 - 2*G[{0, cm}, w]*G[{1, 0}, z] - 2*G[{0, cp}, w]*
          G[{1, 0}, z] + 2*G[{0, z^2}, w]*G[{1, 0}, z] + 
         G[{1, 0}, z]*(-2*G[{-z, 0}, w] - 20*G[{-z, 1}, w] + 
           2*G[{-z, cm}, w] + 2*G[{-z, cp}, w] + 2*G[{-z, -z}, w] + 
           2*G[{-z, z}, w] + 6*G[{-z, z^2}, w] - 2*G[{z, 0}, w] - 
           20*G[{z, 1}, w] + 2*G[{z, cm}, w] + 2*G[{z, cp}, w] + 
           2*G[{z, -z}, w] + 2*G[{z, z}, w] + 6*G[{z, z^2}, w] + 
           12*G[{z^2, 0}, w] + 40*G[{z^2, 1}, w] - 2*G[{z^2, cm}, w] - 
           2*G[{z^2, cp}, w] - 12*G[{z^2, -z}, w] - 12*G[{z^2, z}, w] - 
           6*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*(-2*G[{0, cm}, w] - 
           2*G[{0, cp}, w] + 2*G[{0, z^2}, w] - 2*G[{-z, 0}, w] - 
           20*G[{-z, 1}, w] + 2*G[{-z, cm}, w] + 2*G[{-z, cp}, w] + 
           2*G[{-z, -z}, w] + 2*G[{-z, z}, w] + 6*G[{-z, z^2}, w] - 
           2*G[{z, 0}, w] - 20*G[{z, 1}, w] + 2*G[{z, cm}, w] + 
           2*G[{z, cp}, w] + 2*G[{z, -z}, w] + 2*G[{z, z}, w] + 
           6*G[{z, z^2}, w] + 12*G[{z^2, 0}, w] + 40*G[{z^2, 1}, w] - 
           2*G[{z^2, cm}, w] - 2*G[{z^2, cp}, w] - 12*G[{z^2, -z}, w] - 
           12*G[{z^2, z}, w] - 6*G[{z^2, z^2}, w]) + G[{0, 0}, z]*
          (-12*G[{0, cm}, w] - 12*G[{0, cp}, w] + 12*G[{0, z^2}, w] - 
           12*G[{-z, 0}, w] - 56*G[{-z, 1}, w] + 12*G[{-z, cm}, w] + 
           12*G[{-z, cp}, w] + 4*G[{-z, -z}, w] + 4*G[{-z, z}, w] + 
           20*G[{-z, z^2}, w] - 12*G[{z, 0}, w] - 56*G[{z, 1}, w] + 
           12*G[{z, cm}, w] + 12*G[{z, cp}, w] + 4*G[{z, -z}, w] + 
           4*G[{z, z}, w] + 20*G[{z, z^2}, w] + 8*G[{z^2, 0}, w] + 
           112*G[{z^2, 1}, w] - 12*G[{z^2, cm}, w] - 12*G[{z^2, cp}, w] - 
           24*G[{z^2, -z}, w] - 24*G[{z^2, z}, w] - 4*G[{z^2, z^2}, w]) + 
         Pi^2*(G[{0}, w]*(-G[{0}, z]/3 + G[{1}, z]/6) + 
           G[{0}, z]*((7*G[{-z}, w])/3 + (7*G[{z}, w])/3 - 3*G[{z^2}, w]) + 
           G[{1}, z]*(-G[{-z}, w]/3 - G[{z}, w]/3 + (7*G[{z^2}, w])/6) + 
           G[{-1}, z]*(G[{0}, w]/6 - G[{-z}, w]/3 - G[{z}, w]/3 + 
             (7*G[{z^2}, w])/6) - G[{-1, -1}, z]/3 + (7*G[{-1, 0}, z])/3 - 
           G[{-1, 1}, z]/3 - (4*G[{0, -1}, w])/3 + G[{0, -1}, z]/3 - 
           G[{0, 0}, w]/6 - 4*G[{0, 0}, z] + (8*G[{0, 1}, w])/3 + 
           G[{0, 1}, z]/3 + G[{0, cm}, w]/6 + G[{0, cp}, w]/6 - 
           G[{0, z^2}, w]/6 - G[{1, -1}, z]/3 + (7*G[{1, 0}, z])/3 - 
           G[{1, 1}, z]/3 + (2*G[{-z, -1}, w])/3 + G[{-z, 0}, w]/3 - 
           (17*G[{-z, 1}, w])/6 - G[{-z, cm}, w]/6 - G[{-z, cp}, w]/6 + 
           G[{-z, -z}, w]/2 + G[{-z, z}, w]/2 + (2*G[{-z, z^2}, w])/3 + 
           (2*G[{z, -1}, w])/3 + G[{z, 0}, w]/3 - (17*G[{z, 1}, w])/6 - 
           G[{z, cm}, w]/6 - G[{z, cp}, w]/6 + G[{z, -z}, w]/2 + 
           G[{z, z}, w]/2 + (2*G[{z, z^2}, w])/3 + (5*G[{z^2, 0}, w])/6 + 
           3*G[{z^2, 1}, w] + G[{z^2, cm}, w]/6 + G[{z^2, cp}, w]/6 - 
           3*G[{z^2, -z}, w] - 3*G[{z^2, z}, w] + (3*G[{z^2, z^2}, w])/2) + 
         G[{z^2}, w]*(-14*G[{-1, -1, 0}, z] - 36*G[{-1, 0, 0}, z] - 
           14*G[{-1, 1, 0}, z] - 36*G[{0, -1, 0}, z] - 56*G[{0, 0, 0}, z] - 
           36*G[{0, 1, 0}, z] - 14*G[{1, -1, 0}, z] - 36*G[{1, 0, 0}, z] - 
           14*G[{1, 1, 0}, z]) + G[{0}, w]*(-2*G[{-1, -1, 0}, z] - 
           12*G[{-1, 0, 0}, z] - 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
           24*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] - 2*G[{1, -1, 0}, z] - 
           12*G[{1, 0, 0}, z] - 2*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(4*G[{-1, -1, 0}, z] + 16*G[{-1, 0, 0}, z] + 
           4*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 48*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 16*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{z}, w]*(4*G[{-1, -1, 0}, z] + 
           16*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 
           48*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 
           16*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(16*G[{0, cm, 1}, w] - 2*G[{0, cm, cm}, w] - 
           2*G[{0, cm, cp}, w] - 6*G[{0, cm, z^2}, w] + 16*G[{0, cp, 1}, w] - 
           2*G[{0, cp, cm}, w] - 2*G[{0, cp, cp}, w] - 6*G[{0, cp, z^2}, w] - 
           16*G[{0, z^2, 1}, w] + 2*G[{0, z^2, cm}, w] + 
           2*G[{0, z^2, cp}, w] + 6*G[{0, z^2, z^2}, w] + 
           16*G[{-z, 0, 1}, w] - 2*G[{-z, 0, cm}, w] - 2*G[{-z, 0, cp}, w] - 
           6*G[{-z, 0, z^2}, w] + 16*G[{-z, 1, 0}, w] + 64*G[{-z, 1, 1}, w] - 
           20*G[{-z, 1, cm}, w] - 20*G[{-z, 1, cp}, w] - 
           28*G[{-z, 1, z^2}, w] - 16*G[{-z, cm, 1}, w] + 
           2*G[{-z, cm, cm}, w] + 2*G[{-z, cm, cp}, w] + 
           6*G[{-z, cm, z^2}, w] - 16*G[{-z, cp, 1}, w] + 
           2*G[{-z, cp, cm}, w] + 2*G[{-z, cp, cp}, w] + 
           6*G[{-z, cp, z^2}, w] - 2*G[{-z, -z, 0}, w] - 
           4*G[{-z, -z, 1}, w] + 2*G[{-z, -z, cm}, w] + 
           2*G[{-z, -z, cp}, w] + 2*G[{-z, -z, z^2}, w] - 
           2*G[{-z, z, 0}, w] - 4*G[{-z, z, 1}, w] + 2*G[{-z, z, cm}, w] + 
           2*G[{-z, z, cp}, w] + 2*G[{-z, z, z^2}, w] - 
           4*G[{-z, z^2, 0}, w] - 24*G[{-z, z^2, 1}, w] + 
           6*G[{-z, z^2, cm}, w] + 6*G[{-z, z^2, cp}, w] + 
           10*G[{-z, z^2, z^2}, w] + 16*G[{z, 0, 1}, w] - 
           2*G[{z, 0, cm}, w] - 2*G[{z, 0, cp}, w] - 6*G[{z, 0, z^2}, w] + 
           16*G[{z, 1, 0}, w] + 64*G[{z, 1, 1}, w] - 20*G[{z, 1, cm}, w] - 
           20*G[{z, 1, cp}, w] - 28*G[{z, 1, z^2}, w] - 16*G[{z, cm, 1}, w] + 
           2*G[{z, cm, cm}, w] + 2*G[{z, cm, cp}, w] + 6*G[{z, cm, z^2}, w] - 
           16*G[{z, cp, 1}, w] + 2*G[{z, cp, cm}, w] + 2*G[{z, cp, cp}, w] + 
           6*G[{z, cp, z^2}, w] - 2*G[{z, -z, 0}, w] - 4*G[{z, -z, 1}, w] + 
           2*G[{z, -z, cm}, w] + 2*G[{z, -z, cp}, w] + 2*G[{z, -z, z^2}, w] - 
           2*G[{z, z, 0}, w] - 4*G[{z, z, 1}, w] + 2*G[{z, z, cm}, w] + 
           2*G[{z, z, cp}, w] + 2*G[{z, z, z^2}, w] - 4*G[{z, z^2, 0}, w] - 
           24*G[{z, z^2, 1}, w] + 6*G[{z, z^2, cm}, w] + 
           6*G[{z, z^2, cp}, w] + 10*G[{z, z^2, z^2}, w] - 
           32*G[{z^2, 0, 1}, w] + 12*G[{z^2, 0, cm}, w] + 
           12*G[{z^2, 0, cp}, w] + 4*G[{z^2, 0, z^2}, w] - 
           32*G[{z^2, 1, 0}, w] - 128*G[{z^2, 1, 1}, w] + 
           40*G[{z^2, 1, cm}, w] + 40*G[{z^2, 1, cp}, w] + 
           56*G[{z^2, 1, z^2}, w] + 16*G[{z^2, cm, 1}, w] - 
           2*G[{z^2, cm, cm}, w] - 2*G[{z^2, cm, cp}, w] - 
           6*G[{z^2, cm, z^2}, w] + 16*G[{z^2, cp, 1}, w] - 
           2*G[{z^2, cp, cm}, w] - 2*G[{z^2, cp, cp}, w] - 
           6*G[{z^2, cp, z^2}, w] + 12*G[{z^2, -z, 0}, w] + 
           24*G[{z^2, -z, 1}, w] - 12*G[{z^2, -z, cm}, w] - 
           12*G[{z^2, -z, cp}, w] - 12*G[{z^2, -z, z^2}, w] + 
           12*G[{z^2, z, 0}, w] + 24*G[{z^2, z, 1}, w] - 
           12*G[{z^2, z, cm}, w] - 12*G[{z^2, z, cp}, w] - 
           12*G[{z^2, z, z^2}, w] - 8*G[{z^2, z^2, 0}, w] + 
           32*G[{z^2, z^2, 1}, w] - 6*G[{z^2, z^2, cm}, w] - 
           6*G[{z^2, z^2, cp}, w] - 2*G[{z^2, z^2, z^2}, w]) + 
         4*G[{-1, -1, -1, 0}, z] + 16*G[{-1, -1, 0, 0}, z] + 
         4*G[{-1, -1, 1, 0}, z] + 16*G[{-1, 0, -1, 0}, z] + 
         48*G[{-1, 0, 0, 0}, z] + 16*G[{-1, 0, 1, 0}, z] + 
         4*G[{-1, 1, -1, 0}, z] + 16*G[{-1, 1, 0, 0}, z] + 
         4*G[{-1, 1, 1, 0}, z] - 4*G[{0, -1, -1, 0}, z] - 
         2*G[{0, -1, 0, 0}, w] - 8*G[{0, -1, 0, 0}, z] + 
         4*G[{0, -1, 0, 1}, w] - 4*G[{0, -1, 1, 0}, z] - 
         40*G[{0, 0, -1, 0}, z] - 3*G[{0, 0, 0, 0}, w] - 
         144*G[{0, 0, 0, 0}, z] + 6*G[{0, 0, 0, 1}, w] + 
         4*G[{0, 0, 1, 0}, w] - 40*G[{0, 0, 1, 0}, z] - 
         8*G[{0, 0, 1, 1}, w] - 4*G[{0, 1, -1, 0}, z] + 
         4*G[{0, 1, 0, 0}, w] - 8*G[{0, 1, 0, 0}, z] - 8*G[{0, 1, 0, 1}, w] - 
         4*G[{0, 1, 1, 0}, z] - 16*G[{0, cm, 1, 1}, w] + 
         8*G[{0, cm, 1, z^2}, w] + 2*G[{0, cm, cm, 1}, w] - 
         G[{0, cm, cm, z^2}, w] + 2*G[{0, cm, cp, 1}, w] - 
         G[{0, cm, cp, z^2}, w] + 6*G[{0, cm, z^2, 1}, w] - 
         3*G[{0, cm, z^2, z^2}, w] - 16*G[{0, cp, 1, 1}, w] + 
         8*G[{0, cp, 1, z^2}, w] + 2*G[{0, cp, cm, 1}, w] - 
         G[{0, cp, cm, z^2}, w] + 2*G[{0, cp, cp, 1}, w] - 
         G[{0, cp, cp, z^2}, w] + 6*G[{0, cp, z^2, 1}, w] - 
         3*G[{0, cp, z^2, z^2}, w] + 16*G[{0, z^2, 1, 1}, w] - 
         8*G[{0, z^2, 1, z^2}, w] - 2*G[{0, z^2, cm, 1}, w] + 
         G[{0, z^2, cm, z^2}, w] - 2*G[{0, z^2, cp, 1}, w] + 
         G[{0, z^2, cp, z^2}, w] - 6*G[{0, z^2, z^2, 1}, w] + 
         3*G[{0, z^2, z^2, z^2}, w] + 4*G[{1, -1, -1, 0}, z] + 
         16*G[{1, -1, 0, 0}, z] + 4*G[{1, -1, 1, 0}, z] + 
         16*G[{1, 0, -1, 0}, z] + 48*G[{1, 0, 0, 0}, z] + 
         16*G[{1, 0, 1, 0}, z] + 4*G[{1, 1, -1, 0}, z] + 
         16*G[{1, 1, 0, 0}, z] + 4*G[{1, 1, 1, 0}, z] + 
         G[{-z, -1, 0, 0}, w] - 2*G[{-z, -1, 0, 1}, w] + 
         3*G[{-z, 0, 0, 0}, w] - 6*G[{-z, 0, 0, 1}, w] - 
         4*G[{-z, 0, 1, 0}, w] - 8*G[{-z, 0, 1, 1}, w] + 
         8*G[{-z, 0, 1, z^2}, w] + 2*G[{-z, 0, cm, 1}, w] - 
         G[{-z, 0, cm, z^2}, w] + 2*G[{-z, 0, cp, 1}, w] - 
         G[{-z, 0, cp, z^2}, w] + 6*G[{-z, 0, z^2, 1}, w] - 
         3*G[{-z, 0, z^2, z^2}, w] - 4*G[{-z, 1, 0, 0}, w] - 
         8*G[{-z, 1, 0, 1}, w] + 8*G[{-z, 1, 0, z^2}, w] - 
         12*G[{-z, 1, 1, 0}, w] - 40*G[{-z, 1, 1, 1}, w] + 
         32*G[{-z, 1, 1, z^2}, w] + 20*G[{-z, 1, cm, 1}, w] - 
         10*G[{-z, 1, cm, z^2}, w] + 20*G[{-z, 1, cp, 1}, w] - 
         10*G[{-z, 1, cp, z^2}, w] + 8*G[{-z, 1, z^2, 0}, w] + 
         12*G[{-z, 1, z^2, 1}, w] - 14*G[{-z, 1, z^2, z^2}, w] + 
         16*G[{-z, cm, 1, 1}, w] - 8*G[{-z, cm, 1, z^2}, w] - 
         2*G[{-z, cm, cm, 1}, w] + G[{-z, cm, cm, z^2}, w] - 
         2*G[{-z, cm, cp, 1}, w] + G[{-z, cm, cp, z^2}, w] - 
         6*G[{-z, cm, z^2, 1}, w] + 3*G[{-z, cm, z^2, z^2}, w] + 
         16*G[{-z, cp, 1, 1}, w] - 8*G[{-z, cp, 1, z^2}, w] - 
         2*G[{-z, cp, cm, 1}, w] + G[{-z, cp, cm, z^2}, w] - 
         2*G[{-z, cp, cp, 1}, w] + G[{-z, cp, cp, z^2}, w] - 
         6*G[{-z, cp, z^2, 1}, w] + 3*G[{-z, cp, z^2, z^2}, w] + 
         G[{-z, -z, 0, 0}, w] - G[{-z, -z, 0, z^2}, w] + 
         G[{-z, -z, 1, 0}, w] + 2*G[{-z, -z, 1, 1}, w] - 
         2*G[{-z, -z, 1, z^2}, w] - 2*G[{-z, -z, cm, 1}, w] + 
         G[{-z, -z, cm, z^2}, w] - 2*G[{-z, -z, cp, 1}, w] + 
         G[{-z, -z, cp, z^2}, w] - G[{-z, -z, z^2, 0}, w] + 
         G[{-z, -z, z^2, z^2}, w] + G[{-z, z, 0, 0}, w] - 
         G[{-z, z, 0, z^2}, w] + G[{-z, z, 1, 0}, w] + 
         2*G[{-z, z, 1, 1}, w] - 2*G[{-z, z, 1, z^2}, w] - 
         2*G[{-z, z, cm, 1}, w] + G[{-z, z, cm, z^2}, w] - 
         2*G[{-z, z, cp, 1}, w] + G[{-z, z, cp, z^2}, w] - 
         G[{-z, z, z^2, 0}, w] + G[{-z, z, z^2, z^2}, w] - 
         G[{-z, z^2, 0, 0}, w] + 6*G[{-z, z^2, 0, 1}, w] - 
         2*G[{-z, z^2, 0, z^2}, w] + 6*G[{-z, z^2, 1, 0}, w] + 
         12*G[{-z, z^2, 1, 1}, w] - 12*G[{-z, z^2, 1, z^2}, w] - 
         6*G[{-z, z^2, cm, 1}, w] + 3*G[{-z, z^2, cm, z^2}, w] - 
         6*G[{-z, z^2, cp, 1}, w] + 3*G[{-z, z^2, cp, z^2}, w] - 
         2*G[{-z, z^2, z^2, 0}, w] - 6*G[{-z, z^2, z^2, 1}, w] + 
         5*G[{-z, z^2, z^2, z^2}, w] + G[{z, -1, 0, 0}, w] - 
         2*G[{z, -1, 0, 1}, w] + 3*G[{z, 0, 0, 0}, w] - 
         6*G[{z, 0, 0, 1}, w] - 4*G[{z, 0, 1, 0}, w] - 8*G[{z, 0, 1, 1}, w] + 
         8*G[{z, 0, 1, z^2}, w] + 2*G[{z, 0, cm, 1}, w] - 
         G[{z, 0, cm, z^2}, w] + 2*G[{z, 0, cp, 1}, w] - 
         G[{z, 0, cp, z^2}, w] + 6*G[{z, 0, z^2, 1}, w] - 
         3*G[{z, 0, z^2, z^2}, w] - 4*G[{z, 1, 0, 0}, w] - 
         8*G[{z, 1, 0, 1}, w] + 8*G[{z, 1, 0, z^2}, w] - 
         12*G[{z, 1, 1, 0}, w] - 40*G[{z, 1, 1, 1}, w] + 
         32*G[{z, 1, 1, z^2}, w] + 20*G[{z, 1, cm, 1}, w] - 
         10*G[{z, 1, cm, z^2}, w] + 20*G[{z, 1, cp, 1}, w] - 
         10*G[{z, 1, cp, z^2}, w] + 8*G[{z, 1, z^2, 0}, w] + 
         12*G[{z, 1, z^2, 1}, w] - 14*G[{z, 1, z^2, z^2}, w] + 
         16*G[{z, cm, 1, 1}, w] - 8*G[{z, cm, 1, z^2}, w] - 
         2*G[{z, cm, cm, 1}, w] + G[{z, cm, cm, z^2}, w] - 
         2*G[{z, cm, cp, 1}, w] + G[{z, cm, cp, z^2}, w] - 
         6*G[{z, cm, z^2, 1}, w] + 3*G[{z, cm, z^2, z^2}, w] + 
         16*G[{z, cp, 1, 1}, w] - 8*G[{z, cp, 1, z^2}, w] - 
         2*G[{z, cp, cm, 1}, w] + G[{z, cp, cm, z^2}, w] - 
         2*G[{z, cp, cp, 1}, w] + G[{z, cp, cp, z^2}, w] - 
         6*G[{z, cp, z^2, 1}, w] + 3*G[{z, cp, z^2, z^2}, w] + 
         G[{z, -z, 0, 0}, w] - G[{z, -z, 0, z^2}, w] + G[{z, -z, 1, 0}, w] + 
         2*G[{z, -z, 1, 1}, w] - 2*G[{z, -z, 1, z^2}, w] - 
         2*G[{z, -z, cm, 1}, w] + G[{z, -z, cm, z^2}, w] - 
         2*G[{z, -z, cp, 1}, w] + G[{z, -z, cp, z^2}, w] - 
         G[{z, -z, z^2, 0}, w] + G[{z, -z, z^2, z^2}, w] + 
         G[{z, z, 0, 0}, w] - G[{z, z, 0, z^2}, w] + G[{z, z, 1, 0}, w] + 
         2*G[{z, z, 1, 1}, w] - 2*G[{z, z, 1, z^2}, w] - 
         2*G[{z, z, cm, 1}, w] + G[{z, z, cm, z^2}, w] - 
         2*G[{z, z, cp, 1}, w] + G[{z, z, cp, z^2}, w] - 
         G[{z, z, z^2, 0}, w] + G[{z, z, z^2, z^2}, w] - 
         G[{z, z^2, 0, 0}, w] + 6*G[{z, z^2, 0, 1}, w] - 
         2*G[{z, z^2, 0, z^2}, w] + 6*G[{z, z^2, 1, 0}, w] + 
         12*G[{z, z^2, 1, 1}, w] - 12*G[{z, z^2, 1, z^2}, w] - 
         6*G[{z, z^2, cm, 1}, w] + 3*G[{z, z^2, cm, z^2}, w] - 
         6*G[{z, z^2, cp, 1}, w] + 3*G[{z, z^2, cp, z^2}, w] - 
         2*G[{z, z^2, z^2, 0}, w] - 6*G[{z, z^2, z^2, 1}, w] + 
         5*G[{z, z^2, z^2, z^2}, w] + G[{z^2, 0, 0, 0}, w] - 
         2*G[{z^2, 0, 0, 1}, w] + 4*G[{z^2, 0, 1, 0}, w] + 
         24*G[{z^2, 0, 1, 1}, w] - 16*G[{z^2, 0, 1, z^2}, w] - 
         12*G[{z^2, 0, cm, 1}, w] + 6*G[{z^2, 0, cm, z^2}, w] - 
         12*G[{z^2, 0, cp, 1}, w] + 6*G[{z^2, 0, cp, z^2}, w] - 
         4*G[{z^2, 0, z^2, 1}, w] + 2*G[{z^2, 0, z^2, z^2}, w] + 
         4*G[{z^2, 1, 0, 0}, w] + 24*G[{z^2, 1, 0, 1}, w] - 
         16*G[{z^2, 1, 0, z^2}, w] + 24*G[{z^2, 1, 1, 0}, w] + 
         80*G[{z^2, 1, 1, 1}, w] - 64*G[{z^2, 1, 1, z^2}, w] - 
         40*G[{z^2, 1, cm, 1}, w] + 20*G[{z^2, 1, cm, z^2}, w] - 
         40*G[{z^2, 1, cp, 1}, w] + 20*G[{z^2, 1, cp, z^2}, w] - 
         16*G[{z^2, 1, z^2, 0}, w] - 24*G[{z^2, 1, z^2, 1}, w] + 
         28*G[{z^2, 1, z^2, z^2}, w] - 16*G[{z^2, cm, 1, 1}, w] + 
         8*G[{z^2, cm, 1, z^2}, w] + 2*G[{z^2, cm, cm, 1}, w] - 
         G[{z^2, cm, cm, z^2}, w] + 2*G[{z^2, cm, cp, 1}, w] - 
         G[{z^2, cm, cp, z^2}, w] + 6*G[{z^2, cm, z^2, 1}, w] - 
         3*G[{z^2, cm, z^2, z^2}, w] - 16*G[{z^2, cp, 1, 1}, w] + 
         8*G[{z^2, cp, 1, z^2}, w] + 2*G[{z^2, cp, cm, 1}, w] - 
         G[{z^2, cp, cm, z^2}, w] + 2*G[{z^2, cp, cp, 1}, w] - 
         G[{z^2, cp, cp, z^2}, w] + 6*G[{z^2, cp, z^2, 1}, w] - 
         3*G[{z^2, cp, z^2, z^2}, w] - 6*G[{z^2, -z, 0, 0}, w] + 
         6*G[{z^2, -z, 0, z^2}, w] - 6*G[{z^2, -z, 1, 0}, w] - 
         12*G[{z^2, -z, 1, 1}, w] + 12*G[{z^2, -z, 1, z^2}, w] + 
         12*G[{z^2, -z, cm, 1}, w] - 6*G[{z^2, -z, cm, z^2}, w] + 
         12*G[{z^2, -z, cp, 1}, w] - 6*G[{z^2, -z, cp, z^2}, w] + 
         6*G[{z^2, -z, z^2, 0}, w] - 6*G[{z^2, -z, z^2, z^2}, w] - 
         6*G[{z^2, z, 0, 0}, w] + 6*G[{z^2, z, 0, z^2}, w] - 
         6*G[{z^2, z, 1, 0}, w] - 12*G[{z^2, z, 1, 1}, w] + 
         12*G[{z^2, z, 1, z^2}, w] + 12*G[{z^2, z, cm, 1}, w] - 
         6*G[{z^2, z, cm, z^2}, w] + 12*G[{z^2, z, cp, 1}, w] - 
         6*G[{z^2, z, cp, z^2}, w] + 6*G[{z^2, z, z^2, 0}, w] - 
         6*G[{z^2, z, z^2, z^2}, w] + 6*G[{z^2, z^2, 0, 0}, w] - 
         4*G[{z^2, z^2, 0, 1}, w] - 4*G[{z^2, z^2, 0, z^2}, w] - 
         4*G[{z^2, z^2, 1, 0}, w] - 24*G[{z^2, z^2, 1, 1}, w] + 
         16*G[{z^2, z^2, 1, z^2}, w] + 6*G[{z^2, z^2, cm, 1}, w] - 
         3*G[{z^2, z^2, cm, z^2}, w] + 6*G[{z^2, z^2, cp, 1}, w] - 
         3*G[{z^2, z^2, cp, z^2}, w] - 4*G[{z^2, z^2, z^2, 0}, w] + 
         10*G[{z^2, z^2, z^2, 1}, w] - G[{z^2, z^2, z^2, z^2}, w] + 
         (-6*G[{-1}, z] - 6*G[{0}, w] + 10*G[{0}, z] - 6*G[{1}, z] + 
           G[{-z}, w] + G[{z}, w])*Zeta[3]), 
     MI[24] -> -1/6 + \[Epsilon]*(-G[{0}, w]/2 + (2*G[{0}, z])/3 + 
         G[{1}, w]/3 + G[{z^2}, w]/3) + \[Epsilon]^2*((-11*Pi^2)/36 + 
         2*G[{0}, w]*G[{0}, z] + G[{0}, z]*((-4*G[{1}, w])/3 - 
           (4*G[{z^2}, w])/3) - (3*G[{0, 0}, w])/2 - (8*G[{0, 0}, z])/3 + 
         G[{0, 1}, w] + G[{0, z^2}, w] + G[{1, 0}, w] - (2*G[{1, 1}, w])/3 - 
         (2*G[{1, z^2}, w])/3 + G[{z^2, 0}, w] - (2*G[{z^2, 1}, w])/3 - 
         (2*G[{z^2, z^2}, w])/3) + \[Epsilon]^5*Help["Fam_np", 24] + 
       \[Epsilon]^3*(Pi^2*(G[{-1}, z]/2 + (7*G[{0}, w])/12 - 
           (16*G[{0}, z])/9 + (29*G[{1}, w])/18 + G[{1}, z]/2 - 
           (3*G[{-z}, w])/2 - (3*G[{z}, w])/2 + (11*G[{z^2}, w])/18) + 
         (16*G[{z^2}, w]*G[{0, 0}, z])/3 + G[{-z}, w]*(-6*G[{-1, 0}, z] - 
           12*G[{0, 0}, z] - 6*G[{1, 0}, z]) + G[{z}, w]*(-6*G[{-1, 0}, z] - 
           12*G[{0, 0}, z] - 6*G[{1, 0}, z]) + G[{0}, w]*(6*G[{-1, 0}, z] + 
           4*G[{0, 0}, z] + 6*G[{1, 0}, z]) + G[{1}, w]*(12*G[{-1, 0}, z] + 
           (88*G[{0, 0}, z])/3 + 12*G[{1, 0}, z]) + 
         G[{0}, z]*(-16*G[{0, 1}, w] + 6*G[{0, cm}, w] + 6*G[{0, cp}, w] + 
           2*G[{0, z^2}, w] - 16*G[{1, 0}, w] - (64*G[{1, 1}, w])/3 + 
           12*G[{1, cm}, w] + 12*G[{1, cp}, w] + (44*G[{1, z^2}, w])/3 + 
           6*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 6*G[{-z, cm}, w] - 
           6*G[{-z, cp}, w] - 6*G[{-z, z^2}, w] + 6*G[{z, 0}, w] + 
           12*G[{z, 1}, w] - 6*G[{z, cm}, w] - 6*G[{z, cp}, w] - 
           6*G[{z, z^2}, w] - 4*G[{z^2, 0}, w] + (8*G[{z^2, 1}, w])/3 + 
           (8*G[{z^2, z^2}, w])/3) - 6*G[{-1, -1, 0}, z] - 
         12*G[{-1, 0, 0}, z] - 6*G[{-1, 1, 0}, z] - 12*G[{0, -1, 0}, z] - 
         (3*G[{0, 0, 0}, w])/2 - (40*G[{0, 0, 0}, z])/3 + 3*G[{0, 0, 1}, w] + 
         6*G[{0, 1, 0}, w] - 12*G[{0, 1, 0}, z] + 4*G[{0, 1, 1}, w] - 
         8*G[{0, 1, z^2}, w] - 6*G[{0, cm, 1}, w] + 3*G[{0, cm, z^2}, w] - 
         6*G[{0, cp, 1}, w] + 3*G[{0, cp, z^2}, w] - 2*G[{0, z^2, 1}, w] + 
         G[{0, z^2, z^2}, w] - 6*G[{1, -1, 0}, z] + 6*G[{1, 0, 0}, w] - 
         12*G[{1, 0, 0}, z] + 4*G[{1, 0, 1}, w] - 8*G[{1, 0, z^2}, w] + 
         4*G[{1, 1, 0}, w] - 6*G[{1, 1, 0}, z] + (40*G[{1, 1, 1}, w])/3 - 
         (32*G[{1, 1, z^2}, w])/3 - 12*G[{1, cm, 1}, w] + 
         6*G[{1, cm, z^2}, w] - 12*G[{1, cp, 1}, w] + 6*G[{1, cp, z^2}, w] - 
         8*G[{1, z^2, 0}, w] + (4*G[{1, z^2, 1}, w])/3 + 
         (22*G[{1, z^2, z^2}, w])/3 - 3*G[{-z, 0, 0}, w] + 
         3*G[{-z, 0, z^2}, w] - 3*G[{-z, 1, 0}, w] - 6*G[{-z, 1, 1}, w] + 
         6*G[{-z, 1, z^2}, w] + 6*G[{-z, cm, 1}, w] - 3*G[{-z, cm, z^2}, w] + 
         6*G[{-z, cp, 1}, w] - 3*G[{-z, cp, z^2}, w] + 3*G[{-z, z^2, 0}, w] - 
         3*G[{-z, z^2, z^2}, w] - 3*G[{z, 0, 0}, w] + 3*G[{z, 0, z^2}, w] - 
         3*G[{z, 1, 0}, w] - 6*G[{z, 1, 1}, w] + 6*G[{z, 1, z^2}, w] + 
         6*G[{z, cm, 1}, w] - 3*G[{z, cm, z^2}, w] + 6*G[{z, cp, 1}, w] - 
         3*G[{z, cp, z^2}, w] + 3*G[{z, z^2, 0}, w] - 3*G[{z, z^2, z^2}, w] + 
         3*G[{z^2, 0, 0}, w] - 2*G[{z^2, 0, 1}, w] - 2*G[{z^2, 0, z^2}, w] - 
         2*G[{z^2, 1, 0}, w] + (4*G[{z^2, 1, 1}, w])/3 + 
         (4*G[{z^2, 1, z^2}, w])/3 - 2*G[{z^2, z^2, 0}, w] + 
         (4*G[{z^2, z^2, 1}, w])/3 + (4*G[{z^2, z^2, z^2}, w])/3 + 
         Zeta[3]/3) + \[Epsilon]^4*((-19*Pi^4)/240 - 24*G[{0, 1}, w]*
          G[{1, 0}, z] + 6*G[{0, cm}, w]*G[{1, 0}, z] + 
         6*G[{0, cp}, w]*G[{1, 0}, z] + 6*G[{0, z^2}, w]*G[{1, 0}, z] - 
         24*G[{1, 0}, w]*G[{1, 0}, z] + G[{1, 0}, z]*(-144*G[{1, 1}, w] + 
           12*G[{1, cm}, w] + 12*G[{1, cp}, w] + 24*G[{1, -z}, w] + 
           24*G[{1, z}, w] + 36*G[{1, z^2}, w] + 6*G[{-z, 0}, w] + 
           60*G[{-z, 1}, w] - 6*G[{-z, cm}, w] - 6*G[{-z, cp}, w] - 
           6*G[{-z, -z}, w] - 6*G[{-z, z}, w] - 18*G[{-z, z^2}, w] + 
           6*G[{z, 0}, w] + 60*G[{z, 1}, w] - 6*G[{z, cm}, w] - 
           6*G[{z, cp}, w] - 6*G[{z, -z}, w] - 6*G[{z, z}, w] - 
           18*G[{z, z^2}, w] - 12*G[{z^2, 0}, w] - 24*G[{z^2, 1}, w] + 
           12*G[{z^2, -z}, w] + 12*G[{z^2, z}, w]) + G[{-1, 0}, z]*
          (-24*G[{0, 1}, w] + 6*G[{0, cm}, w] + 6*G[{0, cp}, w] + 
           6*G[{0, z^2}, w] - 24*G[{1, 0}, w] - 144*G[{1, 1}, w] + 
           12*G[{1, cm}, w] + 12*G[{1, cp}, w] + 24*G[{1, -z}, w] + 
           24*G[{1, z}, w] + 36*G[{1, z^2}, w] + 6*G[{-z, 0}, w] + 
           60*G[{-z, 1}, w] - 6*G[{-z, cm}, w] - 6*G[{-z, cp}, w] - 
           6*G[{-z, -z}, w] - 6*G[{-z, z}, w] - 18*G[{-z, z^2}, w] + 
           6*G[{z, 0}, w] + 60*G[{z, 1}, w] - 6*G[{z, cm}, w] - 
           6*G[{z, cp}, w] - 6*G[{z, -z}, w] - 6*G[{z, z}, w] - 
           18*G[{z, z^2}, w] - 12*G[{z^2, 0}, w] - 24*G[{z^2, 1}, w] + 
           12*G[{z^2, -z}, w] + 12*G[{z^2, z}, w]) + G[{0, 0}, z]*
          (-80*G[{0, 1}, w] + 36*G[{0, cm}, w] + 36*G[{0, cp}, w] + 
           4*G[{0, z^2}, w] - 80*G[{1, 0}, w] - (1184*G[{1, 1}, w])/3 + 
           72*G[{1, cm}, w] + 72*G[{1, cp}, w] + 48*G[{1, -z}, w] + 
           48*G[{1, z}, w] + (328*G[{1, z^2}, w])/3 + 36*G[{-z, 0}, w] + 
           168*G[{-z, 1}, w] - 36*G[{-z, cm}, w] - 36*G[{-z, cp}, w] - 
           12*G[{-z, -z}, w] - 12*G[{-z, z}, w] - 60*G[{-z, z^2}, w] + 
           36*G[{z, 0}, w] + 168*G[{z, 1}, w] - 36*G[{z, cm}, w] - 
           36*G[{z, cp}, w] - 12*G[{z, -z}, w] - 12*G[{z, z}, w] - 
           60*G[{z, z^2}, w] - 8*G[{z^2, 0}, w] - (176*G[{z^2, 1}, w])/3 + 
           24*G[{z^2, -z}, w] + 24*G[{z^2, z}, w] - (32*G[{z^2, z^2}, w])/
            3) + Pi^2*(G[{0}, w]*(-G[{0}, z]/3 - G[{1}, z]/2) - 
           3*G[{1}, w]*G[{1}, z] + G[{1}, z]*(G[{-z}, w] + G[{z}, w] - 
             G[{z^2}, w]) + G[{-1}, z]*(-G[{0}, w]/2 - 3*G[{1}, w] + 
             G[{-z}, w] + G[{z}, w] - G[{z^2}, w]) + G[{0}, z]*
            ((158*G[{1}, w])/9 - 7*G[{-z}, w] - 7*G[{z}, w] + 
             (32*G[{z^2}, w])/9) + G[{-1, -1}, z] - 7*G[{-1, 0}, z] + 
           G[{-1, 1}, z] + 2*G[{0, -1}, w] + 2*G[{0, -1}, z] + 
           (3*G[{0, 0}, w])/4 - (26*G[{0, 0}, z])/9 - (11*G[{0, 1}, w])/3 + 
           2*G[{0, 1}, z] - G[{0, cm}, w]/2 - G[{0, cp}, w]/2 - 
           G[{0, z^2}, w]/6 + G[{1, -1}, z] + G[{1, 0}, w]/3 - 
           7*G[{1, 0}, z] - (110*G[{1, 1}, w])/9 + G[{1, 1}, z] - 
           G[{1, cm}, w] - G[{1, cp}, w] + 6*G[{1, -z}, w] + 6*G[{1, z}, w] + 
           (25*G[{1, z^2}, w])/9 - 2*G[{-z, -1}, w] - G[{-z, 0}, w] + 
           (17*G[{-z, 1}, w])/2 + G[{-z, cm}, w]/2 + G[{-z, cp}, w]/2 - 
           (3*G[{-z, -z}, w])/2 - (3*G[{-z, z}, w])/2 - 2*G[{-z, z^2}, w] - 
           2*G[{z, -1}, w] - G[{z, 0}, w] + (17*G[{z, 1}, w])/2 + 
           G[{z, cm}, w]/2 + G[{z, cp}, w]/2 - (3*G[{z, -z}, w])/2 - 
           (3*G[{z, z}, w])/2 - 2*G[{z, z^2}, w] - (7*G[{z^2, 0}, w])/6 - 
           (29*G[{z^2, 1}, w])/9 + 3*G[{z^2, -z}, w] + 3*G[{z^2, z}, w] - 
           (11*G[{z^2, z^2}, w])/9) + G[{-z}, w]*(-12*G[{-1, -1, 0}, z] - 
           48*G[{-1, 0, 0}, z] - 12*G[{-1, 1, 0}, z] - 48*G[{0, -1, 0}, z] - 
           144*G[{0, 0, 0}, z] - 48*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] - 
           48*G[{1, 0, 0}, z] - 12*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(-12*G[{-1, -1, 0}, z] - 48*G[{-1, 0, 0}, z] - 
           12*G[{-1, 1, 0}, z] - 48*G[{0, -1, 0}, z] - 144*G[{0, 0, 0}, z] - 
           48*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] - 48*G[{1, 0, 0}, z] - 
           12*G[{1, 1, 0}, z]) + G[{0}, w]*(6*G[{-1, -1, 0}, z] + 
           36*G[{-1, 0, 0}, z] + 6*G[{-1, 1, 0}, z] + 12*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 12*G[{0, 1, 0}, z] + 6*G[{1, -1, 0}, z] + 
           36*G[{1, 0, 0}, z] + 6*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(12*G[{-1, -1, 0}, z] + 24*G[{-1, 0, 0}, z] + 
           12*G[{-1, 1, 0}, z] + 24*G[{0, -1, 0}, z] + (80*G[{0, 0, 0}, z])/
            3 + 24*G[{0, 1, 0}, z] + 12*G[{1, -1, 0}, z] + 
           24*G[{1, 0, 0}, z] + 12*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(36*G[{-1, -1, 0}, z] + 120*G[{-1, 0, 0}, z] + 
           36*G[{-1, 1, 0}, z] + 120*G[{0, -1, 0}, z] + (944*G[{0, 0, 0}, z])/
            3 + 120*G[{0, 1, 0}, z] + 36*G[{1, -1, 0}, z] + 
           120*G[{1, 0, 0}, z] + 36*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(128*G[{0, 1, 1}, w] - 24*G[{0, 1, cm}, w] - 
           24*G[{0, 1, cp}, w] - 40*G[{0, 1, z^2}, w] - 48*G[{0, cm, 1}, w] + 
           6*G[{0, cm, cm}, w] + 6*G[{0, cm, cp}, w] + 
           18*G[{0, cm, z^2}, w] - 48*G[{0, cp, 1}, w] + 
           6*G[{0, cp, cm}, w] + 6*G[{0, cp, cp}, w] + 
           18*G[{0, cp, z^2}, w] - 16*G[{0, z^2, 1}, w] + 
           6*G[{0, z^2, cm}, w] + 6*G[{0, z^2, cp}, w] + 
           2*G[{0, z^2, z^2}, w] + 128*G[{1, 0, 1}, w] - 
           24*G[{1, 0, cm}, w] - 24*G[{1, 0, cp}, w] - 40*G[{1, 0, z^2}, w] + 
           128*G[{1, 1, 0}, w] + (1280*G[{1, 1, 1}, w])/3 - 
           144*G[{1, 1, cm}, w] - 144*G[{1, 1, cp}, w] - 
           (592*G[{1, 1, z^2}, w])/3 - 96*G[{1, cm, 1}, w] + 
           12*G[{1, cm, cm}, w] + 12*G[{1, cm, cp}, w] + 
           36*G[{1, cm, z^2}, w] - 96*G[{1, cp, 1}, w] + 
           12*G[{1, cp, cm}, w] + 12*G[{1, cp, cp}, w] + 
           36*G[{1, cp, z^2}, w] - 24*G[{1, -z, 0}, w] - 
           48*G[{1, -z, 1}, w] + 24*G[{1, -z, cm}, w] + 
           24*G[{1, -z, cp}, w] + 24*G[{1, -z, z^2}, w] - 
           24*G[{1, z, 0}, w] - 48*G[{1, z, 1}, w] + 24*G[{1, z, cm}, w] + 
           24*G[{1, z, cp}, w] + 24*G[{1, z, z^2}, w] - 
           16*G[{1, z^2, 0}, w] - (448*G[{1, z^2, 1}, w])/3 + 
           36*G[{1, z^2, cm}, w] + 36*G[{1, z^2, cp}, w] + 
           (164*G[{1, z^2, z^2}, w])/3 - 48*G[{-z, 0, 1}, w] + 
           6*G[{-z, 0, cm}, w] + 6*G[{-z, 0, cp}, w] + 
           18*G[{-z, 0, z^2}, w] - 48*G[{-z, 1, 0}, w] - 
           192*G[{-z, 1, 1}, w] + 60*G[{-z, 1, cm}, w] + 
           60*G[{-z, 1, cp}, w] + 84*G[{-z, 1, z^2}, w] + 
           48*G[{-z, cm, 1}, w] - 6*G[{-z, cm, cm}, w] - 
           6*G[{-z, cm, cp}, w] - 18*G[{-z, cm, z^2}, w] + 
           48*G[{-z, cp, 1}, w] - 6*G[{-z, cp, cm}, w] - 
           6*G[{-z, cp, cp}, w] - 18*G[{-z, cp, z^2}, w] + 
           6*G[{-z, -z, 0}, w] + 12*G[{-z, -z, 1}, w] - 
           6*G[{-z, -z, cm}, w] - 6*G[{-z, -z, cp}, w] - 
           6*G[{-z, -z, z^2}, w] + 6*G[{-z, z, 0}, w] + 12*G[{-z, z, 1}, w] - 
           6*G[{-z, z, cm}, w] - 6*G[{-z, z, cp}, w] - 6*G[{-z, z, z^2}, w] + 
           12*G[{-z, z^2, 0}, w] + 72*G[{-z, z^2, 1}, w] - 
           18*G[{-z, z^2, cm}, w] - 18*G[{-z, z^2, cp}, w] - 
           30*G[{-z, z^2, z^2}, w] - 48*G[{z, 0, 1}, w] + 
           6*G[{z, 0, cm}, w] + 6*G[{z, 0, cp}, w] + 18*G[{z, 0, z^2}, w] - 
           48*G[{z, 1, 0}, w] - 192*G[{z, 1, 1}, w] + 60*G[{z, 1, cm}, w] + 
           60*G[{z, 1, cp}, w] + 84*G[{z, 1, z^2}, w] + 48*G[{z, cm, 1}, w] - 
           6*G[{z, cm, cm}, w] - 6*G[{z, cm, cp}, w] - 
           18*G[{z, cm, z^2}, w] + 48*G[{z, cp, 1}, w] - 
           6*G[{z, cp, cm}, w] - 6*G[{z, cp, cp}, w] - 
           18*G[{z, cp, z^2}, w] + 6*G[{z, -z, 0}, w] + 12*G[{z, -z, 1}, w] - 
           6*G[{z, -z, cm}, w] - 6*G[{z, -z, cp}, w] - 6*G[{z, -z, z^2}, w] + 
           6*G[{z, z, 0}, w] + 12*G[{z, z, 1}, w] - 6*G[{z, z, cm}, w] - 
           6*G[{z, z, cp}, w] - 6*G[{z, z, z^2}, w] + 12*G[{z, z^2, 0}, w] + 
           72*G[{z, z^2, 1}, w] - 18*G[{z, z^2, cm}, w] - 
           18*G[{z, z^2, cp}, w] - 30*G[{z, z^2, z^2}, w] + 
           32*G[{z^2, 0, 1}, w] - 12*G[{z^2, 0, cm}, w] - 
           12*G[{z^2, 0, cp}, w] - 4*G[{z^2, 0, z^2}, w] + 
           32*G[{z^2, 1, 0}, w] + (128*G[{z^2, 1, 1}, w])/3 - 
           24*G[{z^2, 1, cm}, w] - 24*G[{z^2, 1, cp}, w] - 
           (88*G[{z^2, 1, z^2}, w])/3 - 12*G[{z^2, -z, 0}, w] - 
           24*G[{z^2, -z, 1}, w] + 12*G[{z^2, -z, cm}, w] + 
           12*G[{z^2, -z, cp}, w] + 12*G[{z^2, -z, z^2}, w] - 
           12*G[{z^2, z, 0}, w] - 24*G[{z^2, z, 1}, w] + 
           12*G[{z^2, z, cm}, w] + 12*G[{z^2, z, cp}, w] + 
           12*G[{z^2, z, z^2}, w] + 8*G[{z^2, z^2, 0}, w] - 
           (16*G[{z^2, z^2, 1}, w])/3 - (16*G[{z^2, z^2, z^2}, w])/3) - 
         12*G[{-1, -1, -1, 0}, z] - 48*G[{-1, -1, 0, 0}, z] - 
         12*G[{-1, -1, 1, 0}, z] - 48*G[{-1, 0, -1, 0}, z] - 
         144*G[{-1, 0, 0, 0}, z] - 48*G[{-1, 0, 1, 0}, z] - 
         12*G[{-1, 1, -1, 0}, z] - 48*G[{-1, 1, 0, 0}, z] - 
         12*G[{-1, 1, 1, 0}, z] - 24*G[{0, -1, -1, 0}, z] + 
         3*G[{0, -1, 0, 0}, w] - 96*G[{0, -1, 0, 0}, z] - 
         6*G[{0, -1, 0, 1}, w] - 24*G[{0, -1, 1, 0}, z] - 
         48*G[{0, 0, -1, 0}, z] - (3*G[{0, 0, 0, 0}, w])/2 - 
         (128*G[{0, 0, 0, 0}, z])/3 + 3*G[{0, 0, 0, 1}, w] + 
         6*G[{0, 0, 1, 0}, w] - 48*G[{0, 0, 1, 0}, z] - 
         12*G[{0, 0, 1, 1}, w] - 24*G[{0, 1, -1, 0}, z] + 
         6*G[{0, 1, 0, 0}, w] - 96*G[{0, 1, 0, 0}, z] - 
         12*G[{0, 1, 0, 1}, w] - 24*G[{0, 1, 1, 0}, w] - 
         24*G[{0, 1, 1, 0}, z] - 80*G[{0, 1, 1, 1}, w] + 
         64*G[{0, 1, 1, z^2}, w] + 24*G[{0, 1, cm, 1}, w] - 
         12*G[{0, 1, cm, z^2}, w] + 24*G[{0, 1, cp, 1}, w] - 
         12*G[{0, 1, cp, z^2}, w] + 40*G[{0, 1, z^2, 1}, w] - 
         20*G[{0, 1, z^2, z^2}, w] + 48*G[{0, cm, 1, 1}, w] - 
         24*G[{0, cm, 1, z^2}, w] - 6*G[{0, cm, cm, 1}, w] + 
         3*G[{0, cm, cm, z^2}, w] - 6*G[{0, cm, cp, 1}, w] + 
         3*G[{0, cm, cp, z^2}, w] - 18*G[{0, cm, z^2, 1}, w] + 
         9*G[{0, cm, z^2, z^2}, w] + 48*G[{0, cp, 1, 1}, w] - 
         24*G[{0, cp, 1, z^2}, w] - 6*G[{0, cp, cm, 1}, w] + 
         3*G[{0, cp, cm, z^2}, w] - 6*G[{0, cp, cp, 1}, w] + 
         3*G[{0, cp, cp, z^2}, w] - 18*G[{0, cp, z^2, 1}, w] + 
         9*G[{0, cp, z^2, z^2}, w] + 16*G[{0, z^2, 1, 1}, w] - 
         8*G[{0, z^2, 1, z^2}, w] - 6*G[{0, z^2, cm, 1}, w] + 
         3*G[{0, z^2, cm, z^2}, w] - 6*G[{0, z^2, cp, 1}, w] + 
         3*G[{0, z^2, cp, z^2}, w] - 2*G[{0, z^2, z^2, 1}, w] + 
         G[{0, z^2, z^2, z^2}, w] - 12*G[{1, -1, -1, 0}, z] - 
         48*G[{1, -1, 0, 0}, z] - 12*G[{1, -1, 1, 0}, z] - 
         48*G[{1, 0, -1, 0}, z] + 12*G[{1, 0, 0, 0}, w] - 
         144*G[{1, 0, 0, 0}, z] - 24*G[{1, 0, 0, 1}, w] - 
         24*G[{1, 0, 1, 0}, w] - 48*G[{1, 0, 1, 0}, z] - 
         80*G[{1, 0, 1, 1}, w] + 64*G[{1, 0, 1, z^2}, w] + 
         24*G[{1, 0, cm, 1}, w] - 12*G[{1, 0, cm, z^2}, w] + 
         24*G[{1, 0, cp, 1}, w] - 12*G[{1, 0, cp, z^2}, w] + 
         40*G[{1, 0, z^2, 1}, w] - 20*G[{1, 0, z^2, z^2}, w] - 
         12*G[{1, 1, -1, 0}, z] - 24*G[{1, 1, 0, 0}, w] - 
         48*G[{1, 1, 0, 0}, z] - 80*G[{1, 1, 0, 1}, w] + 
         64*G[{1, 1, 0, z^2}, w] - 80*G[{1, 1, 1, 0}, w] - 
         12*G[{1, 1, 1, 0}, z] - (800*G[{1, 1, 1, 1}, w])/3 + 
         (640*G[{1, 1, 1, z^2}, w])/3 + 144*G[{1, 1, cm, 1}, w] - 
         72*G[{1, 1, cm, z^2}, w] + 144*G[{1, 1, cp, 1}, w] - 
         72*G[{1, 1, cp, z^2}, w] + 64*G[{1, 1, z^2, 0}, w] + 
         (208*G[{1, 1, z^2, 1}, w])/3 - (296*G[{1, 1, z^2, z^2}, w])/3 + 
         96*G[{1, cm, 1, 1}, w] - 48*G[{1, cm, 1, z^2}, w] - 
         12*G[{1, cm, cm, 1}, w] + 6*G[{1, cm, cm, z^2}, w] - 
         12*G[{1, cm, cp, 1}, w] + 6*G[{1, cm, cp, z^2}, w] - 
         36*G[{1, cm, z^2, 1}, w] + 18*G[{1, cm, z^2, z^2}, w] + 
         96*G[{1, cp, 1, 1}, w] - 48*G[{1, cp, 1, z^2}, w] - 
         12*G[{1, cp, cm, 1}, w] + 6*G[{1, cp, cm, z^2}, w] - 
         12*G[{1, cp, cp, 1}, w] + 6*G[{1, cp, cp, z^2}, w] - 
         36*G[{1, cp, z^2, 1}, w] + 18*G[{1, cp, z^2, z^2}, w] + 
         12*G[{1, -z, 0, 0}, w] - 12*G[{1, -z, 0, z^2}, w] + 
         12*G[{1, -z, 1, 0}, w] + 24*G[{1, -z, 1, 1}, w] - 
         24*G[{1, -z, 1, z^2}, w] - 24*G[{1, -z, cm, 1}, w] + 
         12*G[{1, -z, cm, z^2}, w] - 24*G[{1, -z, cp, 1}, w] + 
         12*G[{1, -z, cp, z^2}, w] - 12*G[{1, -z, z^2, 0}, w] + 
         12*G[{1, -z, z^2, z^2}, w] + 12*G[{1, z, 0, 0}, w] - 
         12*G[{1, z, 0, z^2}, w] + 12*G[{1, z, 1, 0}, w] + 
         24*G[{1, z, 1, 1}, w] - 24*G[{1, z, 1, z^2}, w] - 
         24*G[{1, z, cm, 1}, w] + 12*G[{1, z, cm, z^2}, w] - 
         24*G[{1, z, cp, 1}, w] + 12*G[{1, z, cp, z^2}, w] - 
         12*G[{1, z, z^2, 0}, w] + 12*G[{1, z, z^2, z^2}, w] - 
         12*G[{1, z^2, 0, 0}, w] + 40*G[{1, z^2, 0, 1}, w] - 
         8*G[{1, z^2, 0, z^2}, w] + 40*G[{1, z^2, 1, 0}, w] + 
         (208*G[{1, z^2, 1, 1}, w])/3 - (224*G[{1, z^2, 1, z^2}, w])/3 - 
         36*G[{1, z^2, cm, 1}, w] + 18*G[{1, z^2, cm, z^2}, w] - 
         36*G[{1, z^2, cp, 1}, w] + 18*G[{1, z^2, cp, z^2}, w] - 
         8*G[{1, z^2, z^2, 0}, w] - (116*G[{1, z^2, z^2, 1}, w])/3 + 
         (82*G[{1, z^2, z^2, z^2}, w])/3 - 3*G[{-z, -1, 0, 0}, w] + 
         6*G[{-z, -1, 0, 1}, w] - 9*G[{-z, 0, 0, 0}, w] + 
         18*G[{-z, 0, 0, 1}, w] + 12*G[{-z, 0, 1, 0}, w] + 
         24*G[{-z, 0, 1, 1}, w] - 24*G[{-z, 0, 1, z^2}, w] - 
         6*G[{-z, 0, cm, 1}, w] + 3*G[{-z, 0, cm, z^2}, w] - 
         6*G[{-z, 0, cp, 1}, w] + 3*G[{-z, 0, cp, z^2}, w] - 
         18*G[{-z, 0, z^2, 1}, w] + 9*G[{-z, 0, z^2, z^2}, w] + 
         12*G[{-z, 1, 0, 0}, w] + 24*G[{-z, 1, 0, 1}, w] - 
         24*G[{-z, 1, 0, z^2}, w] + 36*G[{-z, 1, 1, 0}, w] + 
         120*G[{-z, 1, 1, 1}, w] - 96*G[{-z, 1, 1, z^2}, w] - 
         60*G[{-z, 1, cm, 1}, w] + 30*G[{-z, 1, cm, z^2}, w] - 
         60*G[{-z, 1, cp, 1}, w] + 30*G[{-z, 1, cp, z^2}, w] - 
         24*G[{-z, 1, z^2, 0}, w] - 36*G[{-z, 1, z^2, 1}, w] + 
         42*G[{-z, 1, z^2, z^2}, w] - 48*G[{-z, cm, 1, 1}, w] + 
         24*G[{-z, cm, 1, z^2}, w] + 6*G[{-z, cm, cm, 1}, w] - 
         3*G[{-z, cm, cm, z^2}, w] + 6*G[{-z, cm, cp, 1}, w] - 
         3*G[{-z, cm, cp, z^2}, w] + 18*G[{-z, cm, z^2, 1}, w] - 
         9*G[{-z, cm, z^2, z^2}, w] - 48*G[{-z, cp, 1, 1}, w] + 
         24*G[{-z, cp, 1, z^2}, w] + 6*G[{-z, cp, cm, 1}, w] - 
         3*G[{-z, cp, cm, z^2}, w] + 6*G[{-z, cp, cp, 1}, w] - 
         3*G[{-z, cp, cp, z^2}, w] + 18*G[{-z, cp, z^2, 1}, w] - 
         9*G[{-z, cp, z^2, z^2}, w] - 3*G[{-z, -z, 0, 0}, w] + 
         3*G[{-z, -z, 0, z^2}, w] - 3*G[{-z, -z, 1, 0}, w] - 
         6*G[{-z, -z, 1, 1}, w] + 6*G[{-z, -z, 1, z^2}, w] + 
         6*G[{-z, -z, cm, 1}, w] - 3*G[{-z, -z, cm, z^2}, w] + 
         6*G[{-z, -z, cp, 1}, w] - 3*G[{-z, -z, cp, z^2}, w] + 
         3*G[{-z, -z, z^2, 0}, w] - 3*G[{-z, -z, z^2, z^2}, w] - 
         3*G[{-z, z, 0, 0}, w] + 3*G[{-z, z, 0, z^2}, w] - 
         3*G[{-z, z, 1, 0}, w] - 6*G[{-z, z, 1, 1}, w] + 
         6*G[{-z, z, 1, z^2}, w] + 6*G[{-z, z, cm, 1}, w] - 
         3*G[{-z, z, cm, z^2}, w] + 6*G[{-z, z, cp, 1}, w] - 
         3*G[{-z, z, cp, z^2}, w] + 3*G[{-z, z, z^2, 0}, w] - 
         3*G[{-z, z, z^2, z^2}, w] + 3*G[{-z, z^2, 0, 0}, w] - 
         18*G[{-z, z^2, 0, 1}, w] + 6*G[{-z, z^2, 0, z^2}, w] - 
         18*G[{-z, z^2, 1, 0}, w] - 36*G[{-z, z^2, 1, 1}, w] + 
         36*G[{-z, z^2, 1, z^2}, w] + 18*G[{-z, z^2, cm, 1}, w] - 
         9*G[{-z, z^2, cm, z^2}, w] + 18*G[{-z, z^2, cp, 1}, w] - 
         9*G[{-z, z^2, cp, z^2}, w] + 6*G[{-z, z^2, z^2, 0}, w] + 
         18*G[{-z, z^2, z^2, 1}, w] - 15*G[{-z, z^2, z^2, z^2}, w] - 
         3*G[{z, -1, 0, 0}, w] + 6*G[{z, -1, 0, 1}, w] - 
         9*G[{z, 0, 0, 0}, w] + 18*G[{z, 0, 0, 1}, w] + 
         12*G[{z, 0, 1, 0}, w] + 24*G[{z, 0, 1, 1}, w] - 
         24*G[{z, 0, 1, z^2}, w] - 6*G[{z, 0, cm, 1}, w] + 
         3*G[{z, 0, cm, z^2}, w] - 6*G[{z, 0, cp, 1}, w] + 
         3*G[{z, 0, cp, z^2}, w] - 18*G[{z, 0, z^2, 1}, w] + 
         9*G[{z, 0, z^2, z^2}, w] + 12*G[{z, 1, 0, 0}, w] + 
         24*G[{z, 1, 0, 1}, w] - 24*G[{z, 1, 0, z^2}, w] + 
         36*G[{z, 1, 1, 0}, w] + 120*G[{z, 1, 1, 1}, w] - 
         96*G[{z, 1, 1, z^2}, w] - 60*G[{z, 1, cm, 1}, w] + 
         30*G[{z, 1, cm, z^2}, w] - 60*G[{z, 1, cp, 1}, w] + 
         30*G[{z, 1, cp, z^2}, w] - 24*G[{z, 1, z^2, 0}, w] - 
         36*G[{z, 1, z^2, 1}, w] + 42*G[{z, 1, z^2, z^2}, w] - 
         48*G[{z, cm, 1, 1}, w] + 24*G[{z, cm, 1, z^2}, w] + 
         6*G[{z, cm, cm, 1}, w] - 3*G[{z, cm, cm, z^2}, w] + 
         6*G[{z, cm, cp, 1}, w] - 3*G[{z, cm, cp, z^2}, w] + 
         18*G[{z, cm, z^2, 1}, w] - 9*G[{z, cm, z^2, z^2}, w] - 
         48*G[{z, cp, 1, 1}, w] + 24*G[{z, cp, 1, z^2}, w] + 
         6*G[{z, cp, cm, 1}, w] - 3*G[{z, cp, cm, z^2}, w] + 
         6*G[{z, cp, cp, 1}, w] - 3*G[{z, cp, cp, z^2}, w] + 
         18*G[{z, cp, z^2, 1}, w] - 9*G[{z, cp, z^2, z^2}, w] - 
         3*G[{z, -z, 0, 0}, w] + 3*G[{z, -z, 0, z^2}, w] - 
         3*G[{z, -z, 1, 0}, w] - 6*G[{z, -z, 1, 1}, w] + 
         6*G[{z, -z, 1, z^2}, w] + 6*G[{z, -z, cm, 1}, w] - 
         3*G[{z, -z, cm, z^2}, w] + 6*G[{z, -z, cp, 1}, w] - 
         3*G[{z, -z, cp, z^2}, w] + 3*G[{z, -z, z^2, 0}, w] - 
         3*G[{z, -z, z^2, z^2}, w] - 3*G[{z, z, 0, 0}, w] + 
         3*G[{z, z, 0, z^2}, w] - 3*G[{z, z, 1, 0}, w] - 
         6*G[{z, z, 1, 1}, w] + 6*G[{z, z, 1, z^2}, w] + 
         6*G[{z, z, cm, 1}, w] - 3*G[{z, z, cm, z^2}, w] + 
         6*G[{z, z, cp, 1}, w] - 3*G[{z, z, cp, z^2}, w] + 
         3*G[{z, z, z^2, 0}, w] - 3*G[{z, z, z^2, z^2}, w] + 
         3*G[{z, z^2, 0, 0}, w] - 18*G[{z, z^2, 0, 1}, w] + 
         6*G[{z, z^2, 0, z^2}, w] - 18*G[{z, z^2, 1, 0}, w] - 
         36*G[{z, z^2, 1, 1}, w] + 36*G[{z, z^2, 1, z^2}, w] + 
         18*G[{z, z^2, cm, 1}, w] - 9*G[{z, z^2, cm, z^2}, w] + 
         18*G[{z, z^2, cp, 1}, w] - 9*G[{z, z^2, cp, z^2}, w] + 
         6*G[{z, z^2, z^2, 0}, w] + 18*G[{z, z^2, z^2, 1}, w] - 
         15*G[{z, z^2, z^2, z^2}, w] + 3*G[{z^2, 0, 0, 0}, w] - 
         6*G[{z^2, 0, 0, 1}, w] - 12*G[{z^2, 0, 1, 0}, w] - 
         8*G[{z^2, 0, 1, 1}, w] + 16*G[{z^2, 0, 1, z^2}, w] + 
         12*G[{z^2, 0, cm, 1}, w] - 6*G[{z^2, 0, cm, z^2}, w] + 
         12*G[{z^2, 0, cp, 1}, w] - 6*G[{z^2, 0, cp, z^2}, w] + 
         4*G[{z^2, 0, z^2, 1}, w] - 2*G[{z^2, 0, z^2, z^2}, w] - 
         12*G[{z^2, 1, 0, 0}, w] - 8*G[{z^2, 1, 0, 1}, w] + 
         16*G[{z^2, 1, 0, z^2}, w] - 8*G[{z^2, 1, 1, 0}, w] - 
         (80*G[{z^2, 1, 1, 1}, w])/3 + (64*G[{z^2, 1, 1, z^2}, w])/3 + 
         24*G[{z^2, 1, cm, 1}, w] - 12*G[{z^2, 1, cm, z^2}, w] + 
         24*G[{z^2, 1, cp, 1}, w] - 12*G[{z^2, 1, cp, z^2}, w] + 
         16*G[{z^2, 1, z^2, 0}, w] - (8*G[{z^2, 1, z^2, 1}, w])/3 - 
         (44*G[{z^2, 1, z^2, z^2}, w])/3 + 6*G[{z^2, -z, 0, 0}, w] - 
         6*G[{z^2, -z, 0, z^2}, w] + 6*G[{z^2, -z, 1, 0}, w] + 
         12*G[{z^2, -z, 1, 1}, w] - 12*G[{z^2, -z, 1, z^2}, w] - 
         12*G[{z^2, -z, cm, 1}, w] + 6*G[{z^2, -z, cm, z^2}, w] - 
         12*G[{z^2, -z, cp, 1}, w] + 6*G[{z^2, -z, cp, z^2}, w] - 
         6*G[{z^2, -z, z^2, 0}, w] + 6*G[{z^2, -z, z^2, z^2}, w] + 
         6*G[{z^2, z, 0, 0}, w] - 6*G[{z^2, z, 0, z^2}, w] + 
         6*G[{z^2, z, 1, 0}, w] + 12*G[{z^2, z, 1, 1}, w] - 
         12*G[{z^2, z, 1, z^2}, w] - 12*G[{z^2, z, cm, 1}, w] + 
         6*G[{z^2, z, cm, z^2}, w] - 12*G[{z^2, z, cp, 1}, w] + 
         6*G[{z^2, z, cp, z^2}, w] - 6*G[{z^2, z, z^2, 0}, w] + 
         6*G[{z^2, z, z^2, z^2}, w] - 6*G[{z^2, z^2, 0, 0}, w] + 
         4*G[{z^2, z^2, 0, 1}, w] + 4*G[{z^2, z^2, 0, z^2}, w] + 
         4*G[{z^2, z^2, 1, 0}, w] - (8*G[{z^2, z^2, 1, 1}, w])/3 - 
         (8*G[{z^2, z^2, 1, z^2}, w])/3 + 4*G[{z^2, z^2, z^2, 0}, w] - 
         (8*G[{z^2, z^2, z^2, 1}, w])/3 - (8*G[{z^2, z^2, z^2, z^2}, w])/3 + 
         (18*G[{-1}, z] + 10*G[{0}, w] - (58*G[{0}, z])/3 - 
           (47*G[{1}, w])/3 + 18*G[{1}, z] - 3*G[{-z}, w] - 3*G[{z}, w] - 
           (2*G[{z^2}, w])/3)*Zeta[3]), 
     MI[25] -> \[Epsilon]^3*(Pi^2*((2*G[{-z}, w])/3 + (2*G[{z}, w])/3 - 
           (5*G[{z^2}, w])/6) + Pi*((2*I)*G[{-z, 1}, w] - I*G[{-z, bm}, w] - 
           I*G[{-z, bp}, w] - I*G[{-z, z^2}, w] + (2*I)*G[{z, 1}, w] - 
           I*G[{z, bm}, w] - I*G[{z, bp}, w] - I*G[{z, z^2}, w] + 
           I*G[{z^2, 0}, w] - (4*I)*G[{z^2, 1}, w] + I*G[{z^2, bm}, w] + 
           I*G[{z^2, bp}, w] + (3*I)*G[{z^2, z^2}, w]) + G[{-z, 0, 0}, w] - 
         2*G[{-z, 0, 1}, w] + G[{-z, 1, 0}, w] - 2*G[{-z, 1, 1}, w] + 
         2*G[{-z, 1, z^2}, w] - G[{-z, bm, 0}, w] + 2*G[{-z, bm, 1}, w] - 
         G[{-z, bm, z^2}, w] - G[{-z, bp, 0}, w] + 2*G[{-z, bp, 1}, w] - 
         G[{-z, bp, z^2}, w] - G[{-z, z^2, z^2}, w] + G[{z, 0, 0}, w] - 
         2*G[{z, 0, 1}, w] + G[{z, 1, 0}, w] - 2*G[{z, 1, 1}, w] + 
         2*G[{z, 1, z^2}, w] - G[{z, bm, 0}, w] + 2*G[{z, bm, 1}, w] - 
         G[{z, bm, z^2}, w] - G[{z, bp, 0}, w] + 2*G[{z, bp, 1}, w] - 
         G[{z, bp, z^2}, w] - G[{z, z^2, z^2}, w] + G[{z^2, 0, z^2}, w] - 
         2*G[{z^2, 1, 0}, w] + 4*G[{z^2, 1, 1}, w] - 4*G[{z^2, 1, z^2}, w] + 
         G[{z^2, bm, 0}, w] - 2*G[{z^2, bm, 1}, w] + G[{z^2, bm, z^2}, w] + 
         G[{z^2, bp, 0}, w] - 2*G[{z^2, bp, 1}, w] + G[{z^2, bp, z^2}, w] + 
         G[{z^2, z^2, 0}, w] - 2*G[{z^2, z^2, 1}, w] + 
         3*G[{z^2, z^2, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 25] + 
       \[Epsilon]^4*(((-2*I)/3)*Pi^3*G[{z^2}, w] + 
         Pi^2*((8*G[{0, -z}, w])/3 + (8*G[{0, z}, w])/3 - (10*G[{0, z^2}, w])/
            3 + (2*G[{-z, -1}, w])/3 + G[{-z, 0}, w]/6 - (41*G[{-z, 1}, w])/
            6 + (5*G[{-z, bm}, w])/3 + (5*G[{-z, bp}, w])/3 + 
           (2*G[{-z, -z}, w])/3 + (2*G[{-z, z}, w])/3 + (11*G[{-z, z^2}, w])/
            6 + (2*G[{z, -1}, w])/3 + G[{z, 0}, w]/6 - (41*G[{z, 1}, w])/6 + 
           (5*G[{z, bm}, w])/3 + (5*G[{z, bp}, w])/3 + (2*G[{z, -z}, w])/3 + 
           (2*G[{z, z}, w])/3 + (11*G[{z, z^2}, w])/6 - (11*G[{z^2, 0}, w])/
            6 + 11*G[{z^2, 1}, w] - (5*G[{z^2, bm}, w])/3 - 
           (5*G[{z^2, bp}, w])/3 - 4*G[{z^2, -z}, w] - 4*G[{z^2, z}, w] - 
           2*G[{z^2, z^2}, w]) + Pi*((8*I)*G[{0, -z, 1}, w] - 
           (4*I)*G[{0, -z, bm}, w] - (4*I)*G[{0, -z, bp}, w] - 
           (4*I)*G[{0, -z, z^2}, w] + (8*I)*G[{0, z, 1}, w] - 
           (4*I)*G[{0, z, bm}, w] - (4*I)*G[{0, z, bp}, w] - 
           (4*I)*G[{0, z, z^2}, w] + (4*I)*G[{0, z^2, 0}, w] - 
           (16*I)*G[{0, z^2, 1}, w] + (4*I)*G[{0, z^2, bm}, w] + 
           (4*I)*G[{0, z^2, bp}, w] + (12*I)*G[{0, z^2, z^2}, w] + 
           (8*I)*G[{-z, 0, 1}, w] - (4*I)*G[{-z, 0, bm}, w] - 
           (4*I)*G[{-z, 0, bp}, w] - (4*I)*G[{-z, 0, z^2}, w] + 
           (6*I)*G[{-z, 1, 0}, w] - (32*I)*G[{-z, 1, 1}, w] + 
           (10*I)*G[{-z, 1, bm}, w] + (10*I)*G[{-z, 1, bp}, w] + 
           (14*I)*G[{-z, 1, z^2}, w] - (3*I)*G[{-z, bm, 0}, w] + 
           (8*I)*G[{-z, bm, 1}, w] - I*G[{-z, bm, bm}, w] - 
           I*G[{-z, bm, bp}, w] - (3*I)*G[{-z, bm, z^2}, w] - 
           (3*I)*G[{-z, bp, 0}, w] + (8*I)*G[{-z, bp, 1}, w] - 
           I*G[{-z, bp, bm}, w] - I*G[{-z, bp, bp}, w] - 
           (3*I)*G[{-z, bp, z^2}, w] + (2*I)*G[{-z, -z, 1}, w] - 
           I*G[{-z, -z, bm}, w] - I*G[{-z, -z, bp}, w] - 
           I*G[{-z, -z, z^2}, w] + (2*I)*G[{-z, z, 1}, w] - 
           I*G[{-z, z, bm}, w] - I*G[{-z, z, bp}, w] - I*G[{-z, z, z^2}, w] - 
           (3*I)*G[{-z, z^2, 0}, w] + (12*I)*G[{-z, z^2, 1}, w] - 
           (3*I)*G[{-z, z^2, bm}, w] - (3*I)*G[{-z, z^2, bp}, w] - 
           (5*I)*G[{-z, z^2, z^2}, w] + (8*I)*G[{z, 0, 1}, w] - 
           (4*I)*G[{z, 0, bm}, w] - (4*I)*G[{z, 0, bp}, w] - 
           (4*I)*G[{z, 0, z^2}, w] + (6*I)*G[{z, 1, 0}, w] - 
           (32*I)*G[{z, 1, 1}, w] + (10*I)*G[{z, 1, bm}, w] + 
           (10*I)*G[{z, 1, bp}, w] + (14*I)*G[{z, 1, z^2}, w] - 
           (3*I)*G[{z, bm, 0}, w] + (8*I)*G[{z, bm, 1}, w] - 
           I*G[{z, bm, bm}, w] - I*G[{z, bm, bp}, w] - 
           (3*I)*G[{z, bm, z^2}, w] - (3*I)*G[{z, bp, 0}, w] + 
           (8*I)*G[{z, bp, 1}, w] - I*G[{z, bp, bm}, w] - 
           I*G[{z, bp, bp}, w] - (3*I)*G[{z, bp, z^2}, w] + 
           (2*I)*G[{z, -z, 1}, w] - I*G[{z, -z, bm}, w] - 
           I*G[{z, -z, bp}, w] - I*G[{z, -z, z^2}, w] + 
           (2*I)*G[{z, z, 1}, w] - I*G[{z, z, bm}, w] - I*G[{z, z, bp}, w] - 
           I*G[{z, z, z^2}, w] - (3*I)*G[{z, z^2, 0}, w] + 
           (12*I)*G[{z, z^2, 1}, w] - (3*I)*G[{z, z^2, bm}, w] - 
           (3*I)*G[{z, z^2, bp}, w] - (5*I)*G[{z, z^2, z^2}, w] + 
           (3*I)*G[{z^2, 0, 0}, w] - (24*I)*G[{z^2, 0, 1}, w] + 
           (9*I)*G[{z^2, 0, bm}, w] + (9*I)*G[{z^2, 0, bp}, w] + 
           (11*I)*G[{z^2, 0, z^2}, w] - (12*I)*G[{z^2, 1, 0}, w] + 
           (64*I)*G[{z^2, 1, 1}, w] - (20*I)*G[{z^2, 1, bm}, w] - 
           (20*I)*G[{z^2, 1, bp}, w] - (28*I)*G[{z^2, 1, z^2}, w] + 
           (3*I)*G[{z^2, bm, 0}, w] - (8*I)*G[{z^2, bm, 1}, w] + 
           I*G[{z^2, bm, bm}, w] + I*G[{z^2, bm, bp}, w] + 
           (3*I)*G[{z^2, bm, z^2}, w] + (3*I)*G[{z^2, bp, 0}, w] - 
           (8*I)*G[{z^2, bp, 1}, w] + I*G[{z^2, bp, bm}, w] + 
           I*G[{z^2, bp, bp}, w] + (3*I)*G[{z^2, bp, z^2}, w] - 
           (12*I)*G[{z^2, -z, 1}, w] + (6*I)*G[{z^2, -z, bm}, w] + 
           (6*I)*G[{z^2, -z, bp}, w] + (6*I)*G[{z^2, -z, z^2}, w] - 
           (12*I)*G[{z^2, z, 1}, w] + (6*I)*G[{z^2, z, bm}, w] + 
           (6*I)*G[{z^2, z, bp}, w] + (6*I)*G[{z^2, z, z^2}, w] + 
           (5*I)*G[{z^2, z^2, 0}, w] - (16*I)*G[{z^2, z^2, 1}, w] + 
           (3*I)*G[{z^2, z^2, bm}, w] + (3*I)*G[{z^2, z^2, bp}, w] + 
           I*G[{z^2, z^2, z^2}, w]) + 4*G[{0, -z, 0, 0}, w] - 
         8*G[{0, -z, 0, 1}, w] + 4*G[{0, -z, 1, 0}, w] - 
         8*G[{0, -z, 1, 1}, w] + 8*G[{0, -z, 1, z^2}, w] - 
         4*G[{0, -z, bm, 0}, w] + 8*G[{0, -z, bm, 1}, w] - 
         4*G[{0, -z, bm, z^2}, w] - 4*G[{0, -z, bp, 0}, w] + 
         8*G[{0, -z, bp, 1}, w] - 4*G[{0, -z, bp, z^2}, w] - 
         4*G[{0, -z, z^2, z^2}, w] + 4*G[{0, z, 0, 0}, w] - 
         8*G[{0, z, 0, 1}, w] + 4*G[{0, z, 1, 0}, w] - 8*G[{0, z, 1, 1}, w] + 
         8*G[{0, z, 1, z^2}, w] - 4*G[{0, z, bm, 0}, w] + 
         8*G[{0, z, bm, 1}, w] - 4*G[{0, z, bm, z^2}, w] - 
         4*G[{0, z, bp, 0}, w] + 8*G[{0, z, bp, 1}, w] - 
         4*G[{0, z, bp, z^2}, w] - 4*G[{0, z, z^2, z^2}, w] + 
         4*G[{0, z^2, 0, z^2}, w] - 8*G[{0, z^2, 1, 0}, w] + 
         16*G[{0, z^2, 1, 1}, w] - 16*G[{0, z^2, 1, z^2}, w] + 
         4*G[{0, z^2, bm, 0}, w] - 8*G[{0, z^2, bm, 1}, w] + 
         4*G[{0, z^2, bm, z^2}, w] + 4*G[{0, z^2, bp, 0}, w] - 
         8*G[{0, z^2, bp, 1}, w] + 4*G[{0, z^2, bp, z^2}, w] + 
         4*G[{0, z^2, z^2, 0}, w] - 8*G[{0, z^2, z^2, 1}, w] + 
         12*G[{0, z^2, z^2, z^2}, w] + G[{-z, -1, 0, 0}, w] - 
         2*G[{-z, -1, 0, 1}, w] + 3*G[{-z, 0, 0, 0}, w] - 
         6*G[{-z, 0, 0, 1}, w] + 8*G[{-z, 0, 1, z^2}, w] - 
         4*G[{-z, 0, bm, 0}, w] + 8*G[{-z, 0, bm, 1}, w] - 
         4*G[{-z, 0, bm, z^2}, w] - 4*G[{-z, 0, bp, 0}, w] + 
         8*G[{-z, 0, bp, 1}, w] - 4*G[{-z, 0, bp, z^2}, w] - 
         4*G[{-z, 0, z^2, z^2}, w] - 2*G[{-z, 1, 0, 0}, w] + 
         4*G[{-z, 1, 0, 1}, w] + 6*G[{-z, 1, 0, z^2}, w] - 
         20*G[{-z, 1, 1, 0}, w] + 40*G[{-z, 1, 1, 1}, w] - 
         32*G[{-z, 1, 1, z^2}, w] + 10*G[{-z, 1, bm, 0}, w] - 
         20*G[{-z, 1, bm, 1}, w] + 10*G[{-z, 1, bm, z^2}, w] + 
         10*G[{-z, 1, bp, 0}, w] - 20*G[{-z, 1, bp, 1}, w] + 
         10*G[{-z, 1, bp, z^2}, w] + 6*G[{-z, 1, z^2, 0}, w] - 
         12*G[{-z, 1, z^2, 1}, w] + 14*G[{-z, 1, z^2, z^2}, w] - 
         3*G[{-z, bm, 0, 0}, w] + 6*G[{-z, bm, 0, 1}, w] - 
         3*G[{-z, bm, 0, z^2}, w] + 8*G[{-z, bm, 1, 0}, w] - 
         16*G[{-z, bm, 1, 1}, w] + 8*G[{-z, bm, 1, z^2}, w] - 
         G[{-z, bm, bm, 0}, w] + 2*G[{-z, bm, bm, 1}, w] - 
         G[{-z, bm, bm, z^2}, w] - G[{-z, bm, bp, 0}, w] + 
         2*G[{-z, bm, bp, 1}, w] - G[{-z, bm, bp, z^2}, w] - 
         3*G[{-z, bm, z^2, 0}, w] + 6*G[{-z, bm, z^2, 1}, w] - 
         3*G[{-z, bm, z^2, z^2}, w] - 3*G[{-z, bp, 0, 0}, w] + 
         6*G[{-z, bp, 0, 1}, w] - 3*G[{-z, bp, 0, z^2}, w] + 
         8*G[{-z, bp, 1, 0}, w] - 16*G[{-z, bp, 1, 1}, w] + 
         8*G[{-z, bp, 1, z^2}, w] - G[{-z, bp, bm, 0}, w] + 
         2*G[{-z, bp, bm, 1}, w] - G[{-z, bp, bm, z^2}, w] - 
         G[{-z, bp, bp, 0}, w] + 2*G[{-z, bp, bp, 1}, w] - 
         G[{-z, bp, bp, z^2}, w] - 3*G[{-z, bp, z^2, 0}, w] + 
         6*G[{-z, bp, z^2, 1}, w] - 3*G[{-z, bp, z^2, z^2}, w] + 
         G[{-z, -z, 0, 0}, w] - 2*G[{-z, -z, 0, 1}, w] + 
         G[{-z, -z, 1, 0}, w] - 2*G[{-z, -z, 1, 1}, w] + 
         2*G[{-z, -z, 1, z^2}, w] - G[{-z, -z, bm, 0}, w] + 
         2*G[{-z, -z, bm, 1}, w] - G[{-z, -z, bm, z^2}, w] - 
         G[{-z, -z, bp, 0}, w] + 2*G[{-z, -z, bp, 1}, w] - 
         G[{-z, -z, bp, z^2}, w] - G[{-z, -z, z^2, z^2}, w] + 
         G[{-z, z, 0, 0}, w] - 2*G[{-z, z, 0, 1}, w] + G[{-z, z, 1, 0}, w] - 
         2*G[{-z, z, 1, 1}, w] + 2*G[{-z, z, 1, z^2}, w] - 
         G[{-z, z, bm, 0}, w] + 2*G[{-z, z, bm, 1}, w] - 
         G[{-z, z, bm, z^2}, w] - G[{-z, z, bp, 0}, w] + 
         2*G[{-z, z, bp, 1}, w] - G[{-z, z, bp, z^2}, w] - 
         G[{-z, z, z^2, z^2}, w] - 3*G[{-z, z^2, 0, z^2}, w] + 
         6*G[{-z, z^2, 1, 0}, w] - 12*G[{-z, z^2, 1, 1}, w] + 
         12*G[{-z, z^2, 1, z^2}, w] - 3*G[{-z, z^2, bm, 0}, w] + 
         6*G[{-z, z^2, bm, 1}, w] - 3*G[{-z, z^2, bm, z^2}, w] - 
         3*G[{-z, z^2, bp, 0}, w] + 6*G[{-z, z^2, bp, 1}, w] - 
         3*G[{-z, z^2, bp, z^2}, w] - 3*G[{-z, z^2, z^2, 0}, w] + 
         6*G[{-z, z^2, z^2, 1}, w] - 5*G[{-z, z^2, z^2, z^2}, w] + 
         G[{z, -1, 0, 0}, w] - 2*G[{z, -1, 0, 1}, w] + 3*G[{z, 0, 0, 0}, w] - 
         6*G[{z, 0, 0, 1}, w] + 8*G[{z, 0, 1, z^2}, w] - 
         4*G[{z, 0, bm, 0}, w] + 8*G[{z, 0, bm, 1}, w] - 
         4*G[{z, 0, bm, z^2}, w] - 4*G[{z, 0, bp, 0}, w] + 
         8*G[{z, 0, bp, 1}, w] - 4*G[{z, 0, bp, z^2}, w] - 
         4*G[{z, 0, z^2, z^2}, w] - 2*G[{z, 1, 0, 0}, w] + 
         4*G[{z, 1, 0, 1}, w] + 6*G[{z, 1, 0, z^2}, w] - 
         20*G[{z, 1, 1, 0}, w] + 40*G[{z, 1, 1, 1}, w] - 
         32*G[{z, 1, 1, z^2}, w] + 10*G[{z, 1, bm, 0}, w] - 
         20*G[{z, 1, bm, 1}, w] + 10*G[{z, 1, bm, z^2}, w] + 
         10*G[{z, 1, bp, 0}, w] - 20*G[{z, 1, bp, 1}, w] + 
         10*G[{z, 1, bp, z^2}, w] + 6*G[{z, 1, z^2, 0}, w] - 
         12*G[{z, 1, z^2, 1}, w] + 14*G[{z, 1, z^2, z^2}, w] - 
         3*G[{z, bm, 0, 0}, w] + 6*G[{z, bm, 0, 1}, w] - 
         3*G[{z, bm, 0, z^2}, w] + 8*G[{z, bm, 1, 0}, w] - 
         16*G[{z, bm, 1, 1}, w] + 8*G[{z, bm, 1, z^2}, w] - 
         G[{z, bm, bm, 0}, w] + 2*G[{z, bm, bm, 1}, w] - 
         G[{z, bm, bm, z^2}, w] - G[{z, bm, bp, 0}, w] + 
         2*G[{z, bm, bp, 1}, w] - G[{z, bm, bp, z^2}, w] - 
         3*G[{z, bm, z^2, 0}, w] + 6*G[{z, bm, z^2, 1}, w] - 
         3*G[{z, bm, z^2, z^2}, w] - 3*G[{z, bp, 0, 0}, w] + 
         6*G[{z, bp, 0, 1}, w] - 3*G[{z, bp, 0, z^2}, w] + 
         8*G[{z, bp, 1, 0}, w] - 16*G[{z, bp, 1, 1}, w] + 
         8*G[{z, bp, 1, z^2}, w] - G[{z, bp, bm, 0}, w] + 
         2*G[{z, bp, bm, 1}, w] - G[{z, bp, bm, z^2}, w] - 
         G[{z, bp, bp, 0}, w] + 2*G[{z, bp, bp, 1}, w] - 
         G[{z, bp, bp, z^2}, w] - 3*G[{z, bp, z^2, 0}, w] + 
         6*G[{z, bp, z^2, 1}, w] - 3*G[{z, bp, z^2, z^2}, w] + 
         G[{z, -z, 0, 0}, w] - 2*G[{z, -z, 0, 1}, w] + G[{z, -z, 1, 0}, w] - 
         2*G[{z, -z, 1, 1}, w] + 2*G[{z, -z, 1, z^2}, w] - 
         G[{z, -z, bm, 0}, w] + 2*G[{z, -z, bm, 1}, w] - 
         G[{z, -z, bm, z^2}, w] - G[{z, -z, bp, 0}, w] + 
         2*G[{z, -z, bp, 1}, w] - G[{z, -z, bp, z^2}, w] - 
         G[{z, -z, z^2, z^2}, w] + G[{z, z, 0, 0}, w] - 
         2*G[{z, z, 0, 1}, w] + G[{z, z, 1, 0}, w] - 2*G[{z, z, 1, 1}, w] + 
         2*G[{z, z, 1, z^2}, w] - G[{z, z, bm, 0}, w] + 
         2*G[{z, z, bm, 1}, w] - G[{z, z, bm, z^2}, w] - 
         G[{z, z, bp, 0}, w] + 2*G[{z, z, bp, 1}, w] - G[{z, z, bp, z^2}, 
          w] - G[{z, z, z^2, z^2}, w] - 3*G[{z, z^2, 0, z^2}, w] + 
         6*G[{z, z^2, 1, 0}, w] - 12*G[{z, z^2, 1, 1}, w] + 
         12*G[{z, z^2, 1, z^2}, w] - 3*G[{z, z^2, bm, 0}, w] + 
         6*G[{z, z^2, bm, 1}, w] - 3*G[{z, z^2, bm, z^2}, w] - 
         3*G[{z, z^2, bp, 0}, w] + 6*G[{z, z^2, bp, 1}, w] - 
         3*G[{z, z^2, bp, z^2}, w] - 3*G[{z, z^2, z^2, 0}, w] + 
         6*G[{z, z^2, z^2, 1}, w] - 5*G[{z, z^2, z^2, z^2}, w] + 
         3*G[{z^2, 0, 0, z^2}, w] - 12*G[{z^2, 0, 1, 0}, w] + 
         24*G[{z^2, 0, 1, 1}, w] - 24*G[{z^2, 0, 1, z^2}, w] + 
         9*G[{z^2, 0, bm, 0}, w] - 18*G[{z^2, 0, bm, 1}, w] + 
         9*G[{z^2, 0, bm, z^2}, w] + 9*G[{z^2, 0, bp, 0}, w] - 
         18*G[{z^2, 0, bp, 1}, w] + 9*G[{z^2, 0, bp, z^2}, w] + 
         3*G[{z^2, 0, z^2, 0}, w] - 6*G[{z^2, 0, z^2, 1}, w] + 
         11*G[{z^2, 0, z^2, z^2}, w] - 12*G[{z^2, 1, 0, z^2}, w] + 
         40*G[{z^2, 1, 1, 0}, w] - 80*G[{z^2, 1, 1, 1}, w] + 
         64*G[{z^2, 1, 1, z^2}, w] - 20*G[{z^2, 1, bm, 0}, w] + 
         40*G[{z^2, 1, bm, 1}, w] - 20*G[{z^2, 1, bm, z^2}, w] - 
         20*G[{z^2, 1, bp, 0}, w] + 40*G[{z^2, 1, bp, 1}, w] - 
         20*G[{z^2, 1, bp, z^2}, w] - 12*G[{z^2, 1, z^2, 0}, w] + 
         24*G[{z^2, 1, z^2, 1}, w] - 28*G[{z^2, 1, z^2, z^2}, w] + 
         3*G[{z^2, bm, 0, 0}, w] - 6*G[{z^2, bm, 0, 1}, w] + 
         3*G[{z^2, bm, 0, z^2}, w] - 8*G[{z^2, bm, 1, 0}, w] + 
         16*G[{z^2, bm, 1, 1}, w] - 8*G[{z^2, bm, 1, z^2}, w] + 
         G[{z^2, bm, bm, 0}, w] - 2*G[{z^2, bm, bm, 1}, w] + 
         G[{z^2, bm, bm, z^2}, w] + G[{z^2, bm, bp, 0}, w] - 
         2*G[{z^2, bm, bp, 1}, w] + G[{z^2, bm, bp, z^2}, w] + 
         3*G[{z^2, bm, z^2, 0}, w] - 6*G[{z^2, bm, z^2, 1}, w] + 
         3*G[{z^2, bm, z^2, z^2}, w] + 3*G[{z^2, bp, 0, 0}, w] - 
         6*G[{z^2, bp, 0, 1}, w] + 3*G[{z^2, bp, 0, z^2}, w] - 
         8*G[{z^2, bp, 1, 0}, w] + 16*G[{z^2, bp, 1, 1}, w] - 
         8*G[{z^2, bp, 1, z^2}, w] + G[{z^2, bp, bm, 0}, w] - 
         2*G[{z^2, bp, bm, 1}, w] + G[{z^2, bp, bm, z^2}, w] + 
         G[{z^2, bp, bp, 0}, w] - 2*G[{z^2, bp, bp, 1}, w] + 
         G[{z^2, bp, bp, z^2}, w] + 3*G[{z^2, bp, z^2, 0}, w] - 
         6*G[{z^2, bp, z^2, 1}, w] + 3*G[{z^2, bp, z^2, z^2}, w] - 
         6*G[{z^2, -z, 0, 0}, w] + 12*G[{z^2, -z, 0, 1}, w] - 
         6*G[{z^2, -z, 1, 0}, w] + 12*G[{z^2, -z, 1, 1}, w] - 
         12*G[{z^2, -z, 1, z^2}, w] + 6*G[{z^2, -z, bm, 0}, w] - 
         12*G[{z^2, -z, bm, 1}, w] + 6*G[{z^2, -z, bm, z^2}, w] + 
         6*G[{z^2, -z, bp, 0}, w] - 12*G[{z^2, -z, bp, 1}, w] + 
         6*G[{z^2, -z, bp, z^2}, w] + 6*G[{z^2, -z, z^2, z^2}, w] - 
         6*G[{z^2, z, 0, 0}, w] + 12*G[{z^2, z, 0, 1}, w] - 
         6*G[{z^2, z, 1, 0}, w] + 12*G[{z^2, z, 1, 1}, w] - 
         12*G[{z^2, z, 1, z^2}, w] + 6*G[{z^2, z, bm, 0}, w] - 
         12*G[{z^2, z, bm, 1}, w] + 6*G[{z^2, z, bm, z^2}, w] + 
         6*G[{z^2, z, bp, 0}, w] - 12*G[{z^2, z, bp, 1}, w] + 
         6*G[{z^2, z, bp, z^2}, w] + 6*G[{z^2, z, z^2, z^2}, w] + 
         3*G[{z^2, z^2, 0, 0}, w] - 6*G[{z^2, z^2, 0, 1}, w] + 
         5*G[{z^2, z^2, 0, z^2}, w] - 12*G[{z^2, z^2, 1, 0}, w] + 
         24*G[{z^2, z^2, 1, 1}, w] - 16*G[{z^2, z^2, 1, z^2}, w] + 
         3*G[{z^2, z^2, bm, 0}, w] - 6*G[{z^2, z^2, bm, 1}, w] + 
         3*G[{z^2, z^2, bm, z^2}, w] + 3*G[{z^2, z^2, bp, 0}, w] - 
         6*G[{z^2, z^2, bp, 1}, w] + 3*G[{z^2, z^2, bp, z^2}, w] + 
         5*G[{z^2, z^2, z^2, 0}, w] - 10*G[{z^2, z^2, z^2, 1}, w] + 
         G[{z^2, z^2, z^2, z^2}, w] + (7*G[{-z}, w] + 7*G[{z}, w] - 
           6*G[{z^2}, w])*Zeta[3]), MI[26] -> 
      -1/6 + \[Epsilon]*((I/3)*Pi - G[{0}, w]/6 + G[{1}, w]/3 + 
         G[{z^2}, w]/3) + \[Epsilon]^2*(Pi^2/36 + 
         Pi*((I/3)*G[{0}, w] - ((2*I)/3)*G[{1}, w] - ((2*I)/3)*G[{z^2}, w]) - 
         G[{0, 0}, w]/6 + G[{0, 1}, w]/3 + G[{0, z^2}, w]/3 + 
         G[{1, 0}, w]/3 - (2*G[{1, 1}, w])/3 - (2*G[{1, z^2}, w])/3 + 
         G[{z^2, 0}, w]/3 - (2*G[{z^2, 1}, w])/3 - (2*G[{z^2, z^2}, w])/3) + 
       \[Epsilon]^5*Help["Fam_np", 26] + \[Epsilon]^3*((-I/9)*Pi^3 + 
         Pi^2*(G[{0}, w]/36 - (37*G[{1}, w])/18 + 2*G[{-z}, w] + 
           2*G[{z}, w] - G[{z^2}, w]/18) + Pi*((I/3)*G[{0, 0}, w] + 
           ((16*I)/3)*G[{0, 1}, w] - (3*I)*G[{0, bm}, w] - 
           (3*I)*G[{0, bp}, w] - ((11*I)/3)*G[{0, z^2}, w] - 
           ((2*I)/3)*G[{1, 0}, w] - ((32*I)/3)*G[{1, 1}, w] + 
           (6*I)*G[{1, bm}, w] + (6*I)*G[{1, bp}, w] + 
           ((22*I)/3)*G[{1, z^2}, w] + (6*I)*G[{-z, 1}, w] - 
           (3*I)*G[{-z, bm}, w] - (3*I)*G[{-z, bp}, w] - 
           (3*I)*G[{-z, z^2}, w] + (6*I)*G[{z, 1}, w] - (3*I)*G[{z, bm}, w] - 
           (3*I)*G[{z, bp}, w] - (3*I)*G[{z, z^2}, w] - 
           ((2*I)/3)*G[{z^2, 0}, w] + ((4*I)/3)*G[{z^2, 1}, w] + 
           ((4*I)/3)*G[{z^2, z^2}, w]) - G[{0, 0, 0}, w]/6 + 
         G[{0, 0, 1}, w]/3 + G[{0, 0, z^2}, w]/3 + (10*G[{0, 1, 0}, w])/3 - 
         (20*G[{0, 1, 1}, w])/3 + (16*G[{0, 1, z^2}, w])/3 - 
         3*G[{0, bm, 0}, w] + 6*G[{0, bm, 1}, w] - 3*G[{0, bm, z^2}, w] - 
         3*G[{0, bp, 0}, w] + 6*G[{0, bp, 1}, w] - 3*G[{0, bp, z^2}, w] + 
         G[{0, z^2, 0}, w]/3 - (2*G[{0, z^2, 1}, w])/3 - 
         (11*G[{0, z^2, z^2}, w])/3 - (8*G[{1, 0, 0}, w])/3 + 
         (16*G[{1, 0, 1}, w])/3 - (2*G[{1, 0, z^2}, w])/3 - 
         (20*G[{1, 1, 0}, w])/3 + (40*G[{1, 1, 1}, w])/3 - 
         (32*G[{1, 1, z^2}, w])/3 + 6*G[{1, bm, 0}, w] - 
         12*G[{1, bm, 1}, w] + 6*G[{1, bm, z^2}, w] + 6*G[{1, bp, 0}, w] - 
         12*G[{1, bp, 1}, w] + 6*G[{1, bp, z^2}, w] - (2*G[{1, z^2, 0}, w])/
          3 + (4*G[{1, z^2, 1}, w])/3 + (22*G[{1, z^2, z^2}, w])/3 + 
         3*G[{-z, 0, 0}, w] - 6*G[{-z, 0, 1}, w] + 3*G[{-z, 1, 0}, w] - 
         6*G[{-z, 1, 1}, w] + 6*G[{-z, 1, z^2}, w] - 3*G[{-z, bm, 0}, w] + 
         6*G[{-z, bm, 1}, w] - 3*G[{-z, bm, z^2}, w] - 3*G[{-z, bp, 0}, w] + 
         6*G[{-z, bp, 1}, w] - 3*G[{-z, bp, z^2}, w] - 
         3*G[{-z, z^2, z^2}, w] + 3*G[{z, 0, 0}, w] - 6*G[{z, 0, 1}, w] + 
         3*G[{z, 1, 0}, w] - 6*G[{z, 1, 1}, w] + 6*G[{z, 1, z^2}, w] - 
         3*G[{z, bm, 0}, w] + 6*G[{z, bm, 1}, w] - 3*G[{z, bm, z^2}, w] - 
         3*G[{z, bp, 0}, w] + 6*G[{z, bp, 1}, w] - 3*G[{z, bp, z^2}, w] - 
         3*G[{z, z^2, z^2}, w] + G[{z^2, 0, 0}, w]/3 - (2*G[{z^2, 0, 1}, w])/
          3 - (2*G[{z^2, 0, z^2}, w])/3 - (2*G[{z^2, 1, 0}, w])/3 + 
         (4*G[{z^2, 1, 1}, w])/3 + (4*G[{z^2, 1, z^2}, w])/3 - 
         (2*G[{z^2, z^2, 0}, w])/3 + (4*G[{z^2, z^2, 1}, w])/3 + 
         (4*G[{z^2, z^2, z^2}, w])/3 + (10*Zeta[3])/3) + 
       \[Epsilon]^4*((19*Pi^4)/240 + Pi^3*((-I/9)*G[{0}, w] + 
           ((2*I)/9)*G[{1}, w] + ((2*I)/9)*G[{z^2}, w]) + 
         Pi^2*(-2*G[{0, -1}, w] + G[{0, 0}, w]/36 - (131*G[{0, 1}, w])/9 + 
           5*G[{0, bm}, w] + 5*G[{0, bp}, w] + 8*G[{0, -z}, w] + 
           8*G[{0, z}, w] + (4*G[{0, z^2}, w])/9 - (5*G[{1, 0}, w])/9 + 
           (334*G[{1, 1}, w])/9 - 10*G[{1, bm}, w] - 10*G[{1, bp}, w] - 
           8*G[{1, -z}, w] - 8*G[{1, z}, w] - (98*G[{1, z^2}, w])/9 + 
           2*G[{-z, -1}, w] + G[{-z, 0}, w]/2 - (41*G[{-z, 1}, w])/2 + 
           5*G[{-z, bm}, w] + 5*G[{-z, bp}, w] + 2*G[{-z, -z}, w] + 
           2*G[{-z, z}, w] + (11*G[{-z, z^2}, w])/2 + 2*G[{z, -1}, w] + 
           G[{z, 0}, w]/2 - (41*G[{z, 1}, w])/2 + 5*G[{z, bm}, w] + 
           5*G[{z, bp}, w] + 2*G[{z, -z}, w] + 2*G[{z, z}, w] + 
           (11*G[{z, z^2}, w])/2 - G[{z^2, 0}, w]/18 + (37*G[{z^2, 1}, w])/
            9 - 4*G[{z^2, -z}, w] - 4*G[{z^2, z}, w] + G[{z^2, z^2}, w]/9) - 
         3*G[{0, -1, 0, 0}, w] + 6*G[{0, -1, 0, 1}, w] - 
         G[{0, 0, 0, 0}, w]/6 + G[{0, 0, 0, 1}, w]/3 + G[{0, 0, 0, z^2}, w]/
          3 + (46*G[{0, 0, 1, 0}, w])/3 - (92*G[{0, 0, 1, 1}, w])/3 + 
         (88*G[{0, 0, 1, z^2}, w])/3 - 15*G[{0, 0, bm, 0}, w] + 
         30*G[{0, 0, bm, 1}, w] - 15*G[{0, 0, bm, z^2}, w] - 
         15*G[{0, 0, bp, 0}, w] + 30*G[{0, 0, bp, 1}, w] - 
         15*G[{0, 0, bp, z^2}, w] + G[{0, 0, z^2, 0}, w]/3 - 
         (2*G[{0, 0, z^2, 1}, w])/3 - (47*G[{0, 0, z^2, z^2}, w])/3 + 
         (10*G[{0, 1, 0, 0}, w])/3 - (20*G[{0, 1, 0, 1}, w])/3 + 
         (52*G[{0, 1, 0, z^2}, w])/3 - (200*G[{0, 1, 1, 0}, w])/3 + 
         (400*G[{0, 1, 1, 1}, w])/3 - (320*G[{0, 1, 1, z^2}, w])/3 + 
         36*G[{0, 1, bm, 0}, w] - 72*G[{0, 1, bm, 1}, w] + 
         36*G[{0, 1, bm, z^2}, w] + 36*G[{0, 1, bp, 0}, w] - 
         72*G[{0, 1, bp, 1}, w] + 36*G[{0, 1, bp, z^2}, w] + 
         (52*G[{0, 1, z^2, 0}, w])/3 - (104*G[{0, 1, z^2, 1}, w])/3 + 
         (148*G[{0, 1, z^2, z^2}, w])/3 - 9*G[{0, bm, 0, 0}, w] + 
         18*G[{0, bm, 0, 1}, w] - 9*G[{0, bm, 0, z^2}, w] + 
         24*G[{0, bm, 1, 0}, w] - 48*G[{0, bm, 1, 1}, w] + 
         24*G[{0, bm, 1, z^2}, w] - 3*G[{0, bm, bm, 0}, w] + 
         6*G[{0, bm, bm, 1}, w] - 3*G[{0, bm, bm, z^2}, w] - 
         3*G[{0, bm, bp, 0}, w] + 6*G[{0, bm, bp, 1}, w] - 
         3*G[{0, bm, bp, z^2}, w] - 9*G[{0, bm, z^2, 0}, w] + 
         18*G[{0, bm, z^2, 1}, w] - 9*G[{0, bm, z^2, z^2}, w] - 
         9*G[{0, bp, 0, 0}, w] + 18*G[{0, bp, 0, 1}, w] - 
         9*G[{0, bp, 0, z^2}, w] + 24*G[{0, bp, 1, 0}, w] - 
         48*G[{0, bp, 1, 1}, w] + 24*G[{0, bp, 1, z^2}, w] - 
         3*G[{0, bp, bm, 0}, w] + 6*G[{0, bp, bm, 1}, w] - 
         3*G[{0, bp, bm, z^2}, w] - 3*G[{0, bp, bp, 0}, w] + 
         6*G[{0, bp, bp, 1}, w] - 3*G[{0, bp, bp, z^2}, w] - 
         9*G[{0, bp, z^2, 0}, w] + 18*G[{0, bp, z^2, 1}, w] - 
         9*G[{0, bp, z^2, z^2}, w] + 12*G[{0, -z, 0, 0}, w] - 
         24*G[{0, -z, 0, 1}, w] + 12*G[{0, -z, 1, 0}, w] - 
         24*G[{0, -z, 1, 1}, w] + 24*G[{0, -z, 1, z^2}, w] - 
         12*G[{0, -z, bm, 0}, w] + 24*G[{0, -z, bm, 1}, w] - 
         12*G[{0, -z, bm, z^2}, w] - 12*G[{0, -z, bp, 0}, w] + 
         24*G[{0, -z, bp, 1}, w] - 12*G[{0, -z, bp, z^2}, w] - 
         12*G[{0, -z, z^2, z^2}, w] + 12*G[{0, z, 0, 0}, w] - 
         24*G[{0, z, 0, 1}, w] + 12*G[{0, z, 1, 0}, w] - 
         24*G[{0, z, 1, 1}, w] + 24*G[{0, z, 1, z^2}, w] - 
         12*G[{0, z, bm, 0}, w] + 24*G[{0, z, bm, 1}, w] - 
         12*G[{0, z, bm, z^2}, w] - 12*G[{0, z, bp, 0}, w] + 
         24*G[{0, z, bp, 1}, w] - 12*G[{0, z, bp, z^2}, w] - 
         12*G[{0, z, z^2, z^2}, w] + G[{0, z^2, 0, 0}, w]/3 - 
         (2*G[{0, z^2, 0, 1}, w])/3 - (11*G[{0, z^2, 0, z^2}, w])/3 + 
         (16*G[{0, z^2, 1, 0}, w])/3 - (32*G[{0, z^2, 1, 1}, w])/3 + 
         (40*G[{0, z^2, 1, z^2}, w])/3 - 3*G[{0, z^2, bm, 0}, w] + 
         6*G[{0, z^2, bm, 1}, w] - 3*G[{0, z^2, bm, z^2}, w] - 
         3*G[{0, z^2, bp, 0}, w] + 6*G[{0, z^2, bp, 1}, w] - 
         3*G[{0, z^2, bp, z^2}, w] - (11*G[{0, z^2, z^2, 0}, w])/3 + 
         (22*G[{0, z^2, z^2, 1}, w])/3 + (13*G[{0, z^2, z^2, z^2}, w])/3 - 
         (26*G[{1, 0, 0, 0}, w])/3 + (52*G[{1, 0, 0, 1}, w])/3 - 
         (2*G[{1, 0, 0, z^2}, w])/3 - (56*G[{1, 0, 1, 0}, w])/3 + 
         (112*G[{1, 0, 1, 1}, w])/3 - (176*G[{1, 0, 1, z^2}, w])/3 + 
         30*G[{1, 0, bm, 0}, w] - 60*G[{1, 0, bm, 1}, w] + 
         30*G[{1, 0, bm, z^2}, w] + 30*G[{1, 0, bp, 0}, w] - 
         60*G[{1, 0, bp, 1}, w] + 30*G[{1, 0, bp, z^2}, w] - 
         (2*G[{1, 0, z^2, 0}, w])/3 + (4*G[{1, 0, z^2, 1}, w])/3 + 
         (94*G[{1, 0, z^2, z^2}, w])/3 + (16*G[{1, 1, 0, 0}, w])/3 - 
         (32*G[{1, 1, 0, 1}, w])/3 - (104*G[{1, 1, 0, z^2}, w])/3 + 
         (400*G[{1, 1, 1, 0}, w])/3 - (800*G[{1, 1, 1, 1}, w])/3 + 
         (640*G[{1, 1, 1, z^2}, w])/3 - 72*G[{1, 1, bm, 0}, w] + 
         144*G[{1, 1, bm, 1}, w] - 72*G[{1, 1, bm, z^2}, w] - 
         72*G[{1, 1, bp, 0}, w] + 144*G[{1, 1, bp, 1}, w] - 
         72*G[{1, 1, bp, z^2}, w] - (104*G[{1, 1, z^2, 0}, w])/3 + 
         (208*G[{1, 1, z^2, 1}, w])/3 - (296*G[{1, 1, z^2, z^2}, w])/3 + 
         18*G[{1, bm, 0, 0}, w] - 36*G[{1, bm, 0, 1}, w] + 
         18*G[{1, bm, 0, z^2}, w] - 48*G[{1, bm, 1, 0}, w] + 
         96*G[{1, bm, 1, 1}, w] - 48*G[{1, bm, 1, z^2}, w] + 
         6*G[{1, bm, bm, 0}, w] - 12*G[{1, bm, bm, 1}, w] + 
         6*G[{1, bm, bm, z^2}, w] + 6*G[{1, bm, bp, 0}, w] - 
         12*G[{1, bm, bp, 1}, w] + 6*G[{1, bm, bp, z^2}, w] + 
         18*G[{1, bm, z^2, 0}, w] - 36*G[{1, bm, z^2, 1}, w] + 
         18*G[{1, bm, z^2, z^2}, w] + 18*G[{1, bp, 0, 0}, w] - 
         36*G[{1, bp, 0, 1}, w] + 18*G[{1, bp, 0, z^2}, w] - 
         48*G[{1, bp, 1, 0}, w] + 96*G[{1, bp, 1, 1}, w] - 
         48*G[{1, bp, 1, z^2}, w] + 6*G[{1, bp, bm, 0}, w] - 
         12*G[{1, bp, bm, 1}, w] + 6*G[{1, bp, bm, z^2}, w] + 
         6*G[{1, bp, bp, 0}, w] - 12*G[{1, bp, bp, 1}, w] + 
         6*G[{1, bp, bp, z^2}, w] + 18*G[{1, bp, z^2, 0}, w] - 
         36*G[{1, bp, z^2, 1}, w] + 18*G[{1, bp, z^2, z^2}, w] - 
         12*G[{1, -z, 0, 0}, w] + 24*G[{1, -z, 0, 1}, w] - 
         12*G[{1, -z, 1, 0}, w] + 24*G[{1, -z, 1, 1}, w] - 
         24*G[{1, -z, 1, z^2}, w] + 12*G[{1, -z, bm, 0}, w] - 
         24*G[{1, -z, bm, 1}, w] + 12*G[{1, -z, bm, z^2}, w] + 
         12*G[{1, -z, bp, 0}, w] - 24*G[{1, -z, bp, 1}, w] + 
         12*G[{1, -z, bp, z^2}, w] + 12*G[{1, -z, z^2, z^2}, w] - 
         12*G[{1, z, 0, 0}, w] + 24*G[{1, z, 0, 1}, w] - 
         12*G[{1, z, 1, 0}, w] + 24*G[{1, z, 1, 1}, w] - 
         24*G[{1, z, 1, z^2}, w] + 12*G[{1, z, bm, 0}, w] - 
         24*G[{1, z, bm, 1}, w] + 12*G[{1, z, bm, z^2}, w] + 
         12*G[{1, z, bp, 0}, w] - 24*G[{1, z, bp, 1}, w] + 
         12*G[{1, z, bp, z^2}, w] + 12*G[{1, z, z^2, z^2}, w] - 
         (2*G[{1, z^2, 0, 0}, w])/3 + (4*G[{1, z^2, 0, 1}, w])/3 + 
         (58*G[{1, z^2, 0, z^2}, w])/3 - (104*G[{1, z^2, 1, 0}, w])/3 + 
         (208*G[{1, z^2, 1, 1}, w])/3 - (224*G[{1, z^2, 1, z^2}, w])/3 + 
         18*G[{1, z^2, bm, 0}, w] - 36*G[{1, z^2, bm, 1}, w] + 
         18*G[{1, z^2, bm, z^2}, w] + 18*G[{1, z^2, bp, 0}, w] - 
         36*G[{1, z^2, bp, 1}, w] + 18*G[{1, z^2, bp, z^2}, w] + 
         (58*G[{1, z^2, z^2, 0}, w])/3 - (116*G[{1, z^2, z^2, 1}, w])/3 + 
         (82*G[{1, z^2, z^2, z^2}, w])/3 + 3*G[{-z, -1, 0, 0}, w] - 
         6*G[{-z, -1, 0, 1}, w] + 9*G[{-z, 0, 0, 0}, w] - 
         18*G[{-z, 0, 0, 1}, w] + 24*G[{-z, 0, 1, z^2}, w] - 
         12*G[{-z, 0, bm, 0}, w] + 24*G[{-z, 0, bm, 1}, w] - 
         12*G[{-z, 0, bm, z^2}, w] - 12*G[{-z, 0, bp, 0}, w] + 
         24*G[{-z, 0, bp, 1}, w] - 12*G[{-z, 0, bp, z^2}, w] - 
         12*G[{-z, 0, z^2, z^2}, w] - 6*G[{-z, 1, 0, 0}, w] + 
         12*G[{-z, 1, 0, 1}, w] + 18*G[{-z, 1, 0, z^2}, w] - 
         60*G[{-z, 1, 1, 0}, w] + 120*G[{-z, 1, 1, 1}, w] - 
         96*G[{-z, 1, 1, z^2}, w] + 30*G[{-z, 1, bm, 0}, w] - 
         60*G[{-z, 1, bm, 1}, w] + 30*G[{-z, 1, bm, z^2}, w] + 
         30*G[{-z, 1, bp, 0}, w] - 60*G[{-z, 1, bp, 1}, w] + 
         30*G[{-z, 1, bp, z^2}, w] + 18*G[{-z, 1, z^2, 0}, w] - 
         36*G[{-z, 1, z^2, 1}, w] + 42*G[{-z, 1, z^2, z^2}, w] - 
         9*G[{-z, bm, 0, 0}, w] + 18*G[{-z, bm, 0, 1}, w] - 
         9*G[{-z, bm, 0, z^2}, w] + 24*G[{-z, bm, 1, 0}, w] - 
         48*G[{-z, bm, 1, 1}, w] + 24*G[{-z, bm, 1, z^2}, w] - 
         3*G[{-z, bm, bm, 0}, w] + 6*G[{-z, bm, bm, 1}, w] - 
         3*G[{-z, bm, bm, z^2}, w] - 3*G[{-z, bm, bp, 0}, w] + 
         6*G[{-z, bm, bp, 1}, w] - 3*G[{-z, bm, bp, z^2}, w] - 
         9*G[{-z, bm, z^2, 0}, w] + 18*G[{-z, bm, z^2, 1}, w] - 
         9*G[{-z, bm, z^2, z^2}, w] - 9*G[{-z, bp, 0, 0}, w] + 
         18*G[{-z, bp, 0, 1}, w] - 9*G[{-z, bp, 0, z^2}, w] + 
         24*G[{-z, bp, 1, 0}, w] - 48*G[{-z, bp, 1, 1}, w] + 
         24*G[{-z, bp, 1, z^2}, w] - 3*G[{-z, bp, bm, 0}, w] + 
         6*G[{-z, bp, bm, 1}, w] - 3*G[{-z, bp, bm, z^2}, w] - 
         3*G[{-z, bp, bp, 0}, w] + 6*G[{-z, bp, bp, 1}, w] - 
         3*G[{-z, bp, bp, z^2}, w] - 9*G[{-z, bp, z^2, 0}, w] + 
         18*G[{-z, bp, z^2, 1}, w] - 9*G[{-z, bp, z^2, z^2}, w] + 
         3*G[{-z, -z, 0, 0}, w] - 6*G[{-z, -z, 0, 1}, w] + 
         3*G[{-z, -z, 1, 0}, w] - 6*G[{-z, -z, 1, 1}, w] + 
         6*G[{-z, -z, 1, z^2}, w] - 3*G[{-z, -z, bm, 0}, w] + 
         6*G[{-z, -z, bm, 1}, w] - 3*G[{-z, -z, bm, z^2}, w] - 
         3*G[{-z, -z, bp, 0}, w] + 6*G[{-z, -z, bp, 1}, w] - 
         3*G[{-z, -z, bp, z^2}, w] - 3*G[{-z, -z, z^2, z^2}, w] + 
         3*G[{-z, z, 0, 0}, w] - 6*G[{-z, z, 0, 1}, w] + 
         3*G[{-z, z, 1, 0}, w] - 6*G[{-z, z, 1, 1}, w] + 
         6*G[{-z, z, 1, z^2}, w] - 3*G[{-z, z, bm, 0}, w] + 
         6*G[{-z, z, bm, 1}, w] - 3*G[{-z, z, bm, z^2}, w] - 
         3*G[{-z, z, bp, 0}, w] + 6*G[{-z, z, bp, 1}, w] - 
         3*G[{-z, z, bp, z^2}, w] - 3*G[{-z, z, z^2, z^2}, w] - 
         9*G[{-z, z^2, 0, z^2}, w] + 18*G[{-z, z^2, 1, 0}, w] - 
         36*G[{-z, z^2, 1, 1}, w] + 36*G[{-z, z^2, 1, z^2}, w] - 
         9*G[{-z, z^2, bm, 0}, w] + 18*G[{-z, z^2, bm, 1}, w] - 
         9*G[{-z, z^2, bm, z^2}, w] - 9*G[{-z, z^2, bp, 0}, w] + 
         18*G[{-z, z^2, bp, 1}, w] - 9*G[{-z, z^2, bp, z^2}, w] - 
         9*G[{-z, z^2, z^2, 0}, w] + 18*G[{-z, z^2, z^2, 1}, w] - 
         15*G[{-z, z^2, z^2, z^2}, w] + 3*G[{z, -1, 0, 0}, w] - 
         6*G[{z, -1, 0, 1}, w] + 9*G[{z, 0, 0, 0}, w] - 
         18*G[{z, 0, 0, 1}, w] + 24*G[{z, 0, 1, z^2}, w] - 
         12*G[{z, 0, bm, 0}, w] + 24*G[{z, 0, bm, 1}, w] - 
         12*G[{z, 0, bm, z^2}, w] - 12*G[{z, 0, bp, 0}, w] + 
         24*G[{z, 0, bp, 1}, w] - 12*G[{z, 0, bp, z^2}, w] - 
         12*G[{z, 0, z^2, z^2}, w] - 6*G[{z, 1, 0, 0}, w] + 
         12*G[{z, 1, 0, 1}, w] + 18*G[{z, 1, 0, z^2}, w] - 
         60*G[{z, 1, 1, 0}, w] + 120*G[{z, 1, 1, 1}, w] - 
         96*G[{z, 1, 1, z^2}, w] + 30*G[{z, 1, bm, 0}, w] - 
         60*G[{z, 1, bm, 1}, w] + 30*G[{z, 1, bm, z^2}, w] + 
         30*G[{z, 1, bp, 0}, w] - 60*G[{z, 1, bp, 1}, w] + 
         30*G[{z, 1, bp, z^2}, w] + 18*G[{z, 1, z^2, 0}, w] - 
         36*G[{z, 1, z^2, 1}, w] + 42*G[{z, 1, z^2, z^2}, w] - 
         9*G[{z, bm, 0, 0}, w] + 18*G[{z, bm, 0, 1}, w] - 
         9*G[{z, bm, 0, z^2}, w] + 24*G[{z, bm, 1, 0}, w] - 
         48*G[{z, bm, 1, 1}, w] + 24*G[{z, bm, 1, z^2}, w] - 
         3*G[{z, bm, bm, 0}, w] + 6*G[{z, bm, bm, 1}, w] - 
         3*G[{z, bm, bm, z^2}, w] - 3*G[{z, bm, bp, 0}, w] + 
         6*G[{z, bm, bp, 1}, w] - 3*G[{z, bm, bp, z^2}, w] - 
         9*G[{z, bm, z^2, 0}, w] + 18*G[{z, bm, z^2, 1}, w] - 
         9*G[{z, bm, z^2, z^2}, w] - 9*G[{z, bp, 0, 0}, w] + 
         18*G[{z, bp, 0, 1}, w] - 9*G[{z, bp, 0, z^2}, w] + 
         24*G[{z, bp, 1, 0}, w] - 48*G[{z, bp, 1, 1}, w] + 
         24*G[{z, bp, 1, z^2}, w] - 3*G[{z, bp, bm, 0}, w] + 
         6*G[{z, bp, bm, 1}, w] - 3*G[{z, bp, bm, z^2}, w] - 
         3*G[{z, bp, bp, 0}, w] + 6*G[{z, bp, bp, 1}, w] - 
         3*G[{z, bp, bp, z^2}, w] - 9*G[{z, bp, z^2, 0}, w] + 
         18*G[{z, bp, z^2, 1}, w] - 9*G[{z, bp, z^2, z^2}, w] + 
         3*G[{z, -z, 0, 0}, w] - 6*G[{z, -z, 0, 1}, w] + 
         3*G[{z, -z, 1, 0}, w] - 6*G[{z, -z, 1, 1}, w] + 
         6*G[{z, -z, 1, z^2}, w] - 3*G[{z, -z, bm, 0}, w] + 
         6*G[{z, -z, bm, 1}, w] - 3*G[{z, -z, bm, z^2}, w] - 
         3*G[{z, -z, bp, 0}, w] + 6*G[{z, -z, bp, 1}, w] - 
         3*G[{z, -z, bp, z^2}, w] - 3*G[{z, -z, z^2, z^2}, w] + 
         3*G[{z, z, 0, 0}, w] - 6*G[{z, z, 0, 1}, w] + 3*G[{z, z, 1, 0}, w] - 
         6*G[{z, z, 1, 1}, w] + 6*G[{z, z, 1, z^2}, w] - 
         3*G[{z, z, bm, 0}, w] + 6*G[{z, z, bm, 1}, w] - 
         3*G[{z, z, bm, z^2}, w] - 3*G[{z, z, bp, 0}, w] + 
         6*G[{z, z, bp, 1}, w] - 3*G[{z, z, bp, z^2}, w] - 
         3*G[{z, z, z^2, z^2}, w] - 9*G[{z, z^2, 0, z^2}, w] + 
         18*G[{z, z^2, 1, 0}, w] - 36*G[{z, z^2, 1, 1}, w] + 
         36*G[{z, z^2, 1, z^2}, w] - 9*G[{z, z^2, bm, 0}, w] + 
         18*G[{z, z^2, bm, 1}, w] - 9*G[{z, z^2, bm, z^2}, w] - 
         9*G[{z, z^2, bp, 0}, w] + 18*G[{z, z^2, bp, 1}, w] - 
         9*G[{z, z^2, bp, z^2}, w] - 9*G[{z, z^2, z^2, 0}, w] + 
         18*G[{z, z^2, z^2, 1}, w] - 15*G[{z, z^2, z^2, z^2}, w] + 
         G[{z^2, 0, 0, 0}, w]/3 - (2*G[{z^2, 0, 0, 1}, w])/3 - 
         (2*G[{z^2, 0, 0, z^2}, w])/3 - (20*G[{z^2, 0, 1, 0}, w])/3 + 
         (40*G[{z^2, 0, 1, 1}, w])/3 - (32*G[{z^2, 0, 1, z^2}, w])/3 + 
         6*G[{z^2, 0, bm, 0}, w] - 12*G[{z^2, 0, bm, 1}, w] + 
         6*G[{z^2, 0, bm, z^2}, w] + 6*G[{z^2, 0, bp, 0}, w] - 
         12*G[{z^2, 0, bp, 1}, w] + 6*G[{z^2, 0, bp, z^2}, w] - 
         (2*G[{z^2, 0, z^2, 0}, w])/3 + (4*G[{z^2, 0, z^2, 1}, w])/3 + 
         (22*G[{z^2, 0, z^2, z^2}, w])/3 + (16*G[{z^2, 1, 0, 0}, w])/3 - 
         (32*G[{z^2, 1, 0, 1}, w])/3 + (4*G[{z^2, 1, 0, z^2}, w])/3 + 
         (40*G[{z^2, 1, 1, 0}, w])/3 - (80*G[{z^2, 1, 1, 1}, w])/3 + 
         (64*G[{z^2, 1, 1, z^2}, w])/3 - 12*G[{z^2, 1, bm, 0}, w] + 
         24*G[{z^2, 1, bm, 1}, w] - 12*G[{z^2, 1, bm, z^2}, w] - 
         12*G[{z^2, 1, bp, 0}, w] + 24*G[{z^2, 1, bp, 1}, w] - 
         12*G[{z^2, 1, bp, z^2}, w] + (4*G[{z^2, 1, z^2, 0}, w])/3 - 
         (8*G[{z^2, 1, z^2, 1}, w])/3 - (44*G[{z^2, 1, z^2, z^2}, w])/3 - 
         6*G[{z^2, -z, 0, 0}, w] + 12*G[{z^2, -z, 0, 1}, w] - 
         6*G[{z^2, -z, 1, 0}, w] + 12*G[{z^2, -z, 1, 1}, w] - 
         12*G[{z^2, -z, 1, z^2}, w] + 6*G[{z^2, -z, bm, 0}, w] - 
         12*G[{z^2, -z, bm, 1}, w] + 6*G[{z^2, -z, bm, z^2}, w] + 
         6*G[{z^2, -z, bp, 0}, w] - 12*G[{z^2, -z, bp, 1}, w] + 
         6*G[{z^2, -z, bp, z^2}, w] + 6*G[{z^2, -z, z^2, z^2}, w] - 
         6*G[{z^2, z, 0, 0}, w] + 12*G[{z^2, z, 0, 1}, w] - 
         6*G[{z^2, z, 1, 0}, w] + 12*G[{z^2, z, 1, 1}, w] - 
         12*G[{z^2, z, 1, z^2}, w] + 6*G[{z^2, z, bm, 0}, w] - 
         12*G[{z^2, z, bm, 1}, w] + 6*G[{z^2, z, bm, z^2}, w] + 
         6*G[{z^2, z, bp, 0}, w] - 12*G[{z^2, z, bp, 1}, w] + 
         6*G[{z^2, z, bp, z^2}, w] + 6*G[{z^2, z, z^2, z^2}, w] - 
         (2*G[{z^2, z^2, 0, 0}, w])/3 + (4*G[{z^2, z^2, 0, 1}, w])/3 + 
         (4*G[{z^2, z^2, 0, z^2}, w])/3 + (4*G[{z^2, z^2, 1, 0}, w])/3 - 
         (8*G[{z^2, z^2, 1, 1}, w])/3 - (8*G[{z^2, z^2, 1, z^2}, w])/3 + 
         (4*G[{z^2, z^2, z^2, 0}, w])/3 - (8*G[{z^2, z^2, z^2, 1}, w])/3 - 
         (8*G[{z^2, z^2, z^2, z^2}, w])/3 + Pi*((I/3)*G[{0, 0, 0}, w] + 
           ((88*I)/3)*G[{0, 0, 1}, w] - (15*I)*G[{0, 0, bm}, w] - 
           (15*I)*G[{0, 0, bp}, w] - ((47*I)/3)*G[{0, 0, z^2}, w] + 
           ((52*I)/3)*G[{0, 1, 0}, w] - ((320*I)/3)*G[{0, 1, 1}, w] + 
           (36*I)*G[{0, 1, bm}, w] + (36*I)*G[{0, 1, bp}, w] + 
           ((148*I)/3)*G[{0, 1, z^2}, w] - (9*I)*G[{0, bm, 0}, w] + 
           (24*I)*G[{0, bm, 1}, w] - (3*I)*G[{0, bm, bm}, w] - 
           (3*I)*G[{0, bm, bp}, w] - (9*I)*G[{0, bm, z^2}, w] - 
           (9*I)*G[{0, bp, 0}, w] + (24*I)*G[{0, bp, 1}, w] - 
           (3*I)*G[{0, bp, bm}, w] - (3*I)*G[{0, bp, bp}, w] - 
           (9*I)*G[{0, bp, z^2}, w] + (24*I)*G[{0, -z, 1}, w] - 
           (12*I)*G[{0, -z, bm}, w] - (12*I)*G[{0, -z, bp}, w] - 
           (12*I)*G[{0, -z, z^2}, w] + (24*I)*G[{0, z, 1}, w] - 
           (12*I)*G[{0, z, bm}, w] - (12*I)*G[{0, z, bp}, w] - 
           (12*I)*G[{0, z, z^2}, w] - ((11*I)/3)*G[{0, z^2, 0}, w] + 
           ((40*I)/3)*G[{0, z^2, 1}, w] - (3*I)*G[{0, z^2, bm}, w] - 
           (3*I)*G[{0, z^2, bp}, w] + ((13*I)/3)*G[{0, z^2, z^2}, w] - 
           ((2*I)/3)*G[{1, 0, 0}, w] - ((176*I)/3)*G[{1, 0, 1}, w] + 
           (30*I)*G[{1, 0, bm}, w] + (30*I)*G[{1, 0, bp}, w] + 
           ((94*I)/3)*G[{1, 0, z^2}, w] - ((104*I)/3)*G[{1, 1, 0}, w] + 
           ((640*I)/3)*G[{1, 1, 1}, w] - (72*I)*G[{1, 1, bm}, w] - 
           (72*I)*G[{1, 1, bp}, w] - ((296*I)/3)*G[{1, 1, z^2}, w] + 
           (18*I)*G[{1, bm, 0}, w] - (48*I)*G[{1, bm, 1}, w] + 
           (6*I)*G[{1, bm, bm}, w] + (6*I)*G[{1, bm, bp}, w] + 
           (18*I)*G[{1, bm, z^2}, w] + (18*I)*G[{1, bp, 0}, w] - 
           (48*I)*G[{1, bp, 1}, w] + (6*I)*G[{1, bp, bm}, w] + 
           (6*I)*G[{1, bp, bp}, w] + (18*I)*G[{1, bp, z^2}, w] - 
           (24*I)*G[{1, -z, 1}, w] + (12*I)*G[{1, -z, bm}, w] + 
           (12*I)*G[{1, -z, bp}, w] + (12*I)*G[{1, -z, z^2}, w] - 
           (24*I)*G[{1, z, 1}, w] + (12*I)*G[{1, z, bm}, w] + 
           (12*I)*G[{1, z, bp}, w] + (12*I)*G[{1, z, z^2}, w] + 
           ((58*I)/3)*G[{1, z^2, 0}, w] - ((224*I)/3)*G[{1, z^2, 1}, w] + 
           (18*I)*G[{1, z^2, bm}, w] + (18*I)*G[{1, z^2, bp}, w] + 
           ((82*I)/3)*G[{1, z^2, z^2}, w] + (24*I)*G[{-z, 0, 1}, w] - 
           (12*I)*G[{-z, 0, bm}, w] - (12*I)*G[{-z, 0, bp}, w] - 
           (12*I)*G[{-z, 0, z^2}, w] + (18*I)*G[{-z, 1, 0}, w] - 
           (96*I)*G[{-z, 1, 1}, w] + (30*I)*G[{-z, 1, bm}, w] + 
           (30*I)*G[{-z, 1, bp}, w] + (42*I)*G[{-z, 1, z^2}, w] - 
           (9*I)*G[{-z, bm, 0}, w] + (24*I)*G[{-z, bm, 1}, w] - 
           (3*I)*G[{-z, bm, bm}, w] - (3*I)*G[{-z, bm, bp}, w] - 
           (9*I)*G[{-z, bm, z^2}, w] - (9*I)*G[{-z, bp, 0}, w] + 
           (24*I)*G[{-z, bp, 1}, w] - (3*I)*G[{-z, bp, bm}, w] - 
           (3*I)*G[{-z, bp, bp}, w] - (9*I)*G[{-z, bp, z^2}, w] + 
           (6*I)*G[{-z, -z, 1}, w] - (3*I)*G[{-z, -z, bm}, w] - 
           (3*I)*G[{-z, -z, bp}, w] - (3*I)*G[{-z, -z, z^2}, w] + 
           (6*I)*G[{-z, z, 1}, w] - (3*I)*G[{-z, z, bm}, w] - 
           (3*I)*G[{-z, z, bp}, w] - (3*I)*G[{-z, z, z^2}, w] - 
           (9*I)*G[{-z, z^2, 0}, w] + (36*I)*G[{-z, z^2, 1}, w] - 
           (9*I)*G[{-z, z^2, bm}, w] - (9*I)*G[{-z, z^2, bp}, w] - 
           (15*I)*G[{-z, z^2, z^2}, w] + (24*I)*G[{z, 0, 1}, w] - 
           (12*I)*G[{z, 0, bm}, w] - (12*I)*G[{z, 0, bp}, w] - 
           (12*I)*G[{z, 0, z^2}, w] + (18*I)*G[{z, 1, 0}, w] - 
           (96*I)*G[{z, 1, 1}, w] + (30*I)*G[{z, 1, bm}, w] + 
           (30*I)*G[{z, 1, bp}, w] + (42*I)*G[{z, 1, z^2}, w] - 
           (9*I)*G[{z, bm, 0}, w] + (24*I)*G[{z, bm, 1}, w] - 
           (3*I)*G[{z, bm, bm}, w] - (3*I)*G[{z, bm, bp}, w] - 
           (9*I)*G[{z, bm, z^2}, w] - (9*I)*G[{z, bp, 0}, w] + 
           (24*I)*G[{z, bp, 1}, w] - (3*I)*G[{z, bp, bm}, w] - 
           (3*I)*G[{z, bp, bp}, w] - (9*I)*G[{z, bp, z^2}, w] + 
           (6*I)*G[{z, -z, 1}, w] - (3*I)*G[{z, -z, bm}, w] - 
           (3*I)*G[{z, -z, bp}, w] - (3*I)*G[{z, -z, z^2}, w] + 
           (6*I)*G[{z, z, 1}, w] - (3*I)*G[{z, z, bm}, w] - 
           (3*I)*G[{z, z, bp}, w] - (3*I)*G[{z, z, z^2}, w] - 
           (9*I)*G[{z, z^2, 0}, w] + (36*I)*G[{z, z^2, 1}, w] - 
           (9*I)*G[{z, z^2, bm}, w] - (9*I)*G[{z, z^2, bp}, w] - 
           (15*I)*G[{z, z^2, z^2}, w] - ((2*I)/3)*G[{z^2, 0, 0}, w] - 
           ((32*I)/3)*G[{z^2, 0, 1}, w] + (6*I)*G[{z^2, 0, bm}, w] + 
           (6*I)*G[{z^2, 0, bp}, w] + ((22*I)/3)*G[{z^2, 0, z^2}, w] + 
           ((4*I)/3)*G[{z^2, 1, 0}, w] + ((64*I)/3)*G[{z^2, 1, 1}, w] - 
           (12*I)*G[{z^2, 1, bm}, w] - (12*I)*G[{z^2, 1, bp}, w] - 
           ((44*I)/3)*G[{z^2, 1, z^2}, w] - (12*I)*G[{z^2, -z, 1}, w] + 
           (6*I)*G[{z^2, -z, bm}, w] + (6*I)*G[{z^2, -z, bp}, w] + 
           (6*I)*G[{z^2, -z, z^2}, w] - (12*I)*G[{z^2, z, 1}, w] + 
           (6*I)*G[{z^2, z, bm}, w] + (6*I)*G[{z^2, z, bp}, w] + 
           (6*I)*G[{z^2, z, z^2}, w] + ((4*I)/3)*G[{z^2, z^2, 0}, w] - 
           ((8*I)/3)*G[{z^2, z^2, 1}, w] - ((8*I)/3)*G[{z^2, z^2, z^2}, w] - 
           ((2*I)/3)*Zeta[3]) + ((10*G[{0}, w])/3 - (83*G[{1}, w])/3 + 
           21*G[{-z}, w] + 21*G[{z}, w] - (20*G[{z^2}, w])/3)*Zeta[3]), 
     MI[27] -> \[Epsilon]*((I/2)*Pi + G[{0}, w]/2 - G[{1}, w] + 
         G[{z^2}, w]/2) + \[Epsilon]^2*((-2*Pi^2)/3 + 2*G[{0}, w]*G[{0}, z] + 
         Pi*(((3*I)/2)*G[{0}, w] + (2*I)*G[{0}, z] - (4*I)*G[{1}, w] - 
           (I/2)*G[{bm}, w] - (I/2)*G[{bp}, w] + ((5*I)/2)*G[{z^2}, w]) + 
         G[{0}, z]*(-4*G[{1}, w] + 2*G[{z^2}, w]) + (3*G[{0, 0}, w])/2 - 
         5*G[{0, 1}, w] + (5*G[{0, z^2}, w])/2 - 4*G[{1, 0}, w] + 
         12*G[{1, 1}, w] - 6*G[{1, z^2}, w] - G[{bm, 0}, w]/2 + 
         G[{bm, 1}, w] - G[{bm, z^2}, w]/2 - G[{bp, 0}, w]/2 + 
         G[{bp, 1}, w] - G[{bp, z^2}, w]/2 + (5*G[{z^2, 0}, w])/2 - 
         7*G[{z^2, 1}, w] + (7*G[{z^2, z^2}, w])/2) + 
       \[Epsilon]^5*Help["Fam_np", 27] + \[Epsilon]^3*(((-7*I)/6)*Pi^3 + 
         Pi^2*(G[{-1}, z]/6 - (5*G[{0}, w])/3 - 4*G[{0}, z] + G[{-I}, z]/2 + 
           G[{I}, z]/2 + (14*G[{1}, w])/3 + G[{1}, z]/6 + G[{am}, w]/2 + 
           G[{ap}, w]/2 + (2*G[{bm}, w])/3 + (2*G[{bp}, w])/3 + 
           G[{-z}, w]/6 + G[{z}, w]/6 - (11*G[{z^2}, w])/3) + 
         4*G[{am}, w]*G[{0, 0}, z] + 4*G[{ap}, w]*G[{0, 0}, z] + 
         G[{1}, w]*(-4*G[{-1, 0}, z] - 8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{-z}, w]*(-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{z}, w]*(-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{0}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{z^2}, w]*(4*G[{-1, 0}, z] - 4*G[{0, 0}, z] + 4*G[{1, 0}, z]) + 
         Pi*((6*I)*G[{0}, w]*G[{0}, z] + G[{0}, z]*((-16*I)*G[{1}, w] - 
             (2*I)*G[{bm}, w] - (2*I)*G[{bp}, w] + (2*I)*G[{-z}, w] + 
             (2*I)*G[{z}, w] + (10*I)*G[{z^2}, w]) + (2*I)*G[{-1, 0}, z] + 
           ((3*I)/2)*G[{0, 0}, w] + (4*I)*G[{0, 0}, z] - 
           (12*I)*G[{0, 1}, w] + ((3*I)/2)*G[{0, bm}, w] + 
           ((3*I)/2)*G[{0, bp}, w] + ((9*I)/2)*G[{0, z^2}, w] - 
           (6*I)*G[{1, 0}, w] + (2*I)*G[{1, 0}, z] + (32*I)*G[{1, 1}, w] - 
           (2*I)*G[{1, bm}, w] - (2*I)*G[{1, bp}, w] - 
           (14*I)*G[{1, z^2}, w] - ((3*I)/2)*G[{bm, 0}, w] + 
           (4*I)*G[{bm, 1}, w] + (I/2)*G[{bm, bm}, w] + 
           (I/2)*G[{bm, bp}, w] - ((5*I)/2)*G[{bm, z^2}, w] - 
           ((3*I)/2)*G[{bp, 0}, w] + (4*I)*G[{bp, 1}, w] + 
           (I/2)*G[{bp, bm}, w] + (I/2)*G[{bp, bp}, w] - 
           ((5*I)/2)*G[{bp, z^2}, w] - I*G[{-z, bm}, w] - I*G[{-z, bp}, w] + 
           I*G[{-z, z^2}, w] - I*G[{z, bm}, w] - I*G[{z, bp}, w] + 
           I*G[{z, z^2}, w] + ((7*I)/2)*G[{z^2, 0}, w] - 
           (20*I)*G[{z^2, 1}, w] + ((3*I)/2)*G[{z^2, bm}, w] + 
           ((3*I)/2)*G[{z^2, bp}, w] + ((17*I)/2)*G[{z^2, z^2}, w]) + 
         G[{0}, z]*(6*G[{0, 0}, w] - 20*G[{0, 1}, w] + 2*G[{0, cm}, w] + 
           2*G[{0, cp}, w] + 8*G[{0, z^2}, w] - 16*G[{1, 0}, w] + 
           48*G[{1, 1}, w] - 4*G[{1, cm}, w] - 4*G[{1, cp}, w] - 
           20*G[{1, z^2}, w] - 4*G[{am, 1}, w] + 2*G[{am, z^2}, w] - 
           4*G[{ap, 1}, w] + 2*G[{ap, z^2}, w] - 2*G[{bm, 0}, w] + 
           4*G[{bm, 1}, w] - 2*G[{bm, z^2}, w] - 2*G[{bp, 0}, w] + 
           4*G[{bp, 1}, w] - 2*G[{bp, z^2}, w] + 2*G[{-z, 0}, w] - 
           2*G[{-z, cm}, w] - 2*G[{-z, cp}, w] + 2*G[{-z, z^2}, w] + 
           2*G[{z, 0}, w] - 2*G[{z, cm}, w] - 2*G[{z, cp}, w] + 
           2*G[{z, z^2}, w] + 10*G[{z^2, 0}, w] - 24*G[{z^2, 1}, w] + 
           4*G[{z^2, cm}, w] + 4*G[{z^2, cp}, w] + 8*G[{z^2, z^2}, w]) - 
         2*G[{-1, -1, 0}, z] - 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
         (3*G[{0, 0, 0}, w])/2 - 8*G[{0, 0, 0}, z] - 9*G[{0, 0, 1}, w] + 
         (9*G[{0, 0, z^2}, w])/2 - 12*G[{0, 1, 0}, w] + 4*G[{0, 1, 0}, z] + 
         44*G[{0, 1, 1}, w] - 22*G[{0, 1, z^2}, w] + (3*G[{0, bm, 0}, w])/2 - 
         3*G[{0, bm, 1}, w] + (3*G[{0, bm, z^2}, w])/2 + 
         (3*G[{0, bp, 0}, w])/2 - 3*G[{0, bp, 1}, w] + (3*G[{0, bp, z^2}, w])/
          2 - 2*G[{0, cm, 1}, w] + G[{0, cm, z^2}, w] - 2*G[{0, cp, 1}, w] + 
         G[{0, cp, z^2}, w] + (9*G[{0, z^2, 0}, w])/2 - 
         17*G[{0, z^2, 1}, w] + (17*G[{0, z^2, z^2}, w])/2 + 
         4*G[{-I, 0, 0}, z] + 4*G[{I, 0, 0}, z] - 2*G[{1, -1, 0}, z] - 
         6*G[{1, 0, 0}, w] + 28*G[{1, 0, 1}, w] - 14*G[{1, 0, z^2}, w] + 
         32*G[{1, 1, 0}, w] - 2*G[{1, 1, 0}, z] - 112*G[{1, 1, 1}, w] + 
         56*G[{1, 1, z^2}, w] - 2*G[{1, bm, 0}, w] + 4*G[{1, bm, 1}, w] - 
         2*G[{1, bm, z^2}, w] - 2*G[{1, bp, 0}, w] + 4*G[{1, bp, 1}, w] - 
         2*G[{1, bp, z^2}, w] + 4*G[{1, cm, 1}, w] - 2*G[{1, cm, z^2}, w] + 
         4*G[{1, cp, 1}, w] - 2*G[{1, cp, z^2}, w] - 14*G[{1, z^2, 0}, w] + 
         48*G[{1, z^2, 1}, w] - 24*G[{1, z^2, z^2}, w] + 4*G[{am, 1, 1}, w] - 
         2*G[{am, 1, z^2}, w] - 2*G[{am, z^2, 1}, w] + G[{am, z^2, z^2}, w] + 
         4*G[{ap, 1, 1}, w] - 2*G[{ap, 1, z^2}, w] - 2*G[{ap, z^2, 1}, w] + 
         G[{ap, z^2, z^2}, w] - (3*G[{bm, 0, 0}, w])/2 + 5*G[{bm, 0, 1}, w] - 
         (5*G[{bm, 0, z^2}, w])/2 + 4*G[{bm, 1, 0}, w] - 
         12*G[{bm, 1, 1}, w] + 6*G[{bm, 1, z^2}, w] + G[{bm, bm, 0}, w]/2 - 
         G[{bm, bm, 1}, w] + G[{bm, bm, z^2}, w]/2 + G[{bm, bp, 0}, w]/2 - 
         G[{bm, bp, 1}, w] + G[{bm, bp, z^2}, w]/2 - (5*G[{bm, z^2, 0}, w])/
          2 + 7*G[{bm, z^2, 1}, w] - (7*G[{bm, z^2, z^2}, w])/2 - 
         (3*G[{bp, 0, 0}, w])/2 + 5*G[{bp, 0, 1}, w] - (5*G[{bp, 0, z^2}, w])/
          2 + 4*G[{bp, 1, 0}, w] - 12*G[{bp, 1, 1}, w] + 
         6*G[{bp, 1, z^2}, w] + G[{bp, bm, 0}, w]/2 - G[{bp, bm, 1}, w] + 
         G[{bp, bm, z^2}, w]/2 + G[{bp, bp, 0}, w]/2 - G[{bp, bp, 1}, w] + 
         G[{bp, bp, z^2}, w]/2 - (5*G[{bp, z^2, 0}, w])/2 + 
         7*G[{bp, z^2, 1}, w] - (7*G[{bp, z^2, z^2}, w])/2 - 
         2*G[{-z, 0, 1}, w] + G[{-z, 0, z^2}, w] - G[{-z, bm, 0}, w] + 
         2*G[{-z, bm, 1}, w] - G[{-z, bm, z^2}, w] - G[{-z, bp, 0}, w] + 
         2*G[{-z, bp, 1}, w] - G[{-z, bp, z^2}, w] + 2*G[{-z, cm, 1}, w] - 
         G[{-z, cm, z^2}, w] + 2*G[{-z, cp, 1}, w] - G[{-z, cp, z^2}, w] + 
         G[{-z, z^2, 0}, w] - 4*G[{-z, z^2, 1}, w] + 2*G[{-z, z^2, z^2}, w] - 
         2*G[{z, 0, 1}, w] + G[{z, 0, z^2}, w] - G[{z, bm, 0}, w] + 
         2*G[{z, bm, 1}, w] - G[{z, bm, z^2}, w] - G[{z, bp, 0}, w] + 
         2*G[{z, bp, 1}, w] - G[{z, bp, z^2}, w] + 2*G[{z, cm, 1}, w] - 
         G[{z, cm, z^2}, w] + 2*G[{z, cp, 1}, w] - G[{z, cp, z^2}, w] + 
         G[{z, z^2, 0}, w] - 4*G[{z, z^2, 1}, w] + 2*G[{z, z^2, z^2}, w] + 
         (7*G[{z^2, 0, 0}, w])/2 - 17*G[{z^2, 0, 1}, w] + 
         (17*G[{z^2, 0, z^2}, w])/2 - 20*G[{z^2, 1, 0}, w] + 
         64*G[{z^2, 1, 1}, w] - 32*G[{z^2, 1, z^2}, w] + 
         (3*G[{z^2, bm, 0}, w])/2 - 3*G[{z^2, bm, 1}, w] + 
         (3*G[{z^2, bm, z^2}, w])/2 + (3*G[{z^2, bp, 0}, w])/2 - 
         3*G[{z^2, bp, 1}, w] + (3*G[{z^2, bp, z^2}, w])/2 - 
         4*G[{z^2, cm, 1}, w] + 2*G[{z^2, cm, z^2}, w] - 
         4*G[{z^2, cp, 1}, w] + 2*G[{z^2, cp, z^2}, w] + 
         (17*G[{z^2, z^2, 0}, w])/2 - 25*G[{z^2, z^2, 1}, w] + 
         (25*G[{z^2, z^2, z^2}, w])/2 - 4*Zeta[3]) + 
       \[Epsilon]^4*((181*Pi^4)/180 + Pi^3*((-I/6)*G[{-1}, z] - 
           ((3*I)/2)*G[{0}, w] - ((13*I)/3)*G[{0}, z] + 
           ((16*I)/3)*G[{1}, w] - (I/6)*G[{1}, z] + ((7*I)/6)*G[{bm}, w] + 
           ((7*I)/6)*G[{bp}, w] - (I/6)*G[{-z}, w] - (I/6)*G[{z}, w] - 
           ((7*I)/2)*G[{z^2}, w]) - 20*G[{0, 1}, w]*G[{1, 0}, z] + 
         8*G[{0, cm}, w]*G[{1, 0}, z] + 8*G[{0, cp}, w]*G[{1, 0}, z] - 
         6*G[{0, -z}, w]*G[{1, 0}, z] - 6*G[{0, z}, w]*G[{1, 0}, z] + 
         8*G[{0, z^2}, w]*G[{1, 0}, z] - 16*G[{1, 0}, w]*G[{1, 0}, z] + 
         G[{0, 0}, w]*(12*G[{0, 0}, z] + 6*G[{1, 0}, z]) + 
         G[{0, 0}, z]*(-40*G[{0, 1}, w] + 4*G[{0, cm}, w] + 4*G[{0, cp}, w] + 
           4*G[{0, z^2}, w] - 32*G[{1, 0}, w] + 96*G[{1, 1}, w] - 
           8*G[{1, am}, w] - 8*G[{1, ap}, w] - 8*G[{1, cm}, w] - 
           8*G[{1, cp}, w] - 32*G[{am, 1}, w] + 16*G[{am, z^2}, w] - 
           32*G[{ap, 1}, w] + 16*G[{ap, z^2}, w] - 4*G[{bm, 0}, w] + 
           8*G[{bm, 1}, w] - 4*G[{bm, am}, w] - 4*G[{bm, ap}, w] + 
           4*G[{bm, z^2}, w] - 4*G[{bp, 0}, w] + 8*G[{bp, 1}, w] - 
           4*G[{bp, am}, w] - 4*G[{bp, ap}, w] + 4*G[{bp, z^2}, w] + 
           4*G[{-z, 0}, w] + 8*G[{-z, 1}, w] - 4*G[{-z, cm}, w] - 
           4*G[{-z, cp}, w] - 4*G[{-z, z^2}, w] + 4*G[{z, 0}, w] + 
           8*G[{z, 1}, w] - 4*G[{z, cm}, w] - 4*G[{z, cp}, w] - 
           4*G[{z, z^2}, w] + 20*G[{z^2, 0}, w] - 8*G[{z^2, 1}, w] + 
           12*G[{z^2, am}, w] + 12*G[{z^2, ap}, w] + 8*G[{z^2, cm}, w] + 
           8*G[{z^2, cp}, w] - 36*G[{z^2, z^2}, w]) + 
         Pi^2*(G[{0}, w]*((-19*G[{0}, z])/3 - G[{1}, z]/6) + 
           G[{0}, z]*((62*G[{1}, w])/3 + G[{am}, w] + G[{ap}, w] + 
             4*G[{bm}, w] + 4*G[{bp}, w] - 4*G[{-z}, w] - 4*G[{z}, w] - 
             (49*G[{z^2}, w])/3) + G[{1}, z]*(-G[{bm}, w]/6 - G[{bp}, w]/6 + 
             (5*G[{-z}, w])/6 + (5*G[{z}, w])/6 - G[{z^2}, w]/2) + 
           G[{-1}, z]*(-G[{0}, w]/6 - G[{bm}, w]/6 - G[{bp}, w]/6 + 
             (5*G[{-z}, w])/6 + (5*G[{z}, w])/6 - G[{z^2}, w]/2) + 
           G[{-I}, z]*(-G[{1}, w] - G[{bm}, w]/2 - G[{bp}, w]/2 + 
             (3*G[{z^2}, w])/2) + G[{I}, z]*(-G[{1}, w] - G[{bm}, w]/2 - 
             G[{bp}, w]/2 + (3*G[{z^2}, w])/2) + (5*G[{-1, -1}, z])/6 - 
           4*G[{-1, 0}, z] + (5*G[{-1, 1}, z])/6 - G[{0, -1}, z] - 
           2*G[{0, 0}, w] - 10*G[{0, 0}, z] + 2*G[{0, -I}, z] + 
           2*G[{0, I}, z] + (44*G[{0, 1}, w])/3 - G[{0, 1}, z] - 
           2*G[{0, bm}, w] - 2*G[{0, bp}, w] - (2*G[{0, cm}, w])/3 - 
           (2*G[{0, cp}, w])/3 + G[{0, -z}, w]/2 + G[{0, z}, w]/2 - 
           (31*G[{0, z^2}, w])/6 + G[{-I, 0}, z] + G[{I, 0}, z] + 
           (5*G[{1, -1}, z])/6 + (22*G[{1, 0}, w])/3 - 4*G[{1, 0}, z] - 
           (116*G[{1, 1}, w])/3 + (5*G[{1, 1}, z])/6 - G[{1, am}, w] - 
           G[{1, ap}, w] + (8*G[{1, bm}, w])/3 + (8*G[{1, bp}, w])/3 + 
           (4*G[{1, cm}, w])/3 + (4*G[{1, cp}, w])/3 - (4*G[{1, -z}, w])/3 - 
           (4*G[{1, z}, w])/3 + (53*G[{1, z^2}, w])/3 - G[{am, 1}, w] + 
           G[{am, z^2}, w]/2 - G[{ap, 1}, w] + G[{ap, z^2}, w]/2 + 
           (5*G[{bm, 0}, w])/3 - (14*G[{bm, 1}, w])/3 - G[{bm, am}, w]/2 - 
           G[{bm, ap}, w]/2 - (2*G[{bm, bm}, w])/3 - (2*G[{bm, bp}, w])/3 - 
           G[{bm, -z}, w]/6 - G[{bm, z}, w]/6 + (11*G[{bm, z^2}, w])/3 + 
           (5*G[{bp, 0}, w])/3 - (14*G[{bp, 1}, w])/3 - G[{bp, am}, w]/2 - 
           G[{bp, ap}, w]/2 - (2*G[{bp, bm}, w])/3 - (2*G[{bp, bp}, w])/3 - 
           G[{bp, -z}, w]/6 - G[{bp, z}, w]/6 + (11*G[{bp, z^2}, w])/3 - 
           G[{-z, 0}, w]/6 - G[{-z, 1}, w] + (11*G[{-z, bm}, w])/6 + 
           (11*G[{-z, bp}, w])/6 + (2*G[{-z, cm}, w])/3 + (2*G[{-z, cp}, w])/
            3 + G[{-z, -z}, w]/6 + G[{-z, z}, w]/6 - (13*G[{-z, z^2}, w])/6 - 
           G[{z, 0}, w]/6 - G[{z, 1}, w] + (11*G[{z, bm}, w])/6 + 
           (11*G[{z, bp}, w])/6 + (2*G[{z, cm}, w])/3 + (2*G[{z, cp}, w])/3 + 
           G[{z, -z}, w]/6 + G[{z, z}, w]/6 - (13*G[{z, z^2}, w])/6 - 
           (8*G[{z^2, 0}, w])/3 + (77*G[{z^2, 1}, w])/3 + (3*G[{z^2, am}, w])/
            2 + (3*G[{z^2, ap}, w])/2 - 3*G[{z^2, bm}, w] - 
           3*G[{z^2, bp}, w] - (4*G[{z^2, cm}, w])/3 - (4*G[{z^2, cp}, w])/
            3 + (5*G[{z^2, -z}, w])/6 + (5*G[{z^2, z}, w])/6 - 
           (65*G[{z^2, z^2}, w])/6) + G[{1, 0}, z]*(48*G[{1, 1}, w] - 
           16*G[{1, cm}, w] - 16*G[{1, cp}, w] + 16*G[{1, -z}, w] + 
           16*G[{1, z}, w] - 24*G[{1, z^2}, w] - 8*G[{am, 1}, w] + 
           4*G[{am, z^2}, w] - 8*G[{ap, 1}, w] + 4*G[{ap, z^2}, w] - 
           2*G[{bm, 0}, w] + 4*G[{bm, 1}, w] + 2*G[{bm, -z}, w] + 
           2*G[{bm, z}, w] - 4*G[{bm, z^2}, w] - 2*G[{bp, 0}, w] + 
           4*G[{bp, 1}, w] + 2*G[{bp, -z}, w] + 2*G[{bp, z}, w] - 
           4*G[{bp, z^2}, w] + 2*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 
           8*G[{-z, cm}, w] - 8*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 
           2*G[{-z, z}, w] + 4*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 
           12*G[{z, 1}, w] - 8*G[{z, cm}, w] - 8*G[{z, cp}, w] - 
           2*G[{z, -z}, w] - 2*G[{z, z}, w] + 4*G[{z, z^2}, w] + 
           10*G[{z^2, 0}, w] - 28*G[{z^2, 1}, w] + 16*G[{z^2, cm}, w] + 
           16*G[{z^2, cp}, w] - 10*G[{z^2, -z}, w] - 10*G[{z^2, z}, w] + 
           8*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*(6*G[{0, 0}, w] - 
           20*G[{0, 1}, w] + 8*G[{0, cm}, w] + 8*G[{0, cp}, w] - 
           6*G[{0, -z}, w] - 6*G[{0, z}, w] + 8*G[{0, z^2}, w] - 
           16*G[{1, 0}, w] + 48*G[{1, 1}, w] - 16*G[{1, cm}, w] - 
           16*G[{1, cp}, w] + 16*G[{1, -z}, w] + 16*G[{1, z}, w] - 
           24*G[{1, z^2}, w] - 8*G[{am, 1}, w] + 4*G[{am, z^2}, w] - 
           8*G[{ap, 1}, w] + 4*G[{ap, z^2}, w] - 2*G[{bm, 0}, w] + 
           4*G[{bm, 1}, w] + 2*G[{bm, -z}, w] + 2*G[{bm, z}, w] - 
           4*G[{bm, z^2}, w] - 2*G[{bp, 0}, w] + 4*G[{bp, 1}, w] + 
           2*G[{bp, -z}, w] + 2*G[{bp, z}, w] - 4*G[{bp, z^2}, w] + 
           2*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 8*G[{-z, cm}, w] - 
           8*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 2*G[{-z, z}, w] + 
           4*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 12*G[{z, 1}, w] - 
           8*G[{z, cm}, w] - 8*G[{z, cp}, w] - 2*G[{z, -z}, w] - 
           2*G[{z, z}, w] + 4*G[{z, z^2}, w] + 10*G[{z^2, 0}, w] - 
           28*G[{z^2, 1}, w] + 16*G[{z^2, cm}, w] + 16*G[{z^2, cp}, w] - 
           10*G[{z^2, -z}, w] - 10*G[{z^2, z}, w] + 8*G[{z^2, z^2}, w]) + 
         G[{am}, w]*(8*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z]) + G[{ap}, w]*(8*G[{0, -1, 0}, z] + 
           32*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z]) + 
         G[{1}, w]*(-8*G[{-1, 0, 0}, z] - 16*G[{0, -1, 0}, z] - 
           16*G[{0, 1, 0}, z] - 8*G[{-I, 0, 0}, z] - 8*G[{I, 0, 0}, z] - 
           8*G[{1, 0, 0}, z]) + G[{-z}, w]*(-10*G[{-1, -1, 0}, z] - 
           4*G[{-1, 0, 0}, z] - 10*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] - 
           8*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] - 10*G[{1, -1, 0}, z] - 
           4*G[{1, 0, 0}, z] - 10*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(-10*G[{-1, -1, 0}, z] - 4*G[{-1, 0, 0}, z] - 
           10*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] - 8*G[{0, 0, 0}, z] + 
           4*G[{0, 1, 0}, z] - 10*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, z] - 
           10*G[{1, 1, 0}, z]) + G[{bm}, w]*(2*G[{-1, -1, 0}, z] + 
           2*G[{-1, 1, 0}, z] - 4*G[{0, -1, 0}, z] + 8*G[{0, 0, 0}, z] - 
           4*G[{0, 1, 0}, z] - 4*G[{-I, 0, 0}, z] - 4*G[{I, 0, 0}, z] + 
           2*G[{1, -1, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{bp}, w]*(2*G[{-1, -1, 0}, z] + 2*G[{-1, 1, 0}, z] - 
           4*G[{0, -1, 0}, z] + 8*G[{0, 0, 0}, z] - 4*G[{0, 1, 0}, z] - 
           4*G[{-I, 0, 0}, z] - 4*G[{I, 0, 0}, z] + 2*G[{1, -1, 0}, z] + 
           2*G[{1, 1, 0}, z]) + G[{0}, w]*(2*G[{-1, -1, 0}, z] + 
           4*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
           4*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + G[{z^2}, w]*
          (6*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 6*G[{-1, 1, 0}, z] - 
           4*G[{0, -1, 0}, z] - 72*G[{0, 0, 0}, z] - 4*G[{0, 1, 0}, z] + 
           12*G[{-I, 0, 0}, z] + 12*G[{I, 0, 0}, z] + 6*G[{1, -1, 0}, z] + 
           8*G[{1, 0, 0}, z] + 6*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(6*G[{0, 0, 0}, w] - 36*G[{0, 0, 1}, w] + 
           6*G[{0, 0, cm}, w] + 6*G[{0, 0, cp}, w] + 12*G[{0, 0, z^2}, w] - 
           48*G[{0, 1, 0}, w] + 176*G[{0, 1, 1}, w] - 20*G[{0, 1, cm}, w] - 
           20*G[{0, 1, cp}, w] - 68*G[{0, 1, z^2}, w] + 6*G[{0, bm, 0}, w] - 
           12*G[{0, bm, 1}, w] + 6*G[{0, bm, z^2}, w] + 6*G[{0, bp, 0}, w] - 
           12*G[{0, bp, 1}, w] + 6*G[{0, bp, z^2}, w] - 20*G[{0, cm, 1}, w] + 
           8*G[{0, cm, cm}, w] + 8*G[{0, cm, cp}, w] + 2*G[{0, cm, z^2}, w] - 
           20*G[{0, cp, 1}, w] + 8*G[{0, cp, cm}, w] + 8*G[{0, cp, cp}, w] + 
           2*G[{0, cp, z^2}, w] + 6*G[{0, -z, 0}, w] - 6*G[{0, -z, cm}, w] - 
           6*G[{0, -z, cp}, w] + 6*G[{0, -z, z^2}, w] + 6*G[{0, z, 0}, w] - 
           6*G[{0, z, cm}, w] - 6*G[{0, z, cp}, w] + 6*G[{0, z, z^2}, w] + 
           18*G[{0, z^2, 0}, w] - 56*G[{0, z^2, 1}, w] + 
           8*G[{0, z^2, cm}, w] + 8*G[{0, z^2, cp}, w] + 
           20*G[{0, z^2, z^2}, w] - 24*G[{1, 0, 0}, w] + 
           112*G[{1, 0, 1}, w] - 16*G[{1, 0, cm}, w] - 16*G[{1, 0, cp}, w] - 
           40*G[{1, 0, z^2}, w] + 128*G[{1, 1, 0}, w] - 448*G[{1, 1, 1}, w] + 
           48*G[{1, 1, cm}, w] + 48*G[{1, 1, cp}, w] + 
           176*G[{1, 1, z^2}, w] + 8*G[{1, am, 1}, w] - 
           4*G[{1, am, z^2}, w] + 8*G[{1, ap, 1}, w] - 4*G[{1, ap, z^2}, w] - 
           8*G[{1, bm, 0}, w] + 16*G[{1, bm, 1}, w] - 8*G[{1, bm, z^2}, w] - 
           8*G[{1, bp, 0}, w] + 16*G[{1, bp, 1}, w] - 8*G[{1, bp, z^2}, w] + 
           40*G[{1, cm, 1}, w] - 16*G[{1, cm, cm}, w] - 
           16*G[{1, cm, cp}, w] - 4*G[{1, cm, z^2}, w] + 
           40*G[{1, cp, 1}, w] - 16*G[{1, cp, cm}, w] - 
           16*G[{1, cp, cp}, w] - 4*G[{1, cp, z^2}, w] - 
           16*G[{1, -z, 0}, w] + 16*G[{1, -z, cm}, w] + 
           16*G[{1, -z, cp}, w] - 16*G[{1, -z, z^2}, w] - 
           16*G[{1, z, 0}, w] + 16*G[{1, z, cm}, w] + 16*G[{1, z, cp}, w] - 
           16*G[{1, z, z^2}, w] - 56*G[{1, z^2, 0}, w] + 
           160*G[{1, z^2, 1}, w] - 24*G[{1, z^2, cm}, w] - 
           24*G[{1, z^2, cp}, w] - 56*G[{1, z^2, z^2}, w] + 
           48*G[{am, 1, 1}, w] - 8*G[{am, 1, cm}, w] - 8*G[{am, 1, cp}, w] - 
           16*G[{am, 1, z^2}, w] - 24*G[{am, z^2, 1}, w] + 
           4*G[{am, z^2, cm}, w] + 4*G[{am, z^2, cp}, w] + 
           8*G[{am, z^2, z^2}, w] + 48*G[{ap, 1, 1}, w] - 
           8*G[{ap, 1, cm}, w] - 8*G[{ap, 1, cp}, w] - 
           16*G[{ap, 1, z^2}, w] - 24*G[{ap, z^2, 1}, w] + 
           4*G[{ap, z^2, cm}, w] + 4*G[{ap, z^2, cp}, w] + 
           8*G[{ap, z^2, z^2}, w] - 6*G[{bm, 0, 0}, w] + 
           20*G[{bm, 0, 1}, w] - 2*G[{bm, 0, cm}, w] - 2*G[{bm, 0, cp}, w] - 
           8*G[{bm, 0, z^2}, w] + 16*G[{bm, 1, 0}, w] - 48*G[{bm, 1, 1}, w] + 
           4*G[{bm, 1, cm}, w] + 4*G[{bm, 1, cp}, w] + 
           20*G[{bm, 1, z^2}, w] + 4*G[{bm, am, 1}, w] - 
           2*G[{bm, am, z^2}, w] + 4*G[{bm, ap, 1}, w] - 
           2*G[{bm, ap, z^2}, w] + 2*G[{bm, bm, 0}, w] - 
           4*G[{bm, bm, 1}, w] + 2*G[{bm, bm, z^2}, w] + 
           2*G[{bm, bp, 0}, w] - 4*G[{bm, bp, 1}, w] + 
           2*G[{bm, bp, z^2}, w] - 2*G[{bm, -z, 0}, w] + 
           2*G[{bm, -z, cm}, w] + 2*G[{bm, -z, cp}, w] - 
           2*G[{bm, -z, z^2}, w] - 2*G[{bm, z, 0}, w] + 2*G[{bm, z, cm}, w] + 
           2*G[{bm, z, cp}, w] - 2*G[{bm, z, z^2}, w] - 
           10*G[{bm, z^2, 0}, w] + 24*G[{bm, z^2, 1}, w] - 
           4*G[{bm, z^2, cm}, w] - 4*G[{bm, z^2, cp}, w] - 
           8*G[{bm, z^2, z^2}, w] - 6*G[{bp, 0, 0}, w] + 
           20*G[{bp, 0, 1}, w] - 2*G[{bp, 0, cm}, w] - 2*G[{bp, 0, cp}, w] - 
           8*G[{bp, 0, z^2}, w] + 16*G[{bp, 1, 0}, w] - 48*G[{bp, 1, 1}, w] + 
           4*G[{bp, 1, cm}, w] + 4*G[{bp, 1, cp}, w] + 
           20*G[{bp, 1, z^2}, w] + 4*G[{bp, am, 1}, w] - 
           2*G[{bp, am, z^2}, w] + 4*G[{bp, ap, 1}, w] - 
           2*G[{bp, ap, z^2}, w] + 2*G[{bp, bm, 0}, w] - 
           4*G[{bp, bm, 1}, w] + 2*G[{bp, bm, z^2}, w] + 
           2*G[{bp, bp, 0}, w] - 4*G[{bp, bp, 1}, w] + 
           2*G[{bp, bp, z^2}, w] - 2*G[{bp, -z, 0}, w] + 
           2*G[{bp, -z, cm}, w] + 2*G[{bp, -z, cp}, w] - 
           2*G[{bp, -z, z^2}, w] - 2*G[{bp, z, 0}, w] + 2*G[{bp, z, cm}, w] + 
           2*G[{bp, z, cp}, w] - 2*G[{bp, z, z^2}, w] - 
           10*G[{bp, z^2, 0}, w] + 24*G[{bp, z^2, 1}, w] - 
           4*G[{bp, z^2, cm}, w] - 4*G[{bp, z^2, cp}, w] - 
           8*G[{bp, z^2, z^2}, w] + 6*G[{-z, 0, 0}, w] - 
           20*G[{-z, 0, 1}, w] + 2*G[{-z, 0, cm}, w] + 2*G[{-z, 0, cp}, w] + 
           8*G[{-z, 0, z^2}, w] - 16*G[{-z, 1, 0}, w] + 
           12*G[{-z, 1, cm}, w] + 12*G[{-z, 1, cp}, w] - 
           12*G[{-z, 1, z^2}, w] - 2*G[{-z, bm, 0}, w] + 
           4*G[{-z, bm, 1}, w] - 2*G[{-z, bm, z^2}, w] - 
           2*G[{-z, bp, 0}, w] + 4*G[{-z, bp, 1}, w] - 
           2*G[{-z, bp, z^2}, w] + 20*G[{-z, cm, 1}, w] - 
           8*G[{-z, cm, cm}, w] - 8*G[{-z, cm, cp}, w] - 
           2*G[{-z, cm, z^2}, w] + 20*G[{-z, cp, 1}, w] - 
           8*G[{-z, cp, cm}, w] - 8*G[{-z, cp, cp}, w] - 
           2*G[{-z, cp, z^2}, w] + 2*G[{-z, -z, 0}, w] - 
           2*G[{-z, -z, cm}, w] - 2*G[{-z, -z, cp}, w] + 
           2*G[{-z, -z, z^2}, w] + 2*G[{-z, z, 0}, w] - 2*G[{-z, z, cm}, w] - 
           2*G[{-z, z, cp}, w] + 2*G[{-z, z, z^2}, w] + 
           10*G[{-z, z^2, 0}, w] - 24*G[{-z, z^2, 1}, w] + 
           4*G[{-z, z^2, cm}, w] + 4*G[{-z, z^2, cp}, w] + 
           8*G[{-z, z^2, z^2}, w] + 6*G[{z, 0, 0}, w] - 20*G[{z, 0, 1}, w] + 
           2*G[{z, 0, cm}, w] + 2*G[{z, 0, cp}, w] + 8*G[{z, 0, z^2}, w] - 
           16*G[{z, 1, 0}, w] + 12*G[{z, 1, cm}, w] + 12*G[{z, 1, cp}, w] - 
           12*G[{z, 1, z^2}, w] - 2*G[{z, bm, 0}, w] + 4*G[{z, bm, 1}, w] - 
           2*G[{z, bm, z^2}, w] - 2*G[{z, bp, 0}, w] + 4*G[{z, bp, 1}, w] - 
           2*G[{z, bp, z^2}, w] + 20*G[{z, cm, 1}, w] - 8*G[{z, cm, cm}, w] - 
           8*G[{z, cm, cp}, w] - 2*G[{z, cm, z^2}, w] + 20*G[{z, cp, 1}, w] - 
           8*G[{z, cp, cm}, w] - 8*G[{z, cp, cp}, w] - 2*G[{z, cp, z^2}, w] + 
           2*G[{z, -z, 0}, w] - 2*G[{z, -z, cm}, w] - 2*G[{z, -z, cp}, w] + 
           2*G[{z, -z, z^2}, w] + 2*G[{z, z, 0}, w] - 2*G[{z, z, cm}, w] - 
           2*G[{z, z, cp}, w] + 2*G[{z, z, z^2}, w] + 10*G[{z, z^2, 0}, w] - 
           24*G[{z, z^2, 1}, w] + 4*G[{z, z^2, cm}, w] + 
           4*G[{z, z^2, cp}, w] + 8*G[{z, z^2, z^2}, w] + 
           18*G[{z^2, 0, 0}, w] - 76*G[{z^2, 0, 1}, w] + 
           10*G[{z^2, 0, cm}, w] + 10*G[{z^2, 0, cp}, w] + 
           28*G[{z^2, 0, z^2}, w] - 80*G[{z^2, 1, 0}, w] + 
           224*G[{z^2, 1, 1}, w] - 28*G[{z^2, 1, cm}, w] - 
           28*G[{z^2, 1, cp}, w] - 84*G[{z^2, 1, z^2}, w] - 
           12*G[{z^2, am, 1}, w] + 6*G[{z^2, am, z^2}, w] - 
           12*G[{z^2, ap, 1}, w] + 6*G[{z^2, ap, z^2}, w] + 
           2*G[{z^2, bm, 0}, w] - 4*G[{z^2, bm, 1}, w] + 
           2*G[{z^2, bm, z^2}, w] + 2*G[{z^2, bp, 0}, w] - 
           4*G[{z^2, bp, 1}, w] + 2*G[{z^2, bp, z^2}, w] - 
           40*G[{z^2, cm, 1}, w] + 16*G[{z^2, cm, cm}, w] + 
           16*G[{z^2, cm, cp}, w] + 4*G[{z^2, cm, z^2}, w] - 
           40*G[{z^2, cp, 1}, w] + 16*G[{z^2, cp, cm}, w] + 
           16*G[{z^2, cp, cp}, w] + 4*G[{z^2, cp, z^2}, w] + 
           10*G[{z^2, -z, 0}, w] - 10*G[{z^2, -z, cm}, w] - 
           10*G[{z^2, -z, cp}, w] + 10*G[{z^2, -z, z^2}, w] + 
           10*G[{z^2, z, 0}, w] - 10*G[{z^2, z, cm}, w] - 
           10*G[{z^2, z, cp}, w] + 10*G[{z^2, z, z^2}, w] + 
           38*G[{z^2, z^2, 0}, w] - 56*G[{z^2, z^2, 1}, w] + 
           8*G[{z^2, z^2, cm}, w] + 8*G[{z^2, z^2, cp}, w] + 
           20*G[{z^2, z^2, z^2}, w]) - 10*G[{-1, -1, -1, 0}, z] - 
         4*G[{-1, -1, 0, 0}, z] - 10*G[{-1, -1, 1, 0}, z] + 
         4*G[{-1, 0, -1, 0}, z] - 8*G[{-1, 0, 0, 0}, z] + 
         4*G[{-1, 0, 1, 0}, z] - 10*G[{-1, 1, -1, 0}, z] - 
         4*G[{-1, 1, 0, 0}, z] - 10*G[{-1, 1, 1, 0}, z] + 
         12*G[{0, -1, -1, 0}, z] + 8*G[{0, -1, 0, 0}, z] + 
         12*G[{0, -1, 1, 0}, z] - 8*G[{0, 0, -1, 0}, z] + 
         (3*G[{0, 0, 0, 0}, w])/2 - 80*G[{0, 0, 0, 0}, z] - 
         9*G[{0, 0, 0, 1}, w] + (9*G[{0, 0, 0, z^2}, w])/2 - 
         12*G[{0, 0, 1, 0}, w] - 8*G[{0, 0, 1, 0}, z] + 
         60*G[{0, 0, 1, 1}, w] - 30*G[{0, 0, 1, z^2}, w] + 
         (3*G[{0, 0, bm, 0}, w])/2 - 3*G[{0, 0, bm, 1}, w] + 
         (3*G[{0, 0, bm, z^2}, w])/2 + (3*G[{0, 0, bp, 0}, w])/2 - 
         3*G[{0, 0, bp, 1}, w] + (3*G[{0, 0, bp, z^2}, w])/2 - 
         6*G[{0, 0, cm, 1}, w] + 3*G[{0, 0, cm, z^2}, w] - 
         6*G[{0, 0, cp, 1}, w] + 3*G[{0, 0, cp, z^2}, w] + 
         (9*G[{0, 0, z^2, 0}, w])/2 - 21*G[{0, 0, z^2, 1}, w] + 
         (21*G[{0, 0, z^2, z^2}, w])/2 + 16*G[{0, -I, 0, 0}, z] + 
         16*G[{0, I, 0, 0}, z] + 12*G[{0, 1, -1, 0}, z] - 
         18*G[{0, 1, 0, 0}, w] + 8*G[{0, 1, 0, 0}, z] + 
         84*G[{0, 1, 0, 1}, w] - 42*G[{0, 1, 0, z^2}, w] + 
         96*G[{0, 1, 1, 0}, w] + 12*G[{0, 1, 1, 0}, z] - 
         368*G[{0, 1, 1, 1}, w] + 184*G[{0, 1, 1, z^2}, w] - 
         6*G[{0, 1, bm, 0}, w] + 12*G[{0, 1, bm, 1}, w] - 
         6*G[{0, 1, bm, z^2}, w] - 6*G[{0, 1, bp, 0}, w] + 
         12*G[{0, 1, bp, 1}, w] - 6*G[{0, 1, bp, z^2}, w] + 
         20*G[{0, 1, cm, 1}, w] - 10*G[{0, 1, cm, z^2}, w] + 
         20*G[{0, 1, cp, 1}, w] - 10*G[{0, 1, cp, z^2}, w] - 
         42*G[{0, 1, z^2, 0}, w] + 152*G[{0, 1, z^2, 1}, w] - 
         76*G[{0, 1, z^2, z^2}, w] + (9*G[{0, bm, 0, 0}, w])/2 - 
         15*G[{0, bm, 0, 1}, w] + (15*G[{0, bm, 0, z^2}, w])/2 - 
         12*G[{0, bm, 1, 0}, w] + 36*G[{0, bm, 1, 1}, w] - 
         18*G[{0, bm, 1, z^2}, w] - (3*G[{0, bm, bm, 0}, w])/2 + 
         3*G[{0, bm, bm, 1}, w] - (3*G[{0, bm, bm, z^2}, w])/2 - 
         (3*G[{0, bm, bp, 0}, w])/2 + 3*G[{0, bm, bp, 1}, w] - 
         (3*G[{0, bm, bp, z^2}, w])/2 + (15*G[{0, bm, z^2, 0}, w])/2 - 
         21*G[{0, bm, z^2, 1}, w] + (21*G[{0, bm, z^2, z^2}, w])/2 + 
         (9*G[{0, bp, 0, 0}, w])/2 - 15*G[{0, bp, 0, 1}, w] + 
         (15*G[{0, bp, 0, z^2}, w])/2 - 12*G[{0, bp, 1, 0}, w] + 
         36*G[{0, bp, 1, 1}, w] - 18*G[{0, bp, 1, z^2}, w] - 
         (3*G[{0, bp, bm, 0}, w])/2 + 3*G[{0, bp, bm, 1}, w] - 
         (3*G[{0, bp, bm, z^2}, w])/2 - (3*G[{0, bp, bp, 0}, w])/2 + 
         3*G[{0, bp, bp, 1}, w] - (3*G[{0, bp, bp, z^2}, w])/2 + 
         (15*G[{0, bp, z^2, 0}, w])/2 - 21*G[{0, bp, z^2, 1}, w] + 
         (21*G[{0, bp, z^2, z^2}, w])/2 + 20*G[{0, cm, 1, 1}, w] - 
         10*G[{0, cm, 1, z^2}, w] - 8*G[{0, cm, cm, 1}, w] + 
         4*G[{0, cm, cm, z^2}, w] - 8*G[{0, cm, cp, 1}, w] + 
         4*G[{0, cm, cp, z^2}, w] - 2*G[{0, cm, z^2, 1}, w] + 
         G[{0, cm, z^2, z^2}, w] + 20*G[{0, cp, 1, 1}, w] - 
         10*G[{0, cp, 1, z^2}, w] - 8*G[{0, cp, cm, 1}, w] + 
         4*G[{0, cp, cm, z^2}, w] - 8*G[{0, cp, cp, 1}, w] + 
         4*G[{0, cp, cp, z^2}, w] - 2*G[{0, cp, z^2, 1}, w] + 
         G[{0, cp, z^2, z^2}, w] - 6*G[{0, -z, 0, 1}, w] + 
         3*G[{0, -z, 0, z^2}, w] - 3*G[{0, -z, bm, 0}, w] + 
         6*G[{0, -z, bm, 1}, w] - 3*G[{0, -z, bm, z^2}, w] - 
         3*G[{0, -z, bp, 0}, w] + 6*G[{0, -z, bp, 1}, w] - 
         3*G[{0, -z, bp, z^2}, w] + 6*G[{0, -z, cm, 1}, w] - 
         3*G[{0, -z, cm, z^2}, w] + 6*G[{0, -z, cp, 1}, w] - 
         3*G[{0, -z, cp, z^2}, w] + 3*G[{0, -z, z^2, 0}, w] - 
         12*G[{0, -z, z^2, 1}, w] + 6*G[{0, -z, z^2, z^2}, w] - 
         6*G[{0, z, 0, 1}, w] + 3*G[{0, z, 0, z^2}, w] - 
         3*G[{0, z, bm, 0}, w] + 6*G[{0, z, bm, 1}, w] - 
         3*G[{0, z, bm, z^2}, w] - 3*G[{0, z, bp, 0}, w] + 
         6*G[{0, z, bp, 1}, w] - 3*G[{0, z, bp, z^2}, w] + 
         6*G[{0, z, cm, 1}, w] - 3*G[{0, z, cm, z^2}, w] + 
         6*G[{0, z, cp, 1}, w] - 3*G[{0, z, cp, z^2}, w] + 
         3*G[{0, z, z^2, 0}, w] - 12*G[{0, z, z^2, 1}, w] + 
         6*G[{0, z, z^2, z^2}, w] + (3*G[{0, z^2, 0, 0}, w])/2 - 
         21*G[{0, z^2, 0, 1}, w] + (21*G[{0, z^2, 0, z^2}, w])/2 - 
         36*G[{0, z^2, 1, 0}, w] + 128*G[{0, z^2, 1, 1}, w] - 
         64*G[{0, z^2, 1, z^2}, w] + (15*G[{0, z^2, bm, 0}, w])/2 - 
         15*G[{0, z^2, bm, 1}, w] + (15*G[{0, z^2, bm, z^2}, w])/2 + 
         (15*G[{0, z^2, bp, 0}, w])/2 - 15*G[{0, z^2, bp, 1}, w] + 
         (15*G[{0, z^2, bp, z^2}, w])/2 - 8*G[{0, z^2, cm, 1}, w] + 
         4*G[{0, z^2, cm, z^2}, w] - 8*G[{0, z^2, cp, 1}, w] + 
         4*G[{0, z^2, cp, z^2}, w] + (21*G[{0, z^2, z^2, 0}, w])/2 - 
         41*G[{0, z^2, z^2, 1}, w] + (41*G[{0, z^2, z^2, z^2}, w])/2 + 
         8*G[{-I, 0, -1, 0}, z] + 32*G[{-I, 0, 0, 0}, z] + 
         8*G[{-I, 0, 1, 0}, z] + 8*G[{I, 0, -1, 0}, z] + 
         32*G[{I, 0, 0, 0}, z] + 8*G[{I, 0, 1, 0}, z] - 
         10*G[{1, -1, -1, 0}, z] - 4*G[{1, -1, 0, 0}, z] - 
         10*G[{1, -1, 1, 0}, z] + 4*G[{1, 0, -1, 0}, z] - 
         6*G[{1, 0, 0, 0}, w] - 8*G[{1, 0, 0, 0}, z] + 
         36*G[{1, 0, 0, 1}, w] - 18*G[{1, 0, 0, z^2}, w] + 
         48*G[{1, 0, 1, 0}, w] + 4*G[{1, 0, 1, 0}, z] - 
         208*G[{1, 0, 1, 1}, w] + 104*G[{1, 0, 1, z^2}, w] - 
         6*G[{1, 0, bm, 0}, w] + 12*G[{1, 0, bm, 1}, w] - 
         6*G[{1, 0, bm, z^2}, w] - 6*G[{1, 0, bp, 0}, w] + 
         12*G[{1, 0, bp, 1}, w] - 6*G[{1, 0, bp, z^2}, w] + 
         16*G[{1, 0, cm, 1}, w] - 8*G[{1, 0, cm, z^2}, w] + 
         16*G[{1, 0, cp, 1}, w] - 8*G[{1, 0, cp, z^2}, w] - 
         18*G[{1, 0, z^2, 0}, w] + 76*G[{1, 0, z^2, 1}, w] - 
         38*G[{1, 0, z^2, z^2}, w] - 10*G[{1, 1, -1, 0}, z] + 
         48*G[{1, 1, 0, 0}, w] - 4*G[{1, 1, 0, 0}, z] - 
         224*G[{1, 1, 0, 1}, w] + 112*G[{1, 1, 0, z^2}, w] - 
         256*G[{1, 1, 1, 0}, w] - 10*G[{1, 1, 1, 0}, z] + 
         960*G[{1, 1, 1, 1}, w] - 480*G[{1, 1, 1, z^2}, w] + 
         16*G[{1, 1, bm, 0}, w] - 32*G[{1, 1, bm, 1}, w] + 
         16*G[{1, 1, bm, z^2}, w] + 16*G[{1, 1, bp, 0}, w] - 
         32*G[{1, 1, bp, 1}, w] + 16*G[{1, 1, bp, z^2}, w] - 
         48*G[{1, 1, cm, 1}, w] + 24*G[{1, 1, cm, z^2}, w] - 
         48*G[{1, 1, cp, 1}, w] + 24*G[{1, 1, cp, z^2}, w] + 
         112*G[{1, 1, z^2, 0}, w] - 400*G[{1, 1, z^2, 1}, w] + 
         200*G[{1, 1, z^2, z^2}, w] - 8*G[{1, am, 1, 1}, w] + 
         4*G[{1, am, 1, z^2}, w] + 4*G[{1, am, z^2, 1}, w] - 
         2*G[{1, am, z^2, z^2}, w] - 8*G[{1, ap, 1, 1}, w] + 
         4*G[{1, ap, 1, z^2}, w] + 4*G[{1, ap, z^2, 1}, w] - 
         2*G[{1, ap, z^2, z^2}, w] - 6*G[{1, bm, 0, 0}, w] + 
         20*G[{1, bm, 0, 1}, w] - 10*G[{1, bm, 0, z^2}, w] + 
         16*G[{1, bm, 1, 0}, w] - 48*G[{1, bm, 1, 1}, w] + 
         24*G[{1, bm, 1, z^2}, w] + 2*G[{1, bm, bm, 0}, w] - 
         4*G[{1, bm, bm, 1}, w] + 2*G[{1, bm, bm, z^2}, w] + 
         2*G[{1, bm, bp, 0}, w] - 4*G[{1, bm, bp, 1}, w] + 
         2*G[{1, bm, bp, z^2}, w] - 10*G[{1, bm, z^2, 0}, w] + 
         28*G[{1, bm, z^2, 1}, w] - 14*G[{1, bm, z^2, z^2}, w] - 
         6*G[{1, bp, 0, 0}, w] + 20*G[{1, bp, 0, 1}, w] - 
         10*G[{1, bp, 0, z^2}, w] + 16*G[{1, bp, 1, 0}, w] - 
         48*G[{1, bp, 1, 1}, w] + 24*G[{1, bp, 1, z^2}, w] + 
         2*G[{1, bp, bm, 0}, w] - 4*G[{1, bp, bm, 1}, w] + 
         2*G[{1, bp, bm, z^2}, w] + 2*G[{1, bp, bp, 0}, w] - 
         4*G[{1, bp, bp, 1}, w] + 2*G[{1, bp, bp, z^2}, w] - 
         10*G[{1, bp, z^2, 0}, w] + 28*G[{1, bp, z^2, 1}, w] - 
         14*G[{1, bp, z^2, z^2}, w] - 40*G[{1, cm, 1, 1}, w] + 
         20*G[{1, cm, 1, z^2}, w] + 16*G[{1, cm, cm, 1}, w] - 
         8*G[{1, cm, cm, z^2}, w] + 16*G[{1, cm, cp, 1}, w] - 
         8*G[{1, cm, cp, z^2}, w] + 4*G[{1, cm, z^2, 1}, w] - 
         2*G[{1, cm, z^2, z^2}, w] - 40*G[{1, cp, 1, 1}, w] + 
         20*G[{1, cp, 1, z^2}, w] + 16*G[{1, cp, cm, 1}, w] - 
         8*G[{1, cp, cm, z^2}, w] + 16*G[{1, cp, cp, 1}, w] - 
         8*G[{1, cp, cp, z^2}, w] + 4*G[{1, cp, z^2, 1}, w] - 
         2*G[{1, cp, z^2, z^2}, w] + 16*G[{1, -z, 0, 1}, w] - 
         8*G[{1, -z, 0, z^2}, w] + 8*G[{1, -z, bm, 0}, w] - 
         16*G[{1, -z, bm, 1}, w] + 8*G[{1, -z, bm, z^2}, w] + 
         8*G[{1, -z, bp, 0}, w] - 16*G[{1, -z, bp, 1}, w] + 
         8*G[{1, -z, bp, z^2}, w] - 16*G[{1, -z, cm, 1}, w] + 
         8*G[{1, -z, cm, z^2}, w] - 16*G[{1, -z, cp, 1}, w] + 
         8*G[{1, -z, cp, z^2}, w] - 8*G[{1, -z, z^2, 0}, w] + 
         32*G[{1, -z, z^2, 1}, w] - 16*G[{1, -z, z^2, z^2}, w] + 
         16*G[{1, z, 0, 1}, w] - 8*G[{1, z, 0, z^2}, w] + 
         8*G[{1, z, bm, 0}, w] - 16*G[{1, z, bm, 1}, w] + 
         8*G[{1, z, bm, z^2}, w] + 8*G[{1, z, bp, 0}, w] - 
         16*G[{1, z, bp, 1}, w] + 8*G[{1, z, bp, z^2}, w] - 
         16*G[{1, z, cm, 1}, w] + 8*G[{1, z, cm, z^2}, w] - 
         16*G[{1, z, cp, 1}, w] + 8*G[{1, z, cp, z^2}, w] - 
         8*G[{1, z, z^2, 0}, w] + 32*G[{1, z, z^2, 1}, w] - 
         16*G[{1, z, z^2, z^2}, w] - 10*G[{1, z^2, 0, 0}, w] + 
         76*G[{1, z^2, 0, 1}, w] - 38*G[{1, z^2, 0, z^2}, w] + 
         112*G[{1, z^2, 1, 0}, w] - 384*G[{1, z^2, 1, 1}, w] + 
         192*G[{1, z^2, 1, z^2}, w] - 18*G[{1, z^2, bm, 0}, w] + 
         36*G[{1, z^2, bm, 1}, w] - 18*G[{1, z^2, bm, z^2}, w] - 
         18*G[{1, z^2, bp, 0}, w] + 36*G[{1, z^2, bp, 1}, w] - 
         18*G[{1, z^2, bp, z^2}, w] + 24*G[{1, z^2, cm, 1}, w] - 
         12*G[{1, z^2, cm, z^2}, w] + 24*G[{1, z^2, cp, 1}, w] - 
         12*G[{1, z^2, cp, z^2}, w] - 38*G[{1, z^2, z^2, 0}, w] + 
         132*G[{1, z^2, z^2, 1}, w] - 66*G[{1, z^2, z^2, z^2}, w] - 
         48*G[{am, 1, 1, 1}, w] + 24*G[{am, 1, 1, z^2}, w] + 
         8*G[{am, 1, cm, 1}, w] - 4*G[{am, 1, cm, z^2}, w] + 
         8*G[{am, 1, cp, 1}, w] - 4*G[{am, 1, cp, z^2}, w] + 
         16*G[{am, 1, z^2, 1}, w] - 8*G[{am, 1, z^2, z^2}, w] + 
         24*G[{am, z^2, 1, 1}, w] - 12*G[{am, z^2, 1, z^2}, w] - 
         4*G[{am, z^2, cm, 1}, w] + 2*G[{am, z^2, cm, z^2}, w] - 
         4*G[{am, z^2, cp, 1}, w] + 2*G[{am, z^2, cp, z^2}, w] - 
         8*G[{am, z^2, z^2, 1}, w] + 4*G[{am, z^2, z^2, z^2}, w] - 
         48*G[{ap, 1, 1, 1}, w] + 24*G[{ap, 1, 1, z^2}, w] + 
         8*G[{ap, 1, cm, 1}, w] - 4*G[{ap, 1, cm, z^2}, w] + 
         8*G[{ap, 1, cp, 1}, w] - 4*G[{ap, 1, cp, z^2}, w] + 
         16*G[{ap, 1, z^2, 1}, w] - 8*G[{ap, 1, z^2, z^2}, w] + 
         24*G[{ap, z^2, 1, 1}, w] - 12*G[{ap, z^2, 1, z^2}, w] - 
         4*G[{ap, z^2, cm, 1}, w] + 2*G[{ap, z^2, cm, z^2}, w] - 
         4*G[{ap, z^2, cp, 1}, w] + 2*G[{ap, z^2, cp, z^2}, w] - 
         8*G[{ap, z^2, z^2, 1}, w] + 4*G[{ap, z^2, z^2, z^2}, w] - 
         (3*G[{bm, 0, 0, 0}, w])/2 + 9*G[{bm, 0, 0, 1}, w] - 
         (9*G[{bm, 0, 0, z^2}, w])/2 + 12*G[{bm, 0, 1, 0}, w] - 
         44*G[{bm, 0, 1, 1}, w] + 22*G[{bm, 0, 1, z^2}, w] - 
         (3*G[{bm, 0, bm, 0}, w])/2 + 3*G[{bm, 0, bm, 1}, w] - 
         (3*G[{bm, 0, bm, z^2}, w])/2 - (3*G[{bm, 0, bp, 0}, w])/2 + 
         3*G[{bm, 0, bp, 1}, w] - (3*G[{bm, 0, bp, z^2}, w])/2 + 
         2*G[{bm, 0, cm, 1}, w] - G[{bm, 0, cm, z^2}, w] + 
         2*G[{bm, 0, cp, 1}, w] - G[{bm, 0, cp, z^2}, w] - 
         (9*G[{bm, 0, z^2, 0}, w])/2 + 17*G[{bm, 0, z^2, 1}, w] - 
         (17*G[{bm, 0, z^2, z^2}, w])/2 + 6*G[{bm, 1, 0, 0}, w] - 
         28*G[{bm, 1, 0, 1}, w] + 14*G[{bm, 1, 0, z^2}, w] - 
         32*G[{bm, 1, 1, 0}, w] + 112*G[{bm, 1, 1, 1}, w] - 
         56*G[{bm, 1, 1, z^2}, w] + 2*G[{bm, 1, bm, 0}, w] - 
         4*G[{bm, 1, bm, 1}, w] + 2*G[{bm, 1, bm, z^2}, w] + 
         2*G[{bm, 1, bp, 0}, w] - 4*G[{bm, 1, bp, 1}, w] + 
         2*G[{bm, 1, bp, z^2}, w] - 4*G[{bm, 1, cm, 1}, w] + 
         2*G[{bm, 1, cm, z^2}, w] - 4*G[{bm, 1, cp, 1}, w] + 
         2*G[{bm, 1, cp, z^2}, w] + 14*G[{bm, 1, z^2, 0}, w] - 
         48*G[{bm, 1, z^2, 1}, w] + 24*G[{bm, 1, z^2, z^2}, w] - 
         4*G[{bm, am, 1, 1}, w] + 2*G[{bm, am, 1, z^2}, w] + 
         2*G[{bm, am, z^2, 1}, w] - G[{bm, am, z^2, z^2}, w] - 
         4*G[{bm, ap, 1, 1}, w] + 2*G[{bm, ap, 1, z^2}, w] + 
         2*G[{bm, ap, z^2, 1}, w] - G[{bm, ap, z^2, z^2}, w] + 
         (3*G[{bm, bm, 0, 0}, w])/2 - 5*G[{bm, bm, 0, 1}, w] + 
         (5*G[{bm, bm, 0, z^2}, w])/2 - 4*G[{bm, bm, 1, 0}, w] + 
         12*G[{bm, bm, 1, 1}, w] - 6*G[{bm, bm, 1, z^2}, w] - 
         G[{bm, bm, bm, 0}, w]/2 + G[{bm, bm, bm, 1}, w] - 
         G[{bm, bm, bm, z^2}, w]/2 - G[{bm, bm, bp, 0}, w]/2 + 
         G[{bm, bm, bp, 1}, w] - G[{bm, bm, bp, z^2}, w]/2 + 
         (5*G[{bm, bm, z^2, 0}, w])/2 - 7*G[{bm, bm, z^2, 1}, w] + 
         (7*G[{bm, bm, z^2, z^2}, w])/2 + (3*G[{bm, bp, 0, 0}, w])/2 - 
         5*G[{bm, bp, 0, 1}, w] + (5*G[{bm, bp, 0, z^2}, w])/2 - 
         4*G[{bm, bp, 1, 0}, w] + 12*G[{bm, bp, 1, 1}, w] - 
         6*G[{bm, bp, 1, z^2}, w] - G[{bm, bp, bm, 0}, w]/2 + 
         G[{bm, bp, bm, 1}, w] - G[{bm, bp, bm, z^2}, w]/2 - 
         G[{bm, bp, bp, 0}, w]/2 + G[{bm, bp, bp, 1}, w] - 
         G[{bm, bp, bp, z^2}, w]/2 + (5*G[{bm, bp, z^2, 0}, w])/2 - 
         7*G[{bm, bp, z^2, 1}, w] + (7*G[{bm, bp, z^2, z^2}, w])/2 + 
         2*G[{bm, -z, 0, 1}, w] - G[{bm, -z, 0, z^2}, w] + 
         G[{bm, -z, bm, 0}, w] - 2*G[{bm, -z, bm, 1}, w] + 
         G[{bm, -z, bm, z^2}, w] + G[{bm, -z, bp, 0}, w] - 
         2*G[{bm, -z, bp, 1}, w] + G[{bm, -z, bp, z^2}, w] - 
         2*G[{bm, -z, cm, 1}, w] + G[{bm, -z, cm, z^2}, w] - 
         2*G[{bm, -z, cp, 1}, w] + G[{bm, -z, cp, z^2}, w] - 
         G[{bm, -z, z^2, 0}, w] + 4*G[{bm, -z, z^2, 1}, w] - 
         2*G[{bm, -z, z^2, z^2}, w] + 2*G[{bm, z, 0, 1}, w] - 
         G[{bm, z, 0, z^2}, w] + G[{bm, z, bm, 0}, w] - 
         2*G[{bm, z, bm, 1}, w] + G[{bm, z, bm, z^2}, w] + 
         G[{bm, z, bp, 0}, w] - 2*G[{bm, z, bp, 1}, w] + 
         G[{bm, z, bp, z^2}, w] - 2*G[{bm, z, cm, 1}, w] + 
         G[{bm, z, cm, z^2}, w] - 2*G[{bm, z, cp, 1}, w] + 
         G[{bm, z, cp, z^2}, w] - G[{bm, z, z^2, 0}, w] + 
         4*G[{bm, z, z^2, 1}, w] - 2*G[{bm, z, z^2, z^2}, w] - 
         (7*G[{bm, z^2, 0, 0}, w])/2 + 17*G[{bm, z^2, 0, 1}, w] - 
         (17*G[{bm, z^2, 0, z^2}, w])/2 + 20*G[{bm, z^2, 1, 0}, w] - 
         64*G[{bm, z^2, 1, 1}, w] + 32*G[{bm, z^2, 1, z^2}, w] - 
         (3*G[{bm, z^2, bm, 0}, w])/2 + 3*G[{bm, z^2, bm, 1}, w] - 
         (3*G[{bm, z^2, bm, z^2}, w])/2 - (3*G[{bm, z^2, bp, 0}, w])/2 + 
         3*G[{bm, z^2, bp, 1}, w] - (3*G[{bm, z^2, bp, z^2}, w])/2 + 
         4*G[{bm, z^2, cm, 1}, w] - 2*G[{bm, z^2, cm, z^2}, w] + 
         4*G[{bm, z^2, cp, 1}, w] - 2*G[{bm, z^2, cp, z^2}, w] - 
         (17*G[{bm, z^2, z^2, 0}, w])/2 + 25*G[{bm, z^2, z^2, 1}, w] - 
         (25*G[{bm, z^2, z^2, z^2}, w])/2 - (3*G[{bp, 0, 0, 0}, w])/2 + 
         9*G[{bp, 0, 0, 1}, w] - (9*G[{bp, 0, 0, z^2}, w])/2 + 
         12*G[{bp, 0, 1, 0}, w] - 44*G[{bp, 0, 1, 1}, w] + 
         22*G[{bp, 0, 1, z^2}, w] - (3*G[{bp, 0, bm, 0}, w])/2 + 
         3*G[{bp, 0, bm, 1}, w] - (3*G[{bp, 0, bm, z^2}, w])/2 - 
         (3*G[{bp, 0, bp, 0}, w])/2 + 3*G[{bp, 0, bp, 1}, w] - 
         (3*G[{bp, 0, bp, z^2}, w])/2 + 2*G[{bp, 0, cm, 1}, w] - 
         G[{bp, 0, cm, z^2}, w] + 2*G[{bp, 0, cp, 1}, w] - 
         G[{bp, 0, cp, z^2}, w] - (9*G[{bp, 0, z^2, 0}, w])/2 + 
         17*G[{bp, 0, z^2, 1}, w] - (17*G[{bp, 0, z^2, z^2}, w])/2 + 
         6*G[{bp, 1, 0, 0}, w] - 28*G[{bp, 1, 0, 1}, w] + 
         14*G[{bp, 1, 0, z^2}, w] - 32*G[{bp, 1, 1, 0}, w] + 
         112*G[{bp, 1, 1, 1}, w] - 56*G[{bp, 1, 1, z^2}, w] + 
         2*G[{bp, 1, bm, 0}, w] - 4*G[{bp, 1, bm, 1}, w] + 
         2*G[{bp, 1, bm, z^2}, w] + 2*G[{bp, 1, bp, 0}, w] - 
         4*G[{bp, 1, bp, 1}, w] + 2*G[{bp, 1, bp, z^2}, w] - 
         4*G[{bp, 1, cm, 1}, w] + 2*G[{bp, 1, cm, z^2}, w] - 
         4*G[{bp, 1, cp, 1}, w] + 2*G[{bp, 1, cp, z^2}, w] + 
         14*G[{bp, 1, z^2, 0}, w] - 48*G[{bp, 1, z^2, 1}, w] + 
         24*G[{bp, 1, z^2, z^2}, w] - 4*G[{bp, am, 1, 1}, w] + 
         2*G[{bp, am, 1, z^2}, w] + 2*G[{bp, am, z^2, 1}, w] - 
         G[{bp, am, z^2, z^2}, w] - 4*G[{bp, ap, 1, 1}, w] + 
         2*G[{bp, ap, 1, z^2}, w] + 2*G[{bp, ap, z^2, 1}, w] - 
         G[{bp, ap, z^2, z^2}, w] + (3*G[{bp, bm, 0, 0}, w])/2 - 
         5*G[{bp, bm, 0, 1}, w] + (5*G[{bp, bm, 0, z^2}, w])/2 - 
         4*G[{bp, bm, 1, 0}, w] + 12*G[{bp, bm, 1, 1}, w] - 
         6*G[{bp, bm, 1, z^2}, w] - G[{bp, bm, bm, 0}, w]/2 + 
         G[{bp, bm, bm, 1}, w] - G[{bp, bm, bm, z^2}, w]/2 - 
         G[{bp, bm, bp, 0}, w]/2 + G[{bp, bm, bp, 1}, w] - 
         G[{bp, bm, bp, z^2}, w]/2 + (5*G[{bp, bm, z^2, 0}, w])/2 - 
         7*G[{bp, bm, z^2, 1}, w] + (7*G[{bp, bm, z^2, z^2}, w])/2 + 
         (3*G[{bp, bp, 0, 0}, w])/2 - 5*G[{bp, bp, 0, 1}, w] + 
         (5*G[{bp, bp, 0, z^2}, w])/2 - 4*G[{bp, bp, 1, 0}, w] + 
         12*G[{bp, bp, 1, 1}, w] - 6*G[{bp, bp, 1, z^2}, w] - 
         G[{bp, bp, bm, 0}, w]/2 + G[{bp, bp, bm, 1}, w] - 
         G[{bp, bp, bm, z^2}, w]/2 - G[{bp, bp, bp, 0}, w]/2 + 
         G[{bp, bp, bp, 1}, w] - G[{bp, bp, bp, z^2}, w]/2 + 
         (5*G[{bp, bp, z^2, 0}, w])/2 - 7*G[{bp, bp, z^2, 1}, w] + 
         (7*G[{bp, bp, z^2, z^2}, w])/2 + 2*G[{bp, -z, 0, 1}, w] - 
         G[{bp, -z, 0, z^2}, w] + G[{bp, -z, bm, 0}, w] - 
         2*G[{bp, -z, bm, 1}, w] + G[{bp, -z, bm, z^2}, w] + 
         G[{bp, -z, bp, 0}, w] - 2*G[{bp, -z, bp, 1}, w] + 
         G[{bp, -z, bp, z^2}, w] - 2*G[{bp, -z, cm, 1}, w] + 
         G[{bp, -z, cm, z^2}, w] - 2*G[{bp, -z, cp, 1}, w] + 
         G[{bp, -z, cp, z^2}, w] - G[{bp, -z, z^2, 0}, w] + 
         4*G[{bp, -z, z^2, 1}, w] - 2*G[{bp, -z, z^2, z^2}, w] + 
         2*G[{bp, z, 0, 1}, w] - G[{bp, z, 0, z^2}, w] + 
         G[{bp, z, bm, 0}, w] - 2*G[{bp, z, bm, 1}, w] + 
         G[{bp, z, bm, z^2}, w] + G[{bp, z, bp, 0}, w] - 
         2*G[{bp, z, bp, 1}, w] + G[{bp, z, bp, z^2}, w] - 
         2*G[{bp, z, cm, 1}, w] + G[{bp, z, cm, z^2}, w] - 
         2*G[{bp, z, cp, 1}, w] + G[{bp, z, cp, z^2}, w] - 
         G[{bp, z, z^2, 0}, w] + 4*G[{bp, z, z^2, 1}, w] - 
         2*G[{bp, z, z^2, z^2}, w] - (7*G[{bp, z^2, 0, 0}, w])/2 + 
         17*G[{bp, z^2, 0, 1}, w] - (17*G[{bp, z^2, 0, z^2}, w])/2 + 
         20*G[{bp, z^2, 1, 0}, w] - 64*G[{bp, z^2, 1, 1}, w] + 
         32*G[{bp, z^2, 1, z^2}, w] - (3*G[{bp, z^2, bm, 0}, w])/2 + 
         3*G[{bp, z^2, bm, 1}, w] - (3*G[{bp, z^2, bm, z^2}, w])/2 - 
         (3*G[{bp, z^2, bp, 0}, w])/2 + 3*G[{bp, z^2, bp, 1}, w] - 
         (3*G[{bp, z^2, bp, z^2}, w])/2 + 4*G[{bp, z^2, cm, 1}, w] - 
         2*G[{bp, z^2, cm, z^2}, w] + 4*G[{bp, z^2, cp, 1}, w] - 
         2*G[{bp, z^2, cp, z^2}, w] - (17*G[{bp, z^2, z^2, 0}, w])/2 + 
         25*G[{bp, z^2, z^2, 1}, w] - (25*G[{bp, z^2, z^2, z^2}, w])/2 - 
         6*G[{-z, 0, 0, 1}, w] + 3*G[{-z, 0, 0, z^2}, w] + 
         20*G[{-z, 0, 1, 1}, w] - 10*G[{-z, 0, 1, z^2}, w] - 
         3*G[{-z, 0, bm, 0}, w] + 6*G[{-z, 0, bm, 1}, w] - 
         3*G[{-z, 0, bm, z^2}, w] - 3*G[{-z, 0, bp, 0}, w] + 
         6*G[{-z, 0, bp, 1}, w] - 3*G[{-z, 0, bp, z^2}, w] - 
         2*G[{-z, 0, cm, 1}, w] + G[{-z, 0, cm, z^2}, w] - 
         2*G[{-z, 0, cp, 1}, w] + G[{-z, 0, cp, z^2}, w] + 
         3*G[{-z, 0, z^2, 0}, w] - 14*G[{-z, 0, z^2, 1}, w] + 
         7*G[{-z, 0, z^2, z^2}, w] + 2*G[{-z, 1, 0, 0}, w] + 
         12*G[{-z, 1, 0, 1}, w] - 6*G[{-z, 1, 0, z^2}, w] + 
         6*G[{-z, 1, bm, 0}, w] - 12*G[{-z, 1, bm, 1}, w] + 
         6*G[{-z, 1, bm, z^2}, w] + 6*G[{-z, 1, bp, 0}, w] - 
         12*G[{-z, 1, bp, 1}, w] + 6*G[{-z, 1, bp, z^2}, w] - 
         12*G[{-z, 1, cm, 1}, w] + 6*G[{-z, 1, cm, z^2}, w] - 
         12*G[{-z, 1, cp, 1}, w] + 6*G[{-z, 1, cp, z^2}, w] - 
         6*G[{-z, 1, z^2, 0}, w] + 24*G[{-z, 1, z^2, 1}, w] - 
         12*G[{-z, 1, z^2, z^2}, w] - 4*G[{-z, bm, 0, 0}, w] + 
         10*G[{-z, bm, 0, 1}, w] - 5*G[{-z, bm, 0, z^2}, w] + 
         8*G[{-z, bm, 1, 0}, w] - 20*G[{-z, bm, 1, 1}, w] + 
         10*G[{-z, bm, 1, z^2}, w] + G[{-z, bm, bm, 0}, w] - 
         2*G[{-z, bm, bm, 1}, w] + G[{-z, bm, bm, z^2}, w] + 
         G[{-z, bm, bp, 0}, w] - 2*G[{-z, bm, bp, 1}, w] + 
         G[{-z, bm, bp, z^2}, w] - 5*G[{-z, bm, z^2, 0}, w] + 
         12*G[{-z, bm, z^2, 1}, w] - 6*G[{-z, bm, z^2, z^2}, w] - 
         4*G[{-z, bp, 0, 0}, w] + 10*G[{-z, bp, 0, 1}, w] - 
         5*G[{-z, bp, 0, z^2}, w] + 8*G[{-z, bp, 1, 0}, w] - 
         20*G[{-z, bp, 1, 1}, w] + 10*G[{-z, bp, 1, z^2}, w] + 
         G[{-z, bp, bm, 0}, w] - 2*G[{-z, bp, bm, 1}, w] + 
         G[{-z, bp, bm, z^2}, w] + G[{-z, bp, bp, 0}, w] - 
         2*G[{-z, bp, bp, 1}, w] + G[{-z, bp, bp, z^2}, w] - 
         5*G[{-z, bp, z^2, 0}, w] + 12*G[{-z, bp, z^2, 1}, w] - 
         6*G[{-z, bp, z^2, z^2}, w] - 20*G[{-z, cm, 1, 1}, w] + 
         10*G[{-z, cm, 1, z^2}, w] + 8*G[{-z, cm, cm, 1}, w] - 
         4*G[{-z, cm, cm, z^2}, w] + 8*G[{-z, cm, cp, 1}, w] - 
         4*G[{-z, cm, cp, z^2}, w] + 2*G[{-z, cm, z^2, 1}, w] - 
         G[{-z, cm, z^2, z^2}, w] - 20*G[{-z, cp, 1, 1}, w] + 
         10*G[{-z, cp, 1, z^2}, w] + 8*G[{-z, cp, cm, 1}, w] - 
         4*G[{-z, cp, cm, z^2}, w] + 8*G[{-z, cp, cp, 1}, w] - 
         4*G[{-z, cp, cp, z^2}, w] + 2*G[{-z, cp, z^2, 1}, w] - 
         G[{-z, cp, z^2, z^2}, w] - 2*G[{-z, -z, 0, 1}, w] + 
         G[{-z, -z, 0, z^2}, w] - G[{-z, -z, bm, 0}, w] + 
         2*G[{-z, -z, bm, 1}, w] - G[{-z, -z, bm, z^2}, w] - 
         G[{-z, -z, bp, 0}, w] + 2*G[{-z, -z, bp, 1}, w] - 
         G[{-z, -z, bp, z^2}, w] + 2*G[{-z, -z, cm, 1}, w] - 
         G[{-z, -z, cm, z^2}, w] + 2*G[{-z, -z, cp, 1}, w] - 
         G[{-z, -z, cp, z^2}, w] + G[{-z, -z, z^2, 0}, w] - 
         4*G[{-z, -z, z^2, 1}, w] + 2*G[{-z, -z, z^2, z^2}, w] - 
         2*G[{-z, z, 0, 1}, w] + G[{-z, z, 0, z^2}, w] - 
         G[{-z, z, bm, 0}, w] + 2*G[{-z, z, bm, 1}, w] - 
         G[{-z, z, bm, z^2}, w] - G[{-z, z, bp, 0}, w] + 
         2*G[{-z, z, bp, 1}, w] - G[{-z, z, bp, z^2}, w] + 
         2*G[{-z, z, cm, 1}, w] - G[{-z, z, cm, z^2}, w] + 
         2*G[{-z, z, cp, 1}, w] - G[{-z, z, cp, z^2}, w] + 
         G[{-z, z, z^2, 0}, w] - 4*G[{-z, z, z^2, 1}, w] + 
         2*G[{-z, z, z^2, z^2}, w] + 2*G[{-z, z^2, 0, 0}, w] - 
         14*G[{-z, z^2, 0, 1}, w] + 7*G[{-z, z^2, 0, z^2}, w] - 
         8*G[{-z, z^2, 1, 0}, w] + 40*G[{-z, z^2, 1, 1}, w] - 
         20*G[{-z, z^2, 1, z^2}, w] - 3*G[{-z, z^2, bm, 0}, w] + 
         6*G[{-z, z^2, bm, 1}, w] - 3*G[{-z, z^2, bm, z^2}, w] - 
         3*G[{-z, z^2, bp, 0}, w] + 6*G[{-z, z^2, bp, 1}, w] - 
         3*G[{-z, z^2, bp, z^2}, w] - 4*G[{-z, z^2, cm, 1}, w] + 
         2*G[{-z, z^2, cm, z^2}, w] - 4*G[{-z, z^2, cp, 1}, w] + 
         2*G[{-z, z^2, cp, z^2}, w] + 7*G[{-z, z^2, z^2, 0}, w] - 
         22*G[{-z, z^2, z^2, 1}, w] + 11*G[{-z, z^2, z^2, z^2}, w] - 
         6*G[{z, 0, 0, 1}, w] + 3*G[{z, 0, 0, z^2}, w] + 
         20*G[{z, 0, 1, 1}, w] - 10*G[{z, 0, 1, z^2}, w] - 
         3*G[{z, 0, bm, 0}, w] + 6*G[{z, 0, bm, 1}, w] - 
         3*G[{z, 0, bm, z^2}, w] - 3*G[{z, 0, bp, 0}, w] + 
         6*G[{z, 0, bp, 1}, w] - 3*G[{z, 0, bp, z^2}, w] - 
         2*G[{z, 0, cm, 1}, w] + G[{z, 0, cm, z^2}, w] - 
         2*G[{z, 0, cp, 1}, w] + G[{z, 0, cp, z^2}, w] + 
         3*G[{z, 0, z^2, 0}, w] - 14*G[{z, 0, z^2, 1}, w] + 
         7*G[{z, 0, z^2, z^2}, w] + 2*G[{z, 1, 0, 0}, w] + 
         12*G[{z, 1, 0, 1}, w] - 6*G[{z, 1, 0, z^2}, w] + 
         6*G[{z, 1, bm, 0}, w] - 12*G[{z, 1, bm, 1}, w] + 
         6*G[{z, 1, bm, z^2}, w] + 6*G[{z, 1, bp, 0}, w] - 
         12*G[{z, 1, bp, 1}, w] + 6*G[{z, 1, bp, z^2}, w] - 
         12*G[{z, 1, cm, 1}, w] + 6*G[{z, 1, cm, z^2}, w] - 
         12*G[{z, 1, cp, 1}, w] + 6*G[{z, 1, cp, z^2}, w] - 
         6*G[{z, 1, z^2, 0}, w] + 24*G[{z, 1, z^2, 1}, w] - 
         12*G[{z, 1, z^2, z^2}, w] - 4*G[{z, bm, 0, 0}, w] + 
         10*G[{z, bm, 0, 1}, w] - 5*G[{z, bm, 0, z^2}, w] + 
         8*G[{z, bm, 1, 0}, w] - 20*G[{z, bm, 1, 1}, w] + 
         10*G[{z, bm, 1, z^2}, w] + G[{z, bm, bm, 0}, w] - 
         2*G[{z, bm, bm, 1}, w] + G[{z, bm, bm, z^2}, w] + 
         G[{z, bm, bp, 0}, w] - 2*G[{z, bm, bp, 1}, w] + 
         G[{z, bm, bp, z^2}, w] - 5*G[{z, bm, z^2, 0}, w] + 
         12*G[{z, bm, z^2, 1}, w] - 6*G[{z, bm, z^2, z^2}, w] - 
         4*G[{z, bp, 0, 0}, w] + 10*G[{z, bp, 0, 1}, w] - 
         5*G[{z, bp, 0, z^2}, w] + 8*G[{z, bp, 1, 0}, w] - 
         20*G[{z, bp, 1, 1}, w] + 10*G[{z, bp, 1, z^2}, w] + 
         G[{z, bp, bm, 0}, w] - 2*G[{z, bp, bm, 1}, w] + 
         G[{z, bp, bm, z^2}, w] + G[{z, bp, bp, 0}, w] - 
         2*G[{z, bp, bp, 1}, w] + G[{z, bp, bp, z^2}, w] - 
         5*G[{z, bp, z^2, 0}, w] + 12*G[{z, bp, z^2, 1}, w] - 
         6*G[{z, bp, z^2, z^2}, w] - 20*G[{z, cm, 1, 1}, w] + 
         10*G[{z, cm, 1, z^2}, w] + 8*G[{z, cm, cm, 1}, w] - 
         4*G[{z, cm, cm, z^2}, w] + 8*G[{z, cm, cp, 1}, w] - 
         4*G[{z, cm, cp, z^2}, w] + 2*G[{z, cm, z^2, 1}, w] - 
         G[{z, cm, z^2, z^2}, w] - 20*G[{z, cp, 1, 1}, w] + 
         10*G[{z, cp, 1, z^2}, w] + 8*G[{z, cp, cm, 1}, w] - 
         4*G[{z, cp, cm, z^2}, w] + 8*G[{z, cp, cp, 1}, w] - 
         4*G[{z, cp, cp, z^2}, w] + 2*G[{z, cp, z^2, 1}, w] - 
         G[{z, cp, z^2, z^2}, w] - 2*G[{z, -z, 0, 1}, w] + 
         G[{z, -z, 0, z^2}, w] - G[{z, -z, bm, 0}, w] + 
         2*G[{z, -z, bm, 1}, w] - G[{z, -z, bm, z^2}, w] - 
         G[{z, -z, bp, 0}, w] + 2*G[{z, -z, bp, 1}, w] - 
         G[{z, -z, bp, z^2}, w] + 2*G[{z, -z, cm, 1}, w] - 
         G[{z, -z, cm, z^2}, w] + 2*G[{z, -z, cp, 1}, w] - 
         G[{z, -z, cp, z^2}, w] + G[{z, -z, z^2, 0}, w] - 
         4*G[{z, -z, z^2, 1}, w] + 2*G[{z, -z, z^2, z^2}, w] - 
         2*G[{z, z, 0, 1}, w] + G[{z, z, 0, z^2}, w] - G[{z, z, bm, 0}, w] + 
         2*G[{z, z, bm, 1}, w] - G[{z, z, bm, z^2}, w] - 
         G[{z, z, bp, 0}, w] + 2*G[{z, z, bp, 1}, w] - G[{z, z, bp, z^2}, 
          w] + 2*G[{z, z, cm, 1}, w] - G[{z, z, cm, z^2}, w] + 
         2*G[{z, z, cp, 1}, w] - G[{z, z, cp, z^2}, w] + 
         G[{z, z, z^2, 0}, w] - 4*G[{z, z, z^2, 1}, w] + 
         2*G[{z, z, z^2, z^2}, w] + 2*G[{z, z^2, 0, 0}, w] - 
         14*G[{z, z^2, 0, 1}, w] + 7*G[{z, z^2, 0, z^2}, w] - 
         8*G[{z, z^2, 1, 0}, w] + 40*G[{z, z^2, 1, 1}, w] - 
         20*G[{z, z^2, 1, z^2}, w] - 3*G[{z, z^2, bm, 0}, w] + 
         6*G[{z, z^2, bm, 1}, w] - 3*G[{z, z^2, bm, z^2}, w] - 
         3*G[{z, z^2, bp, 0}, w] + 6*G[{z, z^2, bp, 1}, w] - 
         3*G[{z, z^2, bp, z^2}, w] - 4*G[{z, z^2, cm, 1}, w] + 
         2*G[{z, z^2, cm, z^2}, w] - 4*G[{z, z^2, cp, 1}, w] + 
         2*G[{z, z^2, cp, z^2}, w] + 7*G[{z, z^2, z^2, 0}, w] - 
         22*G[{z, z^2, z^2, 1}, w] + 11*G[{z, z^2, z^2, z^2}, w] - 
         (5*G[{z^2, 0, 0, 0}, w])/2 - 13*G[{z^2, 0, 0, 1}, w] + 
         (13*G[{z^2, 0, 0, z^2}, w])/2 - 28*G[{z^2, 0, 1, 0}, w] + 
         132*G[{z^2, 0, 1, 1}, w] - 66*G[{z^2, 0, 1, z^2}, w] + 
         (15*G[{z^2, 0, bm, 0}, w])/2 - 15*G[{z^2, 0, bm, 1}, w] + 
         (15*G[{z^2, 0, bm, z^2}, w])/2 + (15*G[{z^2, 0, bp, 0}, w])/2 - 
         15*G[{z^2, 0, bp, 1}, w] + (15*G[{z^2, 0, bp, z^2}, w])/2 - 
         10*G[{z^2, 0, cm, 1}, w] + 5*G[{z^2, 0, cm, z^2}, w] - 
         10*G[{z^2, 0, cp, 1}, w] + 5*G[{z^2, 0, cp, z^2}, w] + 
         (13*G[{z^2, 0, z^2, 0}, w])/2 - 41*G[{z^2, 0, z^2, 1}, w] + 
         (41*G[{z^2, 0, z^2, z^2}, w])/2 - 26*G[{z^2, 1, 0, 0}, w] + 
         132*G[{z^2, 1, 0, 1}, w] - 66*G[{z^2, 1, 0, z^2}, w] + 
         160*G[{z^2, 1, 1, 0}, w] - 544*G[{z^2, 1, 1, 1}, w] + 
         272*G[{z^2, 1, 1, z^2}, w] - 14*G[{z^2, 1, bm, 0}, w] + 
         28*G[{z^2, 1, bm, 1}, w] - 14*G[{z^2, 1, bm, z^2}, w] - 
         14*G[{z^2, 1, bp, 0}, w] + 28*G[{z^2, 1, bp, 1}, w] - 
         14*G[{z^2, 1, bp, z^2}, w] + 28*G[{z^2, 1, cm, 1}, w] - 
         14*G[{z^2, 1, cm, z^2}, w] + 28*G[{z^2, 1, cp, 1}, w] - 
         14*G[{z^2, 1, cp, z^2}, w] - 66*G[{z^2, 1, z^2, 0}, w] + 
         216*G[{z^2, 1, z^2, 1}, w] - 108*G[{z^2, 1, z^2, z^2}, w] + 
         12*G[{z^2, am, 1, 1}, w] - 6*G[{z^2, am, 1, z^2}, w] - 
         6*G[{z^2, am, z^2, 1}, w] + 3*G[{z^2, am, z^2, z^2}, w] + 
         12*G[{z^2, ap, 1, 1}, w] - 6*G[{z^2, ap, 1, z^2}, w] - 
         6*G[{z^2, ap, z^2, 1}, w] + 3*G[{z^2, ap, z^2, z^2}, w] + 
         (13*G[{z^2, bm, 0, 0}, w])/2 - 15*G[{z^2, bm, 0, 1}, w] + 
         (15*G[{z^2, bm, 0, z^2}, w])/2 - 12*G[{z^2, bm, 1, 0}, w] + 
         28*G[{z^2, bm, 1, 1}, w] - 14*G[{z^2, bm, 1, z^2}, w] - 
         (3*G[{z^2, bm, bm, 0}, w])/2 + 3*G[{z^2, bm, bm, 1}, w] - 
         (3*G[{z^2, bm, bm, z^2}, w])/2 - (3*G[{z^2, bm, bp, 0}, w])/2 + 
         3*G[{z^2, bm, bp, 1}, w] - (3*G[{z^2, bm, bp, z^2}, w])/2 + 
         (15*G[{z^2, bm, z^2, 0}, w])/2 - 17*G[{z^2, bm, z^2, 1}, w] + 
         (17*G[{z^2, bm, z^2, z^2}, w])/2 + (13*G[{z^2, bp, 0, 0}, w])/2 - 
         15*G[{z^2, bp, 0, 1}, w] + (15*G[{z^2, bp, 0, z^2}, w])/2 - 
         12*G[{z^2, bp, 1, 0}, w] + 28*G[{z^2, bp, 1, 1}, w] - 
         14*G[{z^2, bp, 1, z^2}, w] - (3*G[{z^2, bp, bm, 0}, w])/2 + 
         3*G[{z^2, bp, bm, 1}, w] - (3*G[{z^2, bp, bm, z^2}, w])/2 - 
         (3*G[{z^2, bp, bp, 0}, w])/2 + 3*G[{z^2, bp, bp, 1}, w] - 
         (3*G[{z^2, bp, bp, z^2}, w])/2 + (15*G[{z^2, bp, z^2, 0}, w])/2 - 
         17*G[{z^2, bp, z^2, 1}, w] + (17*G[{z^2, bp, z^2, z^2}, w])/2 + 
         40*G[{z^2, cm, 1, 1}, w] - 20*G[{z^2, cm, 1, z^2}, w] - 
         16*G[{z^2, cm, cm, 1}, w] + 8*G[{z^2, cm, cm, z^2}, w] - 
         16*G[{z^2, cm, cp, 1}, w] + 8*G[{z^2, cm, cp, z^2}, w] - 
         4*G[{z^2, cm, z^2, 1}, w] + 2*G[{z^2, cm, z^2, z^2}, w] + 
         40*G[{z^2, cp, 1, 1}, w] - 20*G[{z^2, cp, 1, z^2}, w] - 
         16*G[{z^2, cp, cm, 1}, w] + 8*G[{z^2, cp, cm, z^2}, w] - 
         16*G[{z^2, cp, cp, 1}, w] + 8*G[{z^2, cp, cp, z^2}, w] - 
         4*G[{z^2, cp, z^2, 1}, w] + 2*G[{z^2, cp, z^2, z^2}, w] - 
         10*G[{z^2, -z, 0, 1}, w] + 5*G[{z^2, -z, 0, z^2}, w] - 
         5*G[{z^2, -z, bm, 0}, w] + 10*G[{z^2, -z, bm, 1}, w] - 
         5*G[{z^2, -z, bm, z^2}, w] - 5*G[{z^2, -z, bp, 0}, w] + 
         10*G[{z^2, -z, bp, 1}, w] - 5*G[{z^2, -z, bp, z^2}, w] + 
         10*G[{z^2, -z, cm, 1}, w] - 5*G[{z^2, -z, cm, z^2}, w] + 
         10*G[{z^2, -z, cp, 1}, w] - 5*G[{z^2, -z, cp, z^2}, w] + 
         5*G[{z^2, -z, z^2, 0}, w] - 20*G[{z^2, -z, z^2, 1}, w] + 
         10*G[{z^2, -z, z^2, z^2}, w] - 10*G[{z^2, z, 0, 1}, w] + 
         5*G[{z^2, z, 0, z^2}, w] - 5*G[{z^2, z, bm, 0}, w] + 
         10*G[{z^2, z, bm, 1}, w] - 5*G[{z^2, z, bm, z^2}, w] - 
         5*G[{z^2, z, bp, 0}, w] + 10*G[{z^2, z, bp, 1}, w] - 
         5*G[{z^2, z, bp, z^2}, w] + 10*G[{z^2, z, cm, 1}, w] - 
         5*G[{z^2, z, cm, z^2}, w] + 10*G[{z^2, z, cp, 1}, w] - 
         5*G[{z^2, z, cp, z^2}, w] + 5*G[{z^2, z, z^2, 0}, w] - 
         20*G[{z^2, z, z^2, 1}, w] + 10*G[{z^2, z, z^2, z^2}, w] + 
         (3*G[{z^2, z^2, 0, 0}, w])/2 - 41*G[{z^2, z^2, 0, 1}, w] + 
         (41*G[{z^2, z^2, 0, z^2}, w])/2 - 68*G[{z^2, z^2, 1, 0}, w] + 
         192*G[{z^2, z^2, 1, 1}, w] - 96*G[{z^2, z^2, 1, z^2}, w] + 
         (27*G[{z^2, z^2, bm, 0}, w])/2 - 27*G[{z^2, z^2, bm, 1}, w] + 
         (27*G[{z^2, z^2, bm, z^2}, w])/2 + (27*G[{z^2, z^2, bp, 0}, w])/2 - 
         27*G[{z^2, z^2, bp, 1}, w] + (27*G[{z^2, z^2, bp, z^2}, w])/2 - 
         8*G[{z^2, z^2, cm, 1}, w] + 4*G[{z^2, z^2, cm, z^2}, w] - 
         8*G[{z^2, z^2, cp, 1}, w] + 4*G[{z^2, z^2, cp, z^2}, w] + 
         (41*G[{z^2, z^2, z^2, 0}, w])/2 - 61*G[{z^2, z^2, z^2, 1}, w] + 
         (61*G[{z^2, z^2, z^2, z^2}, w])/2 + 
         Pi*(G[{bm}, w]*((-2*I)*G[{-1, 0}, z] - (4*I)*G[{0, 0}, z] - 
             (2*I)*G[{1, 0}, z]) + G[{bp}, w]*((-2*I)*G[{-1, 0}, z] - 
             (4*I)*G[{0, 0}, z] - (2*I)*G[{1, 0}, z]) + 
           G[{-z}, w]*((2*I)*G[{-1, 0}, z] + (4*I)*G[{0, 0}, z] + 
             (2*I)*G[{1, 0}, z]) + G[{z}, w]*((2*I)*G[{-1, 0}, z] + 
             (4*I)*G[{0, 0}, z] + (2*I)*G[{1, 0}, z]) + 
           G[{0}, w]*((6*I)*G[{-1, 0}, z] + (12*I)*G[{0, 0}, z] + 
             (6*I)*G[{1, 0}, z]) + G[{z^2}, w]*((10*I)*G[{-1, 0}, z] + 
             (20*I)*G[{0, 0}, z] + (10*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((-16*I)*G[{-1, 0}, z] - (32*I)*G[{0, 0}, z] - 
             (16*I)*G[{1, 0}, z]) + G[{0}, z]*((6*I)*G[{0, 0}, w] - 
             (48*I)*G[{0, 1}, w] + (6*I)*G[{0, bm}, w] + 
             (6*I)*G[{0, bp}, w] + (6*I)*G[{0, -z}, w] + (6*I)*G[{0, z}, w] + 
             (18*I)*G[{0, z^2}, w] - (24*I)*G[{1, 0}, w] + 
             (128*I)*G[{1, 1}, w] - (8*I)*G[{1, bm}, w] - 
             (8*I)*G[{1, bp}, w] - (16*I)*G[{1, -z}, w] - 
             (16*I)*G[{1, z}, w] - (56*I)*G[{1, z^2}, w] - 
             (6*I)*G[{bm, 0}, w] + (16*I)*G[{bm, 1}, w] + 
             (2*I)*G[{bm, bm}, w] + (2*I)*G[{bm, bp}, w] - 
             (2*I)*G[{bm, -z}, w] - (2*I)*G[{bm, z}, w] - 
             (10*I)*G[{bm, z^2}, w] - (6*I)*G[{bp, 0}, w] + 
             (16*I)*G[{bp, 1}, w] + (2*I)*G[{bp, bm}, w] + 
             (2*I)*G[{bp, bp}, w] - (2*I)*G[{bp, -z}, w] - 
             (2*I)*G[{bp, z}, w] - (10*I)*G[{bp, z^2}, w] + 
             (6*I)*G[{-z, 0}, w] - (16*I)*G[{-z, 1}, w] - 
             (2*I)*G[{-z, bm}, w] - (2*I)*G[{-z, bp}, w] + 
             (2*I)*G[{-z, -z}, w] + (2*I)*G[{-z, z}, w] + 
             (10*I)*G[{-z, z^2}, w] + (6*I)*G[{z, 0}, w] - 
             (16*I)*G[{z, 1}, w] - (2*I)*G[{z, bm}, w] - 
             (2*I)*G[{z, bp}, w] + (2*I)*G[{z, -z}, w] + (2*I)*G[{z, z}, w] + 
             (10*I)*G[{z, z^2}, w] + (18*I)*G[{z^2, 0}, w] - 
             (80*I)*G[{z^2, 1}, w] + (2*I)*G[{z^2, bm}, w] + 
             (2*I)*G[{z^2, bp}, w] + (10*I)*G[{z^2, -z}, w] + 
             (10*I)*G[{z^2, z}, w] + (38*I)*G[{z^2, z^2}, w]) + 
           (2*I)*G[{-1, -1, 0}, z] + (4*I)*G[{-1, 0, 0}, z] + 
           (2*I)*G[{-1, 1, 0}, z] + (4*I)*G[{0, -1, 0}, z] + 
           ((3*I)/2)*G[{0, 0, 0}, w] + (8*I)*G[{0, 0, 0}, z] - 
           (12*I)*G[{0, 0, 1}, w] + ((3*I)/2)*G[{0, 0, bm}, w] + 
           ((3*I)/2)*G[{0, 0, bp}, w] + ((9*I)/2)*G[{0, 0, z^2}, w] - 
           (18*I)*G[{0, 1, 0}, w] + (4*I)*G[{0, 1, 0}, z] + 
           (96*I)*G[{0, 1, 1}, w] - (6*I)*G[{0, 1, bm}, w] - 
           (6*I)*G[{0, 1, bp}, w] - (42*I)*G[{0, 1, z^2}, w] + 
           ((9*I)/2)*G[{0, bm, 0}, w] - (12*I)*G[{0, bm, 1}, w] - 
           ((3*I)/2)*G[{0, bm, bm}, w] - ((3*I)/2)*G[{0, bm, bp}, w] + 
           ((15*I)/2)*G[{0, bm, z^2}, w] + ((9*I)/2)*G[{0, bp, 0}, w] - 
           (12*I)*G[{0, bp, 1}, w] - ((3*I)/2)*G[{0, bp, bm}, w] - 
           ((3*I)/2)*G[{0, bp, bp}, w] + ((15*I)/2)*G[{0, bp, z^2}, w] - 
           (3*I)*G[{0, -z, bm}, w] - (3*I)*G[{0, -z, bp}, w] + 
           (3*I)*G[{0, -z, z^2}, w] - (3*I)*G[{0, z, bm}, w] - 
           (3*I)*G[{0, z, bp}, w] + (3*I)*G[{0, z, z^2}, w] + 
           ((3*I)/2)*G[{0, z^2, 0}, w] - (36*I)*G[{0, z^2, 1}, w] + 
           ((15*I)/2)*G[{0, z^2, bm}, w] + ((15*I)/2)*G[{0, z^2, bp}, w] + 
           ((21*I)/2)*G[{0, z^2, z^2}, w] + (2*I)*G[{1, -1, 0}, z] - 
           (6*I)*G[{1, 0, 0}, w] + (4*I)*G[{1, 0, 0}, z] + 
           (48*I)*G[{1, 0, 1}, w] - (6*I)*G[{1, 0, bm}, w] - 
           (6*I)*G[{1, 0, bp}, w] - (18*I)*G[{1, 0, z^2}, w] + 
           (48*I)*G[{1, 1, 0}, w] + (2*I)*G[{1, 1, 0}, z] - 
           (256*I)*G[{1, 1, 1}, w] + (16*I)*G[{1, 1, bm}, w] + 
           (16*I)*G[{1, 1, bp}, w] + (112*I)*G[{1, 1, z^2}, w] - 
           (6*I)*G[{1, bm, 0}, w] + (16*I)*G[{1, bm, 1}, w] + 
           (2*I)*G[{1, bm, bm}, w] + (2*I)*G[{1, bm, bp}, w] - 
           (10*I)*G[{1, bm, z^2}, w] - (6*I)*G[{1, bp, 0}, w] + 
           (16*I)*G[{1, bp, 1}, w] + (2*I)*G[{1, bp, bm}, w] + 
           (2*I)*G[{1, bp, bp}, w] - (10*I)*G[{1, bp, z^2}, w] + 
           (8*I)*G[{1, -z, bm}, w] + (8*I)*G[{1, -z, bp}, w] - 
           (8*I)*G[{1, -z, z^2}, w] + (8*I)*G[{1, z, bm}, w] + 
           (8*I)*G[{1, z, bp}, w] - (8*I)*G[{1, z, z^2}, w] - 
           (10*I)*G[{1, z^2, 0}, w] + (112*I)*G[{1, z^2, 1}, w] - 
           (18*I)*G[{1, z^2, bm}, w] - (18*I)*G[{1, z^2, bp}, w] - 
           (38*I)*G[{1, z^2, z^2}, w] - ((3*I)/2)*G[{bm, 0, 0}, w] + 
           (12*I)*G[{bm, 0, 1}, w] - ((3*I)/2)*G[{bm, 0, bm}, w] - 
           ((3*I)/2)*G[{bm, 0, bp}, w] - ((9*I)/2)*G[{bm, 0, z^2}, w] + 
           (6*I)*G[{bm, 1, 0}, w] - (32*I)*G[{bm, 1, 1}, w] + 
           (2*I)*G[{bm, 1, bm}, w] + (2*I)*G[{bm, 1, bp}, w] + 
           (14*I)*G[{bm, 1, z^2}, w] + ((3*I)/2)*G[{bm, bm, 0}, w] - 
           (4*I)*G[{bm, bm, 1}, w] - (I/2)*G[{bm, bm, bm}, w] - 
           (I/2)*G[{bm, bm, bp}, w] + ((5*I)/2)*G[{bm, bm, z^2}, w] + 
           ((3*I)/2)*G[{bm, bp, 0}, w] - (4*I)*G[{bm, bp, 1}, w] - 
           (I/2)*G[{bm, bp, bm}, w] - (I/2)*G[{bm, bp, bp}, w] + 
           ((5*I)/2)*G[{bm, bp, z^2}, w] + I*G[{bm, -z, bm}, w] + 
           I*G[{bm, -z, bp}, w] - I*G[{bm, -z, z^2}, w] + 
           I*G[{bm, z, bm}, w] + I*G[{bm, z, bp}, w] - I*G[{bm, z, z^2}, w] - 
           ((7*I)/2)*G[{bm, z^2, 0}, w] + (20*I)*G[{bm, z^2, 1}, w] - 
           ((3*I)/2)*G[{bm, z^2, bm}, w] - ((3*I)/2)*G[{bm, z^2, bp}, w] - 
           ((17*I)/2)*G[{bm, z^2, z^2}, w] - ((3*I)/2)*G[{bp, 0, 0}, w] + 
           (12*I)*G[{bp, 0, 1}, w] - ((3*I)/2)*G[{bp, 0, bm}, w] - 
           ((3*I)/2)*G[{bp, 0, bp}, w] - ((9*I)/2)*G[{bp, 0, z^2}, w] + 
           (6*I)*G[{bp, 1, 0}, w] - (32*I)*G[{bp, 1, 1}, w] + 
           (2*I)*G[{bp, 1, bm}, w] + (2*I)*G[{bp, 1, bp}, w] + 
           (14*I)*G[{bp, 1, z^2}, w] + ((3*I)/2)*G[{bp, bm, 0}, w] - 
           (4*I)*G[{bp, bm, 1}, w] - (I/2)*G[{bp, bm, bm}, w] - 
           (I/2)*G[{bp, bm, bp}, w] + ((5*I)/2)*G[{bp, bm, z^2}, w] + 
           ((3*I)/2)*G[{bp, bp, 0}, w] - (4*I)*G[{bp, bp, 1}, w] - 
           (I/2)*G[{bp, bp, bm}, w] - (I/2)*G[{bp, bp, bp}, w] + 
           ((5*I)/2)*G[{bp, bp, z^2}, w] + I*G[{bp, -z, bm}, w] + 
           I*G[{bp, -z, bp}, w] - I*G[{bp, -z, z^2}, w] + 
           I*G[{bp, z, bm}, w] + I*G[{bp, z, bp}, w] - I*G[{bp, z, z^2}, w] - 
           ((7*I)/2)*G[{bp, z^2, 0}, w] + (20*I)*G[{bp, z^2, 1}, w] - 
           ((3*I)/2)*G[{bp, z^2, bm}, w] - ((3*I)/2)*G[{bp, z^2, bp}, w] - 
           ((17*I)/2)*G[{bp, z^2, z^2}, w] - (3*I)*G[{-z, 0, bm}, w] - 
           (3*I)*G[{-z, 0, bp}, w] + (3*I)*G[{-z, 0, z^2}, w] + 
           (2*I)*G[{-z, 1, 0}, w] + (6*I)*G[{-z, 1, bm}, w] + 
           (6*I)*G[{-z, 1, bp}, w] - (6*I)*G[{-z, 1, z^2}, w] - 
           (4*I)*G[{-z, bm, 0}, w] + (8*I)*G[{-z, bm, 1}, w] + 
           I*G[{-z, bm, bm}, w] + I*G[{-z, bm, bp}, w] - 
           (5*I)*G[{-z, bm, z^2}, w] - (4*I)*G[{-z, bp, 0}, w] + 
           (8*I)*G[{-z, bp, 1}, w] + I*G[{-z, bp, bm}, w] + 
           I*G[{-z, bp, bp}, w] - (5*I)*G[{-z, bp, z^2}, w] - 
           I*G[{-z, -z, bm}, w] - I*G[{-z, -z, bp}, w] + 
           I*G[{-z, -z, z^2}, w] - I*G[{-z, z, bm}, w] - 
           I*G[{-z, z, bp}, w] + I*G[{-z, z, z^2}, w] + 
           (2*I)*G[{-z, z^2, 0}, w] - (8*I)*G[{-z, z^2, 1}, w] - 
           (3*I)*G[{-z, z^2, bm}, w] - (3*I)*G[{-z, z^2, bp}, w] + 
           (7*I)*G[{-z, z^2, z^2}, w] - (3*I)*G[{z, 0, bm}, w] - 
           (3*I)*G[{z, 0, bp}, w] + (3*I)*G[{z, 0, z^2}, w] + 
           (2*I)*G[{z, 1, 0}, w] + (6*I)*G[{z, 1, bm}, w] + 
           (6*I)*G[{z, 1, bp}, w] - (6*I)*G[{z, 1, z^2}, w] - 
           (4*I)*G[{z, bm, 0}, w] + (8*I)*G[{z, bm, 1}, w] + 
           I*G[{z, bm, bm}, w] + I*G[{z, bm, bp}, w] - 
           (5*I)*G[{z, bm, z^2}, w] - (4*I)*G[{z, bp, 0}, w] + 
           (8*I)*G[{z, bp, 1}, w] + I*G[{z, bp, bm}, w] + 
           I*G[{z, bp, bp}, w] - (5*I)*G[{z, bp, z^2}, w] - 
           I*G[{z, -z, bm}, w] - I*G[{z, -z, bp}, w] + I*G[{z, -z, z^2}, w] - 
           I*G[{z, z, bm}, w] - I*G[{z, z, bp}, w] + I*G[{z, z, z^2}, w] + 
           (2*I)*G[{z, z^2, 0}, w] - (8*I)*G[{z, z^2, 1}, w] - 
           (3*I)*G[{z, z^2, bm}, w] - (3*I)*G[{z, z^2, bp}, w] + 
           (7*I)*G[{z, z^2, z^2}, w] - ((5*I)/2)*G[{z^2, 0, 0}, w] - 
           (28*I)*G[{z^2, 0, 1}, w] + ((15*I)/2)*G[{z^2, 0, bm}, w] + 
           ((15*I)/2)*G[{z^2, 0, bp}, w] + ((13*I)/2)*G[{z^2, 0, z^2}, w] - 
           (26*I)*G[{z^2, 1, 0}, w] + (160*I)*G[{z^2, 1, 1}, w] - 
           (14*I)*G[{z^2, 1, bm}, w] - (14*I)*G[{z^2, 1, bp}, w] - 
           (66*I)*G[{z^2, 1, z^2}, w] + ((13*I)/2)*G[{z^2, bm, 0}, w] - 
           (12*I)*G[{z^2, bm, 1}, w] - ((3*I)/2)*G[{z^2, bm, bm}, w] - 
           ((3*I)/2)*G[{z^2, bm, bp}, w] + ((15*I)/2)*G[{z^2, bm, z^2}, w] + 
           ((13*I)/2)*G[{z^2, bp, 0}, w] - (12*I)*G[{z^2, bp, 1}, w] - 
           ((3*I)/2)*G[{z^2, bp, bm}, w] - ((3*I)/2)*G[{z^2, bp, bp}, w] + 
           ((15*I)/2)*G[{z^2, bp, z^2}, w] - (5*I)*G[{z^2, -z, bm}, w] - 
           (5*I)*G[{z^2, -z, bp}, w] + (5*I)*G[{z^2, -z, z^2}, w] - 
           (5*I)*G[{z^2, z, bm}, w] - (5*I)*G[{z^2, z, bp}, w] + 
           (5*I)*G[{z^2, z, z^2}, w] + ((3*I)/2)*G[{z^2, z^2, 0}, w] - 
           (68*I)*G[{z^2, z^2, 1}, w] + ((27*I)/2)*G[{z^2, z^2, bm}, w] + 
           ((27*I)/2)*G[{z^2, z^2, bp}, w] + ((41*I)/2)*G[{z^2, z^2, z^2}, 
             w] - (14*I)*Zeta[3]) + (2*G[{-1}, z] - 14*G[{0}, w] - 
           26*G[{0}, z] + 3*G[{-I}, z] + 3*G[{I}, z] + 36*G[{1}, w] + 
           2*G[{1}, z] + 3*G[{am}, w] + 3*G[{ap}, w] + 4*G[{bm}, w] + 
           4*G[{bp}, w] + 2*G[{-z}, w] + 2*G[{z}, w] - 28*G[{z^2}, w])*
          Zeta[3]), MI[28] -> 3/8 + \[Epsilon]*((I/2)*Pi + G[{0}, w]/2 + 
         G[{0}, z] - 2*G[{1}, w] + G[{z^2}, w]) + 
       \[Epsilon]^2*((-7*Pi^2)/12 + 2*G[{0}, w]*G[{0}, z] + 
         Pi*((2*I)*G[{0}, z] - (4*I)*G[{1}, w] + I*G[{bm}, w] + 
           I*G[{bp}, w] + I*G[{z^2}, w]) + G[{0}, z]*(-4*G[{1}, w] + 
           2*G[{z^2}, w]) - 2*G[{0, 1}, w] + G[{0, z^2}, w] - 
         4*G[{1, 0}, w] + 12*G[{1, 1}, w] - 6*G[{1, z^2}, w] + 
         G[{bm, 0}, w] - 2*G[{bm, 1}, w] + G[{bm, z^2}, w] + G[{bp, 0}, w] - 
         2*G[{bp, 1}, w] + G[{bp, z^2}, w] + G[{z^2, 0}, w] - 
         4*G[{z^2, 1}, w] + 2*G[{z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 28] + \[Epsilon]^3*((-I/6)*Pi^3 + 
         Pi^2*(G[{-1}, z]/6 - G[{0}, w]/6 - (5*G[{0}, z])/3 - G[{-I}, z]/2 - 
           G[{I}, z]/2 + (16*G[{1}, w])/3 + G[{1}, z]/6 - G[{am}, w]/2 - 
           G[{ap}, w]/2 - (4*G[{bm}, w])/3 - (4*G[{bp}, w])/3 + 
           G[{-z}, w]/6 + G[{z}, w]/6 - G[{z^2}, w]) - 
         4*G[{am}, w]*G[{0, 0}, z] - 4*G[{ap}, w]*G[{0, 0}, z] - 
         4*G[{z^2}, w]*G[{0, 0}, z] + G[{-z}, w]*(-2*G[{-1, 0}, z] - 
           2*G[{1, 0}, z]) + G[{z}, w]*(-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{0}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{1}, w]*(4*G[{-1, 0}, z] + 8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + 
         Pi*(G[{0}, z]*((-16*I)*G[{1}, w] + (4*I)*G[{bm}, w] + 
             (4*I)*G[{bp}, w] + (2*I)*G[{-z}, w] + (2*I)*G[{z}, w] + 
             (4*I)*G[{z^2}, w]) + (2*I)*G[{-1, 0}, z] + (4*I)*G[{0, 0}, z] - 
           (6*I)*G[{1, 0}, w] + (2*I)*G[{1, 0}, z] + (32*I)*G[{1, 1}, w] - 
           (2*I)*G[{1, bm}, w] - (2*I)*G[{1, bp}, w] - 
           (14*I)*G[{1, z^2}, w] + (3*I)*G[{bm, 0}, w] - 
           (8*I)*G[{bm, 1}, w] - I*G[{bm, bm}, w] - I*G[{bm, bp}, w] + 
           (5*I)*G[{bm, z^2}, w] + (3*I)*G[{bp, 0}, w] - 
           (8*I)*G[{bp, 1}, w] - I*G[{bp, bm}, w] - I*G[{bp, bp}, w] + 
           (5*I)*G[{bp, z^2}, w] - I*G[{-z, bm}, w] - I*G[{-z, bp}, w] + 
           I*G[{-z, z^2}, w] - I*G[{z, bm}, w] - I*G[{z, bp}, w] + 
           I*G[{z, z^2}, w] - I*G[{z^2, 0}, w] - (8*I)*G[{z^2, 1}, w] + 
           (3*I)*G[{z^2, bm}, w] + (3*I)*G[{z^2, bp}, w] + 
           I*G[{z^2, z^2}, w]) + G[{0}, z]*(-8*G[{0, 1}, w] + 
           2*G[{0, cm}, w] + 2*G[{0, cp}, w] + 2*G[{0, z^2}, w] - 
           16*G[{1, 0}, w] + 16*G[{1, 1}, w] + 4*G[{1, cm}, w] + 
           4*G[{1, cp}, w] - 12*G[{1, z^2}, w] + 4*G[{am, 1}, w] - 
           2*G[{am, z^2}, w] + 4*G[{ap, 1}, w] - 2*G[{ap, z^2}, w] + 
           4*G[{bm, 0}, w] - 8*G[{bm, 1}, w] + 4*G[{bm, z^2}, w] + 
           4*G[{bp, 0}, w] - 8*G[{bp, 1}, w] + 4*G[{bp, z^2}, w] + 
           2*G[{-z, 0}, w] - 2*G[{-z, cm}, w] - 2*G[{-z, cp}, w] + 
           2*G[{-z, z^2}, w] + 2*G[{z, 0}, w] - 2*G[{z, cm}, w] - 
           2*G[{z, cp}, w] + 2*G[{z, z^2}, w] + 4*G[{z^2, 0}, w] - 
           4*G[{z^2, 1}, w] + 2*G[{z^2, z^2}, w]) - 2*G[{-1, -1, 0}, z] - 
         2*G[{-1, 1, 0}, z] - 4*G[{0, -1, 0}, z] - 8*G[{0, 0, 0}, z] - 
         4*G[{0, 1, 0}, z] + 8*G[{0, 1, 1}, w] - 4*G[{0, 1, z^2}, w] - 
         2*G[{0, cm, 1}, w] + G[{0, cm, z^2}, w] - 2*G[{0, cp, 1}, w] + 
         G[{0, cp, z^2}, w] - 2*G[{0, z^2, 1}, w] + G[{0, z^2, z^2}, w] - 
         4*G[{-I, 0, 0}, z] - 4*G[{I, 0, 0}, z] - 2*G[{1, -1, 0}, z] - 
         6*G[{1, 0, 0}, w] + 28*G[{1, 0, 1}, w] - 14*G[{1, 0, z^2}, w] + 
         32*G[{1, 1, 0}, w] - 2*G[{1, 1, 0}, z] - 80*G[{1, 1, 1}, w] + 
         40*G[{1, 1, z^2}, w] - 2*G[{1, bm, 0}, w] + 4*G[{1, bm, 1}, w] - 
         2*G[{1, bm, z^2}, w] - 2*G[{1, bp, 0}, w] + 4*G[{1, bp, 1}, w] - 
         2*G[{1, bp, z^2}, w] - 4*G[{1, cm, 1}, w] + 2*G[{1, cm, z^2}, w] - 
         4*G[{1, cp, 1}, w] + 2*G[{1, cp, z^2}, w] - 14*G[{1, z^2, 0}, w] + 
         40*G[{1, z^2, 1}, w] - 20*G[{1, z^2, z^2}, w] - 4*G[{am, 1, 1}, w] + 
         2*G[{am, 1, z^2}, w] + 2*G[{am, z^2, 1}, w] - G[{am, z^2, z^2}, w] - 
         4*G[{ap, 1, 1}, w] + 2*G[{ap, 1, z^2}, w] + 2*G[{ap, z^2, 1}, w] - 
         G[{ap, z^2, z^2}, w] + 3*G[{bm, 0, 0}, w] - 10*G[{bm, 0, 1}, w] + 
         5*G[{bm, 0, z^2}, w] - 8*G[{bm, 1, 0}, w] + 24*G[{bm, 1, 1}, w] - 
         12*G[{bm, 1, z^2}, w] - G[{bm, bm, 0}, w] + 2*G[{bm, bm, 1}, w] - 
         G[{bm, bm, z^2}, w] - G[{bm, bp, 0}, w] + 2*G[{bm, bp, 1}, w] - 
         G[{bm, bp, z^2}, w] + 5*G[{bm, z^2, 0}, w] - 14*G[{bm, z^2, 1}, w] + 
         7*G[{bm, z^2, z^2}, w] + 3*G[{bp, 0, 0}, w] - 10*G[{bp, 0, 1}, w] + 
         5*G[{bp, 0, z^2}, w] - 8*G[{bp, 1, 0}, w] + 24*G[{bp, 1, 1}, w] - 
         12*G[{bp, 1, z^2}, w] - G[{bp, bm, 0}, w] + 2*G[{bp, bm, 1}, w] - 
         G[{bp, bm, z^2}, w] - G[{bp, bp, 0}, w] + 2*G[{bp, bp, 1}, w] - 
         G[{bp, bp, z^2}, w] + 5*G[{bp, z^2, 0}, w] - 14*G[{bp, z^2, 1}, w] + 
         7*G[{bp, z^2, z^2}, w] - 2*G[{-z, 0, 1}, w] + G[{-z, 0, z^2}, w] - 
         G[{-z, bm, 0}, w] + 2*G[{-z, bm, 1}, w] - G[{-z, bm, z^2}, w] - 
         G[{-z, bp, 0}, w] + 2*G[{-z, bp, 1}, w] - G[{-z, bp, z^2}, w] + 
         2*G[{-z, cm, 1}, w] - G[{-z, cm, z^2}, w] + 2*G[{-z, cp, 1}, w] - 
         G[{-z, cp, z^2}, w] + G[{-z, z^2, 0}, w] - 4*G[{-z, z^2, 1}, w] + 
         2*G[{-z, z^2, z^2}, w] - 2*G[{z, 0, 1}, w] + G[{z, 0, z^2}, w] - 
         G[{z, bm, 0}, w] + 2*G[{z, bm, 1}, w] - G[{z, bm, z^2}, w] - 
         G[{z, bp, 0}, w] + 2*G[{z, bp, 1}, w] - G[{z, bp, z^2}, w] + 
         2*G[{z, cm, 1}, w] - G[{z, cm, z^2}, w] + 2*G[{z, cp, 1}, w] - 
         G[{z, cp, z^2}, w] + G[{z, z^2, 0}, w] - 4*G[{z, z^2, 1}, w] + 
         2*G[{z, z^2, z^2}, w] - G[{z^2, 0, 0}, w] - 2*G[{z^2, 0, 1}, w] + 
         G[{z^2, 0, z^2}, w] - 8*G[{z^2, 1, 0}, w] + 20*G[{z^2, 1, 1}, w] - 
         10*G[{z^2, 1, z^2}, w] + 3*G[{z^2, bm, 0}, w] - 
         6*G[{z^2, bm, 1}, w] + 3*G[{z^2, bm, z^2}, w] + 
         3*G[{z^2, bp, 0}, w] - 6*G[{z^2, bp, 1}, w] + 
         3*G[{z^2, bp, z^2}, w] + G[{z^2, z^2, 0}, w] - 
         4*G[{z^2, z^2, 1}, w] + 2*G[{z^2, z^2, z^2}, w] - 3*Zeta[3]) + 
       \[Epsilon]^4*((2*Pi^4)/45 + Pi^3*((-I/6)*G[{-1}, z] - 
           (I/3)*G[{0}, z] + ((16*I)/3)*G[{1}, w] - (I/6)*G[{1}, z] - 
           ((7*I)/3)*G[{bm}, w] - ((7*I)/3)*G[{bp}, w] - (I/6)*G[{-z}, w] - 
           (I/6)*G[{z}, w]) - 8*G[{0, 1}, w]*G[{1, 0}, z] + 
         2*G[{0, cm}, w]*G[{1, 0}, z] + 2*G[{0, cp}, w]*G[{1, 0}, z] + 
         2*G[{0, z^2}, w]*G[{1, 0}, z] - 16*G[{1, 0}, w]*G[{1, 0}, z] + 
         G[{0, 0}, z]*(-16*G[{0, 1}, w] + 4*G[{0, cm}, w] + 4*G[{0, cp}, w] + 
           4*G[{0, z^2}, w] - 32*G[{1, 0}, w] - 96*G[{1, 1}, w] + 
           8*G[{1, am}, w] + 8*G[{1, ap}, w] + 8*G[{1, cm}, w] + 
           8*G[{1, cp}, w] + 64*G[{1, z^2}, w] + 32*G[{am, 1}, w] - 
           16*G[{am, z^2}, w] + 32*G[{ap, 1}, w] - 16*G[{ap, z^2}, w] + 
           8*G[{bm, 0}, w] - 16*G[{bm, 1}, w] + 8*G[{bm, am}, w] + 
           8*G[{bm, ap}, w] - 8*G[{bm, z^2}, w] + 8*G[{bp, 0}, w] - 
           16*G[{bp, 1}, w] + 8*G[{bp, am}, w] + 8*G[{bp, ap}, w] - 
           8*G[{bp, z^2}, w] + 4*G[{-z, 0}, w] + 8*G[{-z, 1}, w] - 
           4*G[{-z, cm}, w] - 4*G[{-z, cp}, w] - 4*G[{-z, z^2}, w] + 
           4*G[{z, 0}, w] + 8*G[{z, 1}, w] - 4*G[{z, cm}, w] - 
           4*G[{z, cp}, w] - 4*G[{z, z^2}, w] + 8*G[{z^2, 0}, w] + 
           48*G[{z^2, 1}, w] - 20*G[{z^2, am}, w] - 20*G[{z^2, ap}, w] - 
           12*G[{z^2, z^2}, w]) + Pi^2*(G[{0}, w]*(-G[{0}, z]/3 - 
             G[{1}, z]/6) - (8*G[{1}, w]*G[{1}, z])/3 + 
           G[{-I}, z]*(G[{1}, w] + G[{bm}, w] + G[{bp}, w] - 
             (5*G[{z^2}, w])/2) + G[{I}, z]*(G[{1}, w] + G[{bm}, w] + 
             G[{bp}, w] - (5*G[{z^2}, w])/2) + G[{0}, z]*((74*G[{1}, w])/3 - 
             G[{am}, w] - G[{ap}, w] - 8*G[{bm}, w] - 8*G[{bp}, w] - 
             2*G[{-z}, w] - 2*G[{z}, w] - (7*G[{z^2}, w])/3) + 
           G[{1}, z]*(G[{bm}, w]/3 + G[{bp}, w]/3 + G[{-z}, w]/3 + 
             G[{z}, w]/3 + (5*G[{z^2}, w])/6) + G[{-1}, z]*
            (-G[{0}, w]/6 - (8*G[{1}, w])/3 + G[{bm}, w]/3 + G[{bp}, w]/3 + 
             G[{-z}, w]/3 + G[{z}, w]/3 + (5*G[{z^2}, w])/6) + 
           G[{-1, -1}, z]/3 - 2*G[{-1, 0}, z] + G[{-1, 1}, z]/3 + 
           (5*G[{0, -1}, z])/3 - 2*G[{0, 0}, z] - 3*G[{0, -I}, z] - 
           3*G[{0, I}, z] + (2*G[{0, 1}, w])/3 + (5*G[{0, 1}, z])/3 - 
           G[{0, cm}, w]/6 - G[{0, cp}, w]/6 - G[{0, z^2}, w]/6 - 
           G[{-I, 0}, z] - G[{I, 0}, z] + G[{1, -1}, z]/3 + 
           (22*G[{1, 0}, w])/3 - 2*G[{1, 0}, z] - (124*G[{1, 1}, w])/3 + 
           G[{1, 1}, z]/3 + G[{1, am}, w] + G[{1, ap}, w] + 
           (8*G[{1, bm}, w])/3 + (8*G[{1, bp}, w])/3 - (4*G[{1, cm}, w])/3 - 
           (4*G[{1, cp}, w])/3 - (4*G[{1, -z}, w])/3 - (4*G[{1, z}, w])/3 + 
           (59*G[{1, z^2}, w])/3 + G[{am, 1}, w] - G[{am, z^2}, w]/2 + 
           G[{ap, 1}, w] - G[{ap, z^2}, w]/2 - (10*G[{bm, 0}, w])/3 + 
           (28*G[{bm, 1}, w])/3 + G[{bm, am}, w] + G[{bm, ap}, w] + 
           (4*G[{bm, bm}, w])/3 + (4*G[{bm, bp}, w])/3 + G[{bm, -z}, w]/3 + 
           G[{bm, z}, w]/3 - (22*G[{bm, z^2}, w])/3 - (10*G[{bp, 0}, w])/3 + 
           (28*G[{bp, 1}, w])/3 + G[{bp, am}, w] + G[{bp, ap}, w] + 
           (4*G[{bp, bm}, w])/3 + (4*G[{bp, bp}, w])/3 + G[{bp, -z}, w]/3 + 
           G[{bp, z}, w]/3 - (22*G[{bp, z^2}, w])/3 - G[{-z, 0}, w]/6 - 
           G[{-z, 1}, w] + (4*G[{-z, bm}, w])/3 + (4*G[{-z, bp}, w])/3 + 
           G[{-z, cm}, w]/6 + G[{-z, cp}, w]/6 + G[{-z, -z}, w]/6 + 
           G[{-z, z}, w]/6 - (7*G[{-z, z^2}, w])/6 - G[{z, 0}, w]/6 - 
           G[{z, 1}, w] + (4*G[{z, bm}, w])/3 + (4*G[{z, bp}, w])/3 + 
           G[{z, cm}, w]/6 + G[{z, cp}, w]/6 + G[{z, -z}, w]/6 + 
           G[{z, z}, w]/6 - (7*G[{z, z^2}, w])/6 + G[{z^2, 0}, w]/3 + 
           11*G[{z^2, 1}, w] - (5*G[{z^2, am}, w])/2 - (5*G[{z^2, ap}, w])/
            2 - 3*G[{z^2, bm}, w] - 3*G[{z^2, bp}, w] + G[{z^2, cm}, w]/2 + 
           G[{z^2, cp}, w]/2 + G[{z^2, -z}, w]/3 + G[{z^2, z}, w]/3 - 
           (5*G[{z^2, z^2}, w])/6) + G[{1, 0}, z]*(-48*G[{1, 1}, w] + 
           16*G[{1, cm}, w] + 16*G[{1, cp}, w] + 16*G[{1, -z}, w] + 
           16*G[{1, z}, w] - 8*G[{1, z^2}, w] + 8*G[{am, 1}, w] - 
           4*G[{am, z^2}, w] + 8*G[{ap, 1}, w] - 4*G[{ap, z^2}, w] + 
           4*G[{bm, 0}, w] - 8*G[{bm, 1}, w] - 4*G[{bm, -z}, w] - 
           4*G[{bm, z}, w] + 8*G[{bm, z^2}, w] + 4*G[{bp, 0}, w] - 
           8*G[{bp, 1}, w] - 4*G[{bp, -z}, w] - 4*G[{bp, z}, w] + 
           8*G[{bp, z^2}, w] + 2*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 
           2*G[{-z, cm}, w] - 2*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 
           2*G[{-z, z}, w] - 2*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 
           12*G[{z, 1}, w] - 2*G[{z, cm}, w] - 2*G[{z, cp}, w] - 
           2*G[{z, -z}, w] - 2*G[{z, z}, w] - 2*G[{z, z^2}, w] + 
           4*G[{z^2, 0}, w] + 16*G[{z^2, 1}, w] - 6*G[{z^2, cm}, w] - 
           6*G[{z^2, cp}, w] - 4*G[{z^2, -z}, w] - 4*G[{z^2, z}, w] + 
           2*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*(-8*G[{0, 1}, w] + 
           2*G[{0, cm}, w] + 2*G[{0, cp}, w] + 2*G[{0, z^2}, w] - 
           16*G[{1, 0}, w] - 48*G[{1, 1}, w] + 16*G[{1, cm}, w] + 
           16*G[{1, cp}, w] + 16*G[{1, -z}, w] + 16*G[{1, z}, w] - 
           8*G[{1, z^2}, w] + 8*G[{am, 1}, w] - 4*G[{am, z^2}, w] + 
           8*G[{ap, 1}, w] - 4*G[{ap, z^2}, w] + 4*G[{bm, 0}, w] - 
           8*G[{bm, 1}, w] - 4*G[{bm, -z}, w] - 4*G[{bm, z}, w] + 
           8*G[{bm, z^2}, w] + 4*G[{bp, 0}, w] - 8*G[{bp, 1}, w] - 
           4*G[{bp, -z}, w] - 4*G[{bp, z}, w] + 8*G[{bp, z^2}, w] + 
           2*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 2*G[{-z, cm}, w] - 
           2*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 2*G[{-z, z}, w] - 
           2*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 12*G[{z, 1}, w] - 
           2*G[{z, cm}, w] - 2*G[{z, cp}, w] - 2*G[{z, -z}, w] - 
           2*G[{z, z}, w] - 2*G[{z, z^2}, w] + 4*G[{z^2, 0}, w] + 
           16*G[{z^2, 1}, w] - 6*G[{z^2, cm}, w] - 6*G[{z^2, cp}, w] - 
           4*G[{z^2, -z}, w] - 4*G[{z^2, z}, w] + 2*G[{z^2, z^2}, w]) + 
         G[{am}, w]*(-8*G[{0, -1, 0}, z] - 32*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z]) + G[{ap}, w]*(-8*G[{0, -1, 0}, z] - 
           32*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z]) + 
         G[{z^2}, w]*(-10*G[{-1, -1, 0}, z] - 10*G[{-1, 1, 0}, z] - 
           4*G[{0, -1, 0}, z] - 24*G[{0, 0, 0}, z] - 4*G[{0, 1, 0}, z] - 
           20*G[{-I, 0, 0}, z] - 20*G[{I, 0, 0}, z] - 10*G[{1, -1, 0}, z] - 
           10*G[{1, 1, 0}, z]) + G[{bm}, w]*(-4*G[{-1, -1, 0}, z] - 
           4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z] + 8*G[{-I, 0, 0}, z] + 8*G[{I, 0, 0}, z] - 
           4*G[{1, -1, 0}, z] - 4*G[{1, 1, 0}, z]) + 
         G[{bp}, w]*(-4*G[{-1, -1, 0}, z] - 4*G[{-1, 1, 0}, z] + 
           8*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] + 
           8*G[{-I, 0, 0}, z] + 8*G[{I, 0, 0}, z] - 4*G[{1, -1, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{-z}, w]*(-4*G[{-1, -1, 0}, z] - 
           4*G[{-1, 0, 0}, z] - 4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 
           8*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 
           4*G[{1, 0, 0}, z] - 4*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(-4*G[{-1, -1, 0}, z] - 4*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 8*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{0}, w]*(2*G[{-1, -1, 0}, z] + 
           4*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
           4*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(32*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 
           32*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 128*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] + 8*G[{-I, 0, 0}, z] + 8*G[{I, 0, 0}, z] + 
           32*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] + 32*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(32*G[{0, 1, 1}, w] - 8*G[{0, 1, cm}, w] - 
           8*G[{0, 1, cp}, w] - 8*G[{0, 1, z^2}, w] - 8*G[{0, cm, 1}, w] + 
           2*G[{0, cm, cm}, w] + 2*G[{0, cm, cp}, w] + 2*G[{0, cm, z^2}, w] - 
           8*G[{0, cp, 1}, w] + 2*G[{0, cp, cm}, w] + 2*G[{0, cp, cp}, w] + 
           2*G[{0, cp, z^2}, w] - 8*G[{0, z^2, 1}, w] + 
           2*G[{0, z^2, cm}, w] + 2*G[{0, z^2, cp}, w] + 
           2*G[{0, z^2, z^2}, w] - 24*G[{1, 0, 0}, w] + 112*G[{1, 0, 1}, w] - 
           16*G[{1, 0, cm}, w] - 16*G[{1, 0, cp}, w] - 40*G[{1, 0, z^2}, w] + 
           128*G[{1, 1, 0}, w] - 64*G[{1, 1, 1}, w] - 48*G[{1, 1, cm}, w] - 
           48*G[{1, 1, cp}, w] + 80*G[{1, 1, z^2}, w] - 8*G[{1, am, 1}, w] + 
           4*G[{1, am, z^2}, w] - 8*G[{1, ap, 1}, w] + 4*G[{1, ap, z^2}, w] - 
           8*G[{1, bm, 0}, w] + 16*G[{1, bm, 1}, w] - 8*G[{1, bm, z^2}, w] - 
           8*G[{1, bp, 0}, w] + 16*G[{1, bp, 1}, w] - 8*G[{1, bp, z^2}, w] - 
           40*G[{1, cm, 1}, w] + 16*G[{1, cm, cm}, w] + 
           16*G[{1, cm, cp}, w] + 4*G[{1, cm, z^2}, w] - 
           40*G[{1, cp, 1}, w] + 16*G[{1, cp, cm}, w] + 
           16*G[{1, cp, cp}, w] + 4*G[{1, cp, z^2}, w] - 
           16*G[{1, -z, 0}, w] + 16*G[{1, -z, cm}, w] + 
           16*G[{1, -z, cp}, w] - 16*G[{1, -z, z^2}, w] - 
           16*G[{1, z, 0}, w] + 16*G[{1, z, cm}, w] + 16*G[{1, z, cp}, w] - 
           16*G[{1, z, z^2}, w] - 56*G[{1, z^2, 0}, w] + 
           64*G[{1, z^2, 1}, w] - 8*G[{1, z^2, cm}, w] - 
           8*G[{1, z^2, cp}, w] - 24*G[{1, z^2, z^2}, w] - 
           48*G[{am, 1, 1}, w] + 8*G[{am, 1, cm}, w] + 8*G[{am, 1, cp}, w] + 
           16*G[{am, 1, z^2}, w] + 24*G[{am, z^2, 1}, w] - 
           4*G[{am, z^2, cm}, w] - 4*G[{am, z^2, cp}, w] - 
           8*G[{am, z^2, z^2}, w] - 48*G[{ap, 1, 1}, w] + 
           8*G[{ap, 1, cm}, w] + 8*G[{ap, 1, cp}, w] + 
           16*G[{ap, 1, z^2}, w] + 24*G[{ap, z^2, 1}, w] - 
           4*G[{ap, z^2, cm}, w] - 4*G[{ap, z^2, cp}, w] - 
           8*G[{ap, z^2, z^2}, w] + 12*G[{bm, 0, 0}, w] - 
           40*G[{bm, 0, 1}, w] + 4*G[{bm, 0, cm}, w] + 4*G[{bm, 0, cp}, w] + 
           16*G[{bm, 0, z^2}, w] - 32*G[{bm, 1, 0}, w] + 
           96*G[{bm, 1, 1}, w] - 8*G[{bm, 1, cm}, w] - 8*G[{bm, 1, cp}, w] - 
           40*G[{bm, 1, z^2}, w] - 8*G[{bm, am, 1}, w] + 
           4*G[{bm, am, z^2}, w] - 8*G[{bm, ap, 1}, w] + 
           4*G[{bm, ap, z^2}, w] - 4*G[{bm, bm, 0}, w] + 
           8*G[{bm, bm, 1}, w] - 4*G[{bm, bm, z^2}, w] - 
           4*G[{bm, bp, 0}, w] + 8*G[{bm, bp, 1}, w] - 
           4*G[{bm, bp, z^2}, w] + 4*G[{bm, -z, 0}, w] - 
           4*G[{bm, -z, cm}, w] - 4*G[{bm, -z, cp}, w] + 
           4*G[{bm, -z, z^2}, w] + 4*G[{bm, z, 0}, w] - 4*G[{bm, z, cm}, w] - 
           4*G[{bm, z, cp}, w] + 4*G[{bm, z, z^2}, w] + 
           20*G[{bm, z^2, 0}, w] - 48*G[{bm, z^2, 1}, w] + 
           8*G[{bm, z^2, cm}, w] + 8*G[{bm, z^2, cp}, w] + 
           16*G[{bm, z^2, z^2}, w] + 12*G[{bp, 0, 0}, w] - 
           40*G[{bp, 0, 1}, w] + 4*G[{bp, 0, cm}, w] + 4*G[{bp, 0, cp}, w] + 
           16*G[{bp, 0, z^2}, w] - 32*G[{bp, 1, 0}, w] + 
           96*G[{bp, 1, 1}, w] - 8*G[{bp, 1, cm}, w] - 8*G[{bp, 1, cp}, w] - 
           40*G[{bp, 1, z^2}, w] - 8*G[{bp, am, 1}, w] + 
           4*G[{bp, am, z^2}, w] - 8*G[{bp, ap, 1}, w] + 
           4*G[{bp, ap, z^2}, w] - 4*G[{bp, bm, 0}, w] + 
           8*G[{bp, bm, 1}, w] - 4*G[{bp, bm, z^2}, w] - 
           4*G[{bp, bp, 0}, w] + 8*G[{bp, bp, 1}, w] - 
           4*G[{bp, bp, z^2}, w] + 4*G[{bp, -z, 0}, w] - 
           4*G[{bp, -z, cm}, w] - 4*G[{bp, -z, cp}, w] + 
           4*G[{bp, -z, z^2}, w] + 4*G[{bp, z, 0}, w] - 4*G[{bp, z, cm}, w] - 
           4*G[{bp, z, cp}, w] + 4*G[{bp, z, z^2}, w] + 
           20*G[{bp, z^2, 0}, w] - 48*G[{bp, z^2, 1}, w] + 
           8*G[{bp, z^2, cm}, w] + 8*G[{bp, z^2, cp}, w] + 
           16*G[{bp, z^2, z^2}, w] - 8*G[{-z, 0, 1}, w] + 
           2*G[{-z, 0, cm}, w] + 2*G[{-z, 0, cp}, w] + 2*G[{-z, 0, z^2}, w] - 
           16*G[{-z, 1, 0}, w] + 12*G[{-z, 1, cm}, w] + 
           12*G[{-z, 1, cp}, w] - 12*G[{-z, 1, z^2}, w] + 
           4*G[{-z, bm, 0}, w] - 8*G[{-z, bm, 1}, w] + 
           4*G[{-z, bm, z^2}, w] + 4*G[{-z, bp, 0}, w] - 
           8*G[{-z, bp, 1}, w] + 4*G[{-z, bp, z^2}, w] + 
           8*G[{-z, cm, 1}, w] - 2*G[{-z, cm, cm}, w] - 
           2*G[{-z, cm, cp}, w] - 2*G[{-z, cm, z^2}, w] + 
           8*G[{-z, cp, 1}, w] - 2*G[{-z, cp, cm}, w] - 
           2*G[{-z, cp, cp}, w] - 2*G[{-z, cp, z^2}, w] + 
           2*G[{-z, -z, 0}, w] - 2*G[{-z, -z, cm}, w] - 
           2*G[{-z, -z, cp}, w] + 2*G[{-z, -z, z^2}, w] + 
           2*G[{-z, z, 0}, w] - 2*G[{-z, z, cm}, w] - 2*G[{-z, z, cp}, w] + 
           2*G[{-z, z, z^2}, w] + 4*G[{-z, z^2, 0}, w] - 
           2*G[{-z, z^2, cm}, w] - 2*G[{-z, z^2, cp}, w] + 
           2*G[{-z, z^2, z^2}, w] - 8*G[{z, 0, 1}, w] + 2*G[{z, 0, cm}, w] + 
           2*G[{z, 0, cp}, w] + 2*G[{z, 0, z^2}, w] - 16*G[{z, 1, 0}, w] + 
           12*G[{z, 1, cm}, w] + 12*G[{z, 1, cp}, w] - 12*G[{z, 1, z^2}, w] + 
           4*G[{z, bm, 0}, w] - 8*G[{z, bm, 1}, w] + 4*G[{z, bm, z^2}, w] + 
           4*G[{z, bp, 0}, w] - 8*G[{z, bp, 1}, w] + 4*G[{z, bp, z^2}, w] + 
           8*G[{z, cm, 1}, w] - 2*G[{z, cm, cm}, w] - 2*G[{z, cm, cp}, w] - 
           2*G[{z, cm, z^2}, w] + 8*G[{z, cp, 1}, w] - 2*G[{z, cp, cm}, w] - 
           2*G[{z, cp, cp}, w] - 2*G[{z, cp, z^2}, w] + 2*G[{z, -z, 0}, w] - 
           2*G[{z, -z, cm}, w] - 2*G[{z, -z, cp}, w] + 2*G[{z, -z, z^2}, w] + 
           2*G[{z, z, 0}, w] - 2*G[{z, z, cm}, w] - 2*G[{z, z, cp}, w] + 
           2*G[{z, z, z^2}, w] + 4*G[{z, z^2, 0}, w] - 2*G[{z, z^2, cm}, w] - 
           2*G[{z, z^2, cp}, w] + 2*G[{z, z^2, z^2}, w] - 
           16*G[{z^2, 0, 1}, w] + 4*G[{z^2, 0, cm}, w] + 
           4*G[{z^2, 0, cp}, w] + 4*G[{z^2, 0, z^2}, w] - 
           32*G[{z^2, 1, 0}, w] - 16*G[{z^2, 1, 1}, w] + 
           16*G[{z^2, 1, cm}, w] + 16*G[{z^2, 1, cp}, w] - 
           8*G[{z^2, 1, z^2}, w] + 20*G[{z^2, am, 1}, w] - 
           10*G[{z^2, am, z^2}, w] + 20*G[{z^2, ap, 1}, w] - 
           10*G[{z^2, ap, z^2}, w] + 8*G[{z^2, bm, 0}, w] - 
           16*G[{z^2, bm, 1}, w] + 8*G[{z^2, bm, z^2}, w] + 
           8*G[{z^2, bp, 0}, w] - 16*G[{z^2, bp, 1}, w] + 
           8*G[{z^2, bp, z^2}, w] + 12*G[{z^2, cm, 1}, w] - 
           6*G[{z^2, cm, cm}, w] - 6*G[{z^2, cm, cp}, w] + 
           12*G[{z^2, cp, 1}, w] - 6*G[{z^2, cp, cm}, w] - 
           6*G[{z^2, cp, cp}, w] + 4*G[{z^2, -z, 0}, w] - 
           4*G[{z^2, -z, cm}, w] - 4*G[{z^2, -z, cp}, w] + 
           4*G[{z^2, -z, z^2}, w] + 4*G[{z^2, z, 0}, w] - 
           4*G[{z^2, z, cm}, w] - 4*G[{z^2, z, cp}, w] + 
           4*G[{z^2, z, z^2}, w] + 8*G[{z^2, z^2, 0}, w] - 
           8*G[{z^2, z^2, 1}, w] + 2*G[{z^2, z^2, cm}, w] + 
           2*G[{z^2, z^2, cp}, w] + 2*G[{z^2, z^2, z^2}, w]) - 
         4*G[{-1, -1, -1, 0}, z] - 4*G[{-1, -1, 0, 0}, z] - 
         4*G[{-1, -1, 1, 0}, z] - 8*G[{-1, 0, -1, 0}, z] - 
         8*G[{-1, 0, 0, 0}, z] - 8*G[{-1, 0, 1, 0}, z] - 
         4*G[{-1, 1, -1, 0}, z] - 4*G[{-1, 1, 0, 0}, z] - 
         4*G[{-1, 1, 1, 0}, z] - 20*G[{0, -1, -1, 0}, z] - 
         8*G[{0, -1, 0, 0}, z] - 20*G[{0, -1, 1, 0}, z] - 
         8*G[{0, 0, -1, 0}, z] - 32*G[{0, 0, 0, 0}, z] - 
         8*G[{0, 0, 1, 0}, z] - 24*G[{0, -I, 0, 0}, z] - 
         24*G[{0, I, 0, 0}, z] - 20*G[{0, 1, -1, 0}, z] - 
         8*G[{0, 1, 0, 0}, z] - 20*G[{0, 1, 1, 0}, z] - 
         32*G[{0, 1, 1, 1}, w] + 16*G[{0, 1, 1, z^2}, w] + 
         8*G[{0, 1, cm, 1}, w] - 4*G[{0, 1, cm, z^2}, w] + 
         8*G[{0, 1, cp, 1}, w] - 4*G[{0, 1, cp, z^2}, w] + 
         8*G[{0, 1, z^2, 1}, w] - 4*G[{0, 1, z^2, z^2}, w] + 
         8*G[{0, cm, 1, 1}, w] - 4*G[{0, cm, 1, z^2}, w] - 
         2*G[{0, cm, cm, 1}, w] + G[{0, cm, cm, z^2}, w] - 
         2*G[{0, cm, cp, 1}, w] + G[{0, cm, cp, z^2}, w] - 
         2*G[{0, cm, z^2, 1}, w] + G[{0, cm, z^2, z^2}, w] + 
         8*G[{0, cp, 1, 1}, w] - 4*G[{0, cp, 1, z^2}, w] - 
         2*G[{0, cp, cm, 1}, w] + G[{0, cp, cm, z^2}, w] - 
         2*G[{0, cp, cp, 1}, w] + G[{0, cp, cp, z^2}, w] - 
         2*G[{0, cp, z^2, 1}, w] + G[{0, cp, z^2, z^2}, w] + 
         8*G[{0, z^2, 1, 1}, w] - 4*G[{0, z^2, 1, z^2}, w] - 
         2*G[{0, z^2, cm, 1}, w] + G[{0, z^2, cm, z^2}, w] - 
         2*G[{0, z^2, cp, 1}, w] + G[{0, z^2, cp, z^2}, w] - 
         2*G[{0, z^2, z^2, 1}, w] + G[{0, z^2, z^2, z^2}, w] - 
         8*G[{-I, 0, -1, 0}, z] - 32*G[{-I, 0, 0, 0}, z] - 
         8*G[{-I, 0, 1, 0}, z] - 8*G[{I, 0, -1, 0}, z] - 
         32*G[{I, 0, 0, 0}, z] - 8*G[{I, 0, 1, 0}, z] - 
         4*G[{1, -1, -1, 0}, z] - 4*G[{1, -1, 0, 0}, z] - 
         4*G[{1, -1, 1, 0}, z] - 8*G[{1, 0, -1, 0}, z] - 
         6*G[{1, 0, 0, 0}, w] - 8*G[{1, 0, 0, 0}, z] + 
         36*G[{1, 0, 0, 1}, w] - 18*G[{1, 0, 0, z^2}, w] + 
         48*G[{1, 0, 1, 0}, w] - 8*G[{1, 0, 1, 0}, z] - 
         208*G[{1, 0, 1, 1}, w] + 104*G[{1, 0, 1, z^2}, w] - 
         6*G[{1, 0, bm, 0}, w] + 12*G[{1, 0, bm, 1}, w] - 
         6*G[{1, 0, bm, z^2}, w] - 6*G[{1, 0, bp, 0}, w] + 
         12*G[{1, 0, bp, 1}, w] - 6*G[{1, 0, bp, z^2}, w] + 
         16*G[{1, 0, cm, 1}, w] - 8*G[{1, 0, cm, z^2}, w] + 
         16*G[{1, 0, cp, 1}, w] - 8*G[{1, 0, cp, z^2}, w] - 
         18*G[{1, 0, z^2, 0}, w] + 76*G[{1, 0, z^2, 1}, w] - 
         38*G[{1, 0, z^2, z^2}, w] - 4*G[{1, 1, -1, 0}, z] + 
         48*G[{1, 1, 0, 0}, w] - 4*G[{1, 1, 0, 0}, z] - 
         224*G[{1, 1, 0, 1}, w] + 112*G[{1, 1, 0, z^2}, w] - 
         256*G[{1, 1, 1, 0}, w] - 4*G[{1, 1, 1, 0}, z] + 
         576*G[{1, 1, 1, 1}, w] - 288*G[{1, 1, 1, z^2}, w] + 
         16*G[{1, 1, bm, 0}, w] - 32*G[{1, 1, bm, 1}, w] + 
         16*G[{1, 1, bm, z^2}, w] + 16*G[{1, 1, bp, 0}, w] - 
         32*G[{1, 1, bp, 1}, w] + 16*G[{1, 1, bp, z^2}, w] + 
         48*G[{1, 1, cm, 1}, w] - 24*G[{1, 1, cm, z^2}, w] + 
         48*G[{1, 1, cp, 1}, w] - 24*G[{1, 1, cp, z^2}, w] + 
         112*G[{1, 1, z^2, 0}, w] - 304*G[{1, 1, z^2, 1}, w] + 
         152*G[{1, 1, z^2, z^2}, w] + 8*G[{1, am, 1, 1}, w] - 
         4*G[{1, am, 1, z^2}, w] - 4*G[{1, am, z^2, 1}, w] + 
         2*G[{1, am, z^2, z^2}, w] + 8*G[{1, ap, 1, 1}, w] - 
         4*G[{1, ap, 1, z^2}, w] - 4*G[{1, ap, z^2, 1}, w] + 
         2*G[{1, ap, z^2, z^2}, w] - 6*G[{1, bm, 0, 0}, w] + 
         20*G[{1, bm, 0, 1}, w] - 10*G[{1, bm, 0, z^2}, w] + 
         16*G[{1, bm, 1, 0}, w] - 48*G[{1, bm, 1, 1}, w] + 
         24*G[{1, bm, 1, z^2}, w] + 2*G[{1, bm, bm, 0}, w] - 
         4*G[{1, bm, bm, 1}, w] + 2*G[{1, bm, bm, z^2}, w] + 
         2*G[{1, bm, bp, 0}, w] - 4*G[{1, bm, bp, 1}, w] + 
         2*G[{1, bm, bp, z^2}, w] - 10*G[{1, bm, z^2, 0}, w] + 
         28*G[{1, bm, z^2, 1}, w] - 14*G[{1, bm, z^2, z^2}, w] - 
         6*G[{1, bp, 0, 0}, w] + 20*G[{1, bp, 0, 1}, w] - 
         10*G[{1, bp, 0, z^2}, w] + 16*G[{1, bp, 1, 0}, w] - 
         48*G[{1, bp, 1, 1}, w] + 24*G[{1, bp, 1, z^2}, w] + 
         2*G[{1, bp, bm, 0}, w] - 4*G[{1, bp, bm, 1}, w] + 
         2*G[{1, bp, bm, z^2}, w] + 2*G[{1, bp, bp, 0}, w] - 
         4*G[{1, bp, bp, 1}, w] + 2*G[{1, bp, bp, z^2}, w] - 
         10*G[{1, bp, z^2, 0}, w] + 28*G[{1, bp, z^2, 1}, w] - 
         14*G[{1, bp, z^2, z^2}, w] + 40*G[{1, cm, 1, 1}, w] - 
         20*G[{1, cm, 1, z^2}, w] - 16*G[{1, cm, cm, 1}, w] + 
         8*G[{1, cm, cm, z^2}, w] - 16*G[{1, cm, cp, 1}, w] + 
         8*G[{1, cm, cp, z^2}, w] - 4*G[{1, cm, z^2, 1}, w] + 
         2*G[{1, cm, z^2, z^2}, w] + 40*G[{1, cp, 1, 1}, w] - 
         20*G[{1, cp, 1, z^2}, w] - 16*G[{1, cp, cm, 1}, w] + 
         8*G[{1, cp, cm, z^2}, w] - 16*G[{1, cp, cp, 1}, w] + 
         8*G[{1, cp, cp, z^2}, w] - 4*G[{1, cp, z^2, 1}, w] + 
         2*G[{1, cp, z^2, z^2}, w] + 16*G[{1, -z, 0, 1}, w] - 
         8*G[{1, -z, 0, z^2}, w] + 8*G[{1, -z, bm, 0}, w] - 
         16*G[{1, -z, bm, 1}, w] + 8*G[{1, -z, bm, z^2}, w] + 
         8*G[{1, -z, bp, 0}, w] - 16*G[{1, -z, bp, 1}, w] + 
         8*G[{1, -z, bp, z^2}, w] - 16*G[{1, -z, cm, 1}, w] + 
         8*G[{1, -z, cm, z^2}, w] - 16*G[{1, -z, cp, 1}, w] + 
         8*G[{1, -z, cp, z^2}, w] - 8*G[{1, -z, z^2, 0}, w] + 
         32*G[{1, -z, z^2, 1}, w] - 16*G[{1, -z, z^2, z^2}, w] + 
         16*G[{1, z, 0, 1}, w] - 8*G[{1, z, 0, z^2}, w] + 
         8*G[{1, z, bm, 0}, w] - 16*G[{1, z, bm, 1}, w] + 
         8*G[{1, z, bm, z^2}, w] + 8*G[{1, z, bp, 0}, w] - 
         16*G[{1, z, bp, 1}, w] + 8*G[{1, z, bp, z^2}, w] - 
         16*G[{1, z, cm, 1}, w] + 8*G[{1, z, cm, z^2}, w] - 
         16*G[{1, z, cp, 1}, w] + 8*G[{1, z, cp, z^2}, w] - 
         8*G[{1, z, z^2, 0}, w] + 32*G[{1, z, z^2, 1}, w] - 
         16*G[{1, z, z^2, z^2}, w] - 10*G[{1, z^2, 0, 0}, w] + 
         76*G[{1, z^2, 0, 1}, w] - 38*G[{1, z^2, 0, z^2}, w] + 
         112*G[{1, z^2, 1, 0}, w] - 288*G[{1, z^2, 1, 1}, w] + 
         144*G[{1, z^2, 1, z^2}, w] - 18*G[{1, z^2, bm, 0}, w] + 
         36*G[{1, z^2, bm, 1}, w] - 18*G[{1, z^2, bm, z^2}, w] - 
         18*G[{1, z^2, bp, 0}, w] + 36*G[{1, z^2, bp, 1}, w] - 
         18*G[{1, z^2, bp, z^2}, w] + 8*G[{1, z^2, cm, 1}, w] - 
         4*G[{1, z^2, cm, z^2}, w] + 8*G[{1, z^2, cp, 1}, w] - 
         4*G[{1, z^2, cp, z^2}, w] - 38*G[{1, z^2, z^2, 0}, w] + 
         100*G[{1, z^2, z^2, 1}, w] - 50*G[{1, z^2, z^2, z^2}, w] + 
         48*G[{am, 1, 1, 1}, w] - 24*G[{am, 1, 1, z^2}, w] - 
         8*G[{am, 1, cm, 1}, w] + 4*G[{am, 1, cm, z^2}, w] - 
         8*G[{am, 1, cp, 1}, w] + 4*G[{am, 1, cp, z^2}, w] - 
         16*G[{am, 1, z^2, 1}, w] + 8*G[{am, 1, z^2, z^2}, w] - 
         24*G[{am, z^2, 1, 1}, w] + 12*G[{am, z^2, 1, z^2}, w] + 
         4*G[{am, z^2, cm, 1}, w] - 2*G[{am, z^2, cm, z^2}, w] + 
         4*G[{am, z^2, cp, 1}, w] - 2*G[{am, z^2, cp, z^2}, w] + 
         8*G[{am, z^2, z^2, 1}, w] - 4*G[{am, z^2, z^2, z^2}, w] + 
         48*G[{ap, 1, 1, 1}, w] - 24*G[{ap, 1, 1, z^2}, w] - 
         8*G[{ap, 1, cm, 1}, w] + 4*G[{ap, 1, cm, z^2}, w] - 
         8*G[{ap, 1, cp, 1}, w] + 4*G[{ap, 1, cp, z^2}, w] - 
         16*G[{ap, 1, z^2, 1}, w] + 8*G[{ap, 1, z^2, z^2}, w] - 
         24*G[{ap, z^2, 1, 1}, w] + 12*G[{ap, z^2, 1, z^2}, w] + 
         4*G[{ap, z^2, cm, 1}, w] - 2*G[{ap, z^2, cm, z^2}, w] + 
         4*G[{ap, z^2, cp, 1}, w] - 2*G[{ap, z^2, cp, z^2}, w] + 
         8*G[{ap, z^2, z^2, 1}, w] - 4*G[{ap, z^2, z^2, z^2}, w] + 
         3*G[{bm, 0, 0, 0}, w] - 18*G[{bm, 0, 0, 1}, w] + 
         9*G[{bm, 0, 0, z^2}, w] - 24*G[{bm, 0, 1, 0}, w] + 
         88*G[{bm, 0, 1, 1}, w] - 44*G[{bm, 0, 1, z^2}, w] + 
         3*G[{bm, 0, bm, 0}, w] - 6*G[{bm, 0, bm, 1}, w] + 
         3*G[{bm, 0, bm, z^2}, w] + 3*G[{bm, 0, bp, 0}, w] - 
         6*G[{bm, 0, bp, 1}, w] + 3*G[{bm, 0, bp, z^2}, w] - 
         4*G[{bm, 0, cm, 1}, w] + 2*G[{bm, 0, cm, z^2}, w] - 
         4*G[{bm, 0, cp, 1}, w] + 2*G[{bm, 0, cp, z^2}, w] + 
         9*G[{bm, 0, z^2, 0}, w] - 34*G[{bm, 0, z^2, 1}, w] + 
         17*G[{bm, 0, z^2, z^2}, w] - 12*G[{bm, 1, 0, 0}, w] + 
         56*G[{bm, 1, 0, 1}, w] - 28*G[{bm, 1, 0, z^2}, w] + 
         64*G[{bm, 1, 1, 0}, w] - 224*G[{bm, 1, 1, 1}, w] + 
         112*G[{bm, 1, 1, z^2}, w] - 4*G[{bm, 1, bm, 0}, w] + 
         8*G[{bm, 1, bm, 1}, w] - 4*G[{bm, 1, bm, z^2}, w] - 
         4*G[{bm, 1, bp, 0}, w] + 8*G[{bm, 1, bp, 1}, w] - 
         4*G[{bm, 1, bp, z^2}, w] + 8*G[{bm, 1, cm, 1}, w] - 
         4*G[{bm, 1, cm, z^2}, w] + 8*G[{bm, 1, cp, 1}, w] - 
         4*G[{bm, 1, cp, z^2}, w] - 28*G[{bm, 1, z^2, 0}, w] + 
         96*G[{bm, 1, z^2, 1}, w] - 48*G[{bm, 1, z^2, z^2}, w] + 
         8*G[{bm, am, 1, 1}, w] - 4*G[{bm, am, 1, z^2}, w] - 
         4*G[{bm, am, z^2, 1}, w] + 2*G[{bm, am, z^2, z^2}, w] + 
         8*G[{bm, ap, 1, 1}, w] - 4*G[{bm, ap, 1, z^2}, w] - 
         4*G[{bm, ap, z^2, 1}, w] + 2*G[{bm, ap, z^2, z^2}, w] - 
         3*G[{bm, bm, 0, 0}, w] + 10*G[{bm, bm, 0, 1}, w] - 
         5*G[{bm, bm, 0, z^2}, w] + 8*G[{bm, bm, 1, 0}, w] - 
         24*G[{bm, bm, 1, 1}, w] + 12*G[{bm, bm, 1, z^2}, w] + 
         G[{bm, bm, bm, 0}, w] - 2*G[{bm, bm, bm, 1}, w] + 
         G[{bm, bm, bm, z^2}, w] + G[{bm, bm, bp, 0}, w] - 
         2*G[{bm, bm, bp, 1}, w] + G[{bm, bm, bp, z^2}, w] - 
         5*G[{bm, bm, z^2, 0}, w] + 14*G[{bm, bm, z^2, 1}, w] - 
         7*G[{bm, bm, z^2, z^2}, w] - 3*G[{bm, bp, 0, 0}, w] + 
         10*G[{bm, bp, 0, 1}, w] - 5*G[{bm, bp, 0, z^2}, w] + 
         8*G[{bm, bp, 1, 0}, w] - 24*G[{bm, bp, 1, 1}, w] + 
         12*G[{bm, bp, 1, z^2}, w] + G[{bm, bp, bm, 0}, w] - 
         2*G[{bm, bp, bm, 1}, w] + G[{bm, bp, bm, z^2}, w] + 
         G[{bm, bp, bp, 0}, w] - 2*G[{bm, bp, bp, 1}, w] + 
         G[{bm, bp, bp, z^2}, w] - 5*G[{bm, bp, z^2, 0}, w] + 
         14*G[{bm, bp, z^2, 1}, w] - 7*G[{bm, bp, z^2, z^2}, w] - 
         4*G[{bm, -z, 0, 1}, w] + 2*G[{bm, -z, 0, z^2}, w] - 
         2*G[{bm, -z, bm, 0}, w] + 4*G[{bm, -z, bm, 1}, w] - 
         2*G[{bm, -z, bm, z^2}, w] - 2*G[{bm, -z, bp, 0}, w] + 
         4*G[{bm, -z, bp, 1}, w] - 2*G[{bm, -z, bp, z^2}, w] + 
         4*G[{bm, -z, cm, 1}, w] - 2*G[{bm, -z, cm, z^2}, w] + 
         4*G[{bm, -z, cp, 1}, w] - 2*G[{bm, -z, cp, z^2}, w] + 
         2*G[{bm, -z, z^2, 0}, w] - 8*G[{bm, -z, z^2, 1}, w] + 
         4*G[{bm, -z, z^2, z^2}, w] - 4*G[{bm, z, 0, 1}, w] + 
         2*G[{bm, z, 0, z^2}, w] - 2*G[{bm, z, bm, 0}, w] + 
         4*G[{bm, z, bm, 1}, w] - 2*G[{bm, z, bm, z^2}, w] - 
         2*G[{bm, z, bp, 0}, w] + 4*G[{bm, z, bp, 1}, w] - 
         2*G[{bm, z, bp, z^2}, w] + 4*G[{bm, z, cm, 1}, w] - 
         2*G[{bm, z, cm, z^2}, w] + 4*G[{bm, z, cp, 1}, w] - 
         2*G[{bm, z, cp, z^2}, w] + 2*G[{bm, z, z^2, 0}, w] - 
         8*G[{bm, z, z^2, 1}, w] + 4*G[{bm, z, z^2, z^2}, w] + 
         7*G[{bm, z^2, 0, 0}, w] - 34*G[{bm, z^2, 0, 1}, w] + 
         17*G[{bm, z^2, 0, z^2}, w] - 40*G[{bm, z^2, 1, 0}, w] + 
         128*G[{bm, z^2, 1, 1}, w] - 64*G[{bm, z^2, 1, z^2}, w] + 
         3*G[{bm, z^2, bm, 0}, w] - 6*G[{bm, z^2, bm, 1}, w] + 
         3*G[{bm, z^2, bm, z^2}, w] + 3*G[{bm, z^2, bp, 0}, w] - 
         6*G[{bm, z^2, bp, 1}, w] + 3*G[{bm, z^2, bp, z^2}, w] - 
         8*G[{bm, z^2, cm, 1}, w] + 4*G[{bm, z^2, cm, z^2}, w] - 
         8*G[{bm, z^2, cp, 1}, w] + 4*G[{bm, z^2, cp, z^2}, w] + 
         17*G[{bm, z^2, z^2, 0}, w] - 50*G[{bm, z^2, z^2, 1}, w] + 
         25*G[{bm, z^2, z^2, z^2}, w] + 3*G[{bp, 0, 0, 0}, w] - 
         18*G[{bp, 0, 0, 1}, w] + 9*G[{bp, 0, 0, z^2}, w] - 
         24*G[{bp, 0, 1, 0}, w] + 88*G[{bp, 0, 1, 1}, w] - 
         44*G[{bp, 0, 1, z^2}, w] + 3*G[{bp, 0, bm, 0}, w] - 
         6*G[{bp, 0, bm, 1}, w] + 3*G[{bp, 0, bm, z^2}, w] + 
         3*G[{bp, 0, bp, 0}, w] - 6*G[{bp, 0, bp, 1}, w] + 
         3*G[{bp, 0, bp, z^2}, w] - 4*G[{bp, 0, cm, 1}, w] + 
         2*G[{bp, 0, cm, z^2}, w] - 4*G[{bp, 0, cp, 1}, w] + 
         2*G[{bp, 0, cp, z^2}, w] + 9*G[{bp, 0, z^2, 0}, w] - 
         34*G[{bp, 0, z^2, 1}, w] + 17*G[{bp, 0, z^2, z^2}, w] - 
         12*G[{bp, 1, 0, 0}, w] + 56*G[{bp, 1, 0, 1}, w] - 
         28*G[{bp, 1, 0, z^2}, w] + 64*G[{bp, 1, 1, 0}, w] - 
         224*G[{bp, 1, 1, 1}, w] + 112*G[{bp, 1, 1, z^2}, w] - 
         4*G[{bp, 1, bm, 0}, w] + 8*G[{bp, 1, bm, 1}, w] - 
         4*G[{bp, 1, bm, z^2}, w] - 4*G[{bp, 1, bp, 0}, w] + 
         8*G[{bp, 1, bp, 1}, w] - 4*G[{bp, 1, bp, z^2}, w] + 
         8*G[{bp, 1, cm, 1}, w] - 4*G[{bp, 1, cm, z^2}, w] + 
         8*G[{bp, 1, cp, 1}, w] - 4*G[{bp, 1, cp, z^2}, w] - 
         28*G[{bp, 1, z^2, 0}, w] + 96*G[{bp, 1, z^2, 1}, w] - 
         48*G[{bp, 1, z^2, z^2}, w] + 8*G[{bp, am, 1, 1}, w] - 
         4*G[{bp, am, 1, z^2}, w] - 4*G[{bp, am, z^2, 1}, w] + 
         2*G[{bp, am, z^2, z^2}, w] + 8*G[{bp, ap, 1, 1}, w] - 
         4*G[{bp, ap, 1, z^2}, w] - 4*G[{bp, ap, z^2, 1}, w] + 
         2*G[{bp, ap, z^2, z^2}, w] - 3*G[{bp, bm, 0, 0}, w] + 
         10*G[{bp, bm, 0, 1}, w] - 5*G[{bp, bm, 0, z^2}, w] + 
         8*G[{bp, bm, 1, 0}, w] - 24*G[{bp, bm, 1, 1}, w] + 
         12*G[{bp, bm, 1, z^2}, w] + G[{bp, bm, bm, 0}, w] - 
         2*G[{bp, bm, bm, 1}, w] + G[{bp, bm, bm, z^2}, w] + 
         G[{bp, bm, bp, 0}, w] - 2*G[{bp, bm, bp, 1}, w] + 
         G[{bp, bm, bp, z^2}, w] - 5*G[{bp, bm, z^2, 0}, w] + 
         14*G[{bp, bm, z^2, 1}, w] - 7*G[{bp, bm, z^2, z^2}, w] - 
         3*G[{bp, bp, 0, 0}, w] + 10*G[{bp, bp, 0, 1}, w] - 
         5*G[{bp, bp, 0, z^2}, w] + 8*G[{bp, bp, 1, 0}, w] - 
         24*G[{bp, bp, 1, 1}, w] + 12*G[{bp, bp, 1, z^2}, w] + 
         G[{bp, bp, bm, 0}, w] - 2*G[{bp, bp, bm, 1}, w] + 
         G[{bp, bp, bm, z^2}, w] + G[{bp, bp, bp, 0}, w] - 
         2*G[{bp, bp, bp, 1}, w] + G[{bp, bp, bp, z^2}, w] - 
         5*G[{bp, bp, z^2, 0}, w] + 14*G[{bp, bp, z^2, 1}, w] - 
         7*G[{bp, bp, z^2, z^2}, w] - 4*G[{bp, -z, 0, 1}, w] + 
         2*G[{bp, -z, 0, z^2}, w] - 2*G[{bp, -z, bm, 0}, w] + 
         4*G[{bp, -z, bm, 1}, w] - 2*G[{bp, -z, bm, z^2}, w] - 
         2*G[{bp, -z, bp, 0}, w] + 4*G[{bp, -z, bp, 1}, w] - 
         2*G[{bp, -z, bp, z^2}, w] + 4*G[{bp, -z, cm, 1}, w] - 
         2*G[{bp, -z, cm, z^2}, w] + 4*G[{bp, -z, cp, 1}, w] - 
         2*G[{bp, -z, cp, z^2}, w] + 2*G[{bp, -z, z^2, 0}, w] - 
         8*G[{bp, -z, z^2, 1}, w] + 4*G[{bp, -z, z^2, z^2}, w] - 
         4*G[{bp, z, 0, 1}, w] + 2*G[{bp, z, 0, z^2}, w] - 
         2*G[{bp, z, bm, 0}, w] + 4*G[{bp, z, bm, 1}, w] - 
         2*G[{bp, z, bm, z^2}, w] - 2*G[{bp, z, bp, 0}, w] + 
         4*G[{bp, z, bp, 1}, w] - 2*G[{bp, z, bp, z^2}, w] + 
         4*G[{bp, z, cm, 1}, w] - 2*G[{bp, z, cm, z^2}, w] + 
         4*G[{bp, z, cp, 1}, w] - 2*G[{bp, z, cp, z^2}, w] + 
         2*G[{bp, z, z^2, 0}, w] - 8*G[{bp, z, z^2, 1}, w] + 
         4*G[{bp, z, z^2, z^2}, w] + 7*G[{bp, z^2, 0, 0}, w] - 
         34*G[{bp, z^2, 0, 1}, w] + 17*G[{bp, z^2, 0, z^2}, w] - 
         40*G[{bp, z^2, 1, 0}, w] + 128*G[{bp, z^2, 1, 1}, w] - 
         64*G[{bp, z^2, 1, z^2}, w] + 3*G[{bp, z^2, bm, 0}, w] - 
         6*G[{bp, z^2, bm, 1}, w] + 3*G[{bp, z^2, bm, z^2}, w] + 
         3*G[{bp, z^2, bp, 0}, w] - 6*G[{bp, z^2, bp, 1}, w] + 
         3*G[{bp, z^2, bp, z^2}, w] - 8*G[{bp, z^2, cm, 1}, w] + 
         4*G[{bp, z^2, cm, z^2}, w] - 8*G[{bp, z^2, cp, 1}, w] + 
         4*G[{bp, z^2, cp, z^2}, w] + 17*G[{bp, z^2, z^2, 0}, w] - 
         50*G[{bp, z^2, z^2, 1}, w] + 25*G[{bp, z^2, z^2, z^2}, w] + 
         8*G[{-z, 0, 1, 1}, w] - 4*G[{-z, 0, 1, z^2}, w] - 
         2*G[{-z, 0, cm, 1}, w] + G[{-z, 0, cm, z^2}, w] - 
         2*G[{-z, 0, cp, 1}, w] + G[{-z, 0, cp, z^2}, w] - 
         2*G[{-z, 0, z^2, 1}, w] + G[{-z, 0, z^2, z^2}, w] + 
         2*G[{-z, 1, 0, 0}, w] + 12*G[{-z, 1, 0, 1}, w] - 
         6*G[{-z, 1, 0, z^2}, w] + 6*G[{-z, 1, bm, 0}, w] - 
         12*G[{-z, 1, bm, 1}, w] + 6*G[{-z, 1, bm, z^2}, w] + 
         6*G[{-z, 1, bp, 0}, w] - 12*G[{-z, 1, bp, 1}, w] + 
         6*G[{-z, 1, bp, z^2}, w] - 12*G[{-z, 1, cm, 1}, w] + 
         6*G[{-z, 1, cm, z^2}, w] - 12*G[{-z, 1, cp, 1}, w] + 
         6*G[{-z, 1, cp, z^2}, w] - 6*G[{-z, 1, z^2, 0}, w] + 
         24*G[{-z, 1, z^2, 1}, w] - 12*G[{-z, 1, z^2, z^2}, w] - 
         G[{-z, bm, 0, 0}, w] - 2*G[{-z, bm, 0, 1}, w] + 
         G[{-z, bm, 0, z^2}, w] + 8*G[{-z, bm, 1, 0}, w] - 
         8*G[{-z, bm, 1, 1}, w] + 4*G[{-z, bm, 1, z^2}, w] - 
         5*G[{-z, bm, bm, 0}, w] + 10*G[{-z, bm, bm, 1}, w] - 
         5*G[{-z, bm, bm, z^2}, w] - 5*G[{-z, bm, bp, 0}, w] + 
         10*G[{-z, bm, bp, 1}, w] - 5*G[{-z, bm, bp, z^2}, w] + 
         G[{-z, bm, z^2, 0}, w] - 6*G[{-z, bm, z^2, 1}, w] + 
         3*G[{-z, bm, z^2, z^2}, w] - G[{-z, bp, 0, 0}, w] - 
         2*G[{-z, bp, 0, 1}, w] + G[{-z, bp, 0, z^2}, w] + 
         8*G[{-z, bp, 1, 0}, w] - 8*G[{-z, bp, 1, 1}, w] + 
         4*G[{-z, bp, 1, z^2}, w] - 5*G[{-z, bp, bm, 0}, w] + 
         10*G[{-z, bp, bm, 1}, w] - 5*G[{-z, bp, bm, z^2}, w] - 
         5*G[{-z, bp, bp, 0}, w] + 10*G[{-z, bp, bp, 1}, w] - 
         5*G[{-z, bp, bp, z^2}, w] + G[{-z, bp, z^2, 0}, w] - 
         6*G[{-z, bp, z^2, 1}, w] + 3*G[{-z, bp, z^2, z^2}, w] - 
         8*G[{-z, cm, 1, 1}, w] + 4*G[{-z, cm, 1, z^2}, w] + 
         2*G[{-z, cm, cm, 1}, w] - G[{-z, cm, cm, z^2}, w] + 
         2*G[{-z, cm, cp, 1}, w] - G[{-z, cm, cp, z^2}, w] + 
         2*G[{-z, cm, z^2, 1}, w] - G[{-z, cm, z^2, z^2}, w] - 
         8*G[{-z, cp, 1, 1}, w] + 4*G[{-z, cp, 1, z^2}, w] + 
         2*G[{-z, cp, cm, 1}, w] - G[{-z, cp, cm, z^2}, w] + 
         2*G[{-z, cp, cp, 1}, w] - G[{-z, cp, cp, z^2}, w] + 
         2*G[{-z, cp, z^2, 1}, w] - G[{-z, cp, z^2, z^2}, w] - 
         2*G[{-z, -z, 0, 1}, w] + G[{-z, -z, 0, z^2}, w] - 
         G[{-z, -z, bm, 0}, w] + 2*G[{-z, -z, bm, 1}, w] - 
         G[{-z, -z, bm, z^2}, w] - G[{-z, -z, bp, 0}, w] + 
         2*G[{-z, -z, bp, 1}, w] - G[{-z, -z, bp, z^2}, w] + 
         2*G[{-z, -z, cm, 1}, w] - G[{-z, -z, cm, z^2}, w] + 
         2*G[{-z, -z, cp, 1}, w] - G[{-z, -z, cp, z^2}, w] + 
         G[{-z, -z, z^2, 0}, w] - 4*G[{-z, -z, z^2, 1}, w] + 
         2*G[{-z, -z, z^2, z^2}, w] - 2*G[{-z, z, 0, 1}, w] + 
         G[{-z, z, 0, z^2}, w] - G[{-z, z, bm, 0}, w] + 
         2*G[{-z, z, bm, 1}, w] - G[{-z, z, bm, z^2}, w] - 
         G[{-z, z, bp, 0}, w] + 2*G[{-z, z, bp, 1}, w] - 
         G[{-z, z, bp, z^2}, w] + 2*G[{-z, z, cm, 1}, w] - 
         G[{-z, z, cm, z^2}, w] + 2*G[{-z, z, cp, 1}, w] - 
         G[{-z, z, cp, z^2}, w] + G[{-z, z, z^2, 0}, w] - 
         4*G[{-z, z, z^2, 1}, w] + 2*G[{-z, z, z^2, z^2}, w] - 
         G[{-z, z^2, 0, 0}, w] - 2*G[{-z, z^2, 0, 1}, w] + 
         G[{-z, z^2, 0, z^2}, w] - 8*G[{-z, z^2, 1, 0}, w] + 
         16*G[{-z, z^2, 1, 1}, w] - 8*G[{-z, z^2, 1, z^2}, w] + 
         3*G[{-z, z^2, bm, 0}, w] - 6*G[{-z, z^2, bm, 1}, w] + 
         3*G[{-z, z^2, bm, z^2}, w] + 3*G[{-z, z^2, bp, 0}, w] - 
         6*G[{-z, z^2, bp, 1}, w] + 3*G[{-z, z^2, bp, z^2}, w] + 
         2*G[{-z, z^2, cm, 1}, w] - G[{-z, z^2, cm, z^2}, w] + 
         2*G[{-z, z^2, cp, 1}, w] - G[{-z, z^2, cp, z^2}, w] + 
         G[{-z, z^2, z^2, 0}, w] - 4*G[{-z, z^2, z^2, 1}, w] + 
         2*G[{-z, z^2, z^2, z^2}, w] + 8*G[{z, 0, 1, 1}, w] - 
         4*G[{z, 0, 1, z^2}, w] - 2*G[{z, 0, cm, 1}, w] + 
         G[{z, 0, cm, z^2}, w] - 2*G[{z, 0, cp, 1}, w] + 
         G[{z, 0, cp, z^2}, w] - 2*G[{z, 0, z^2, 1}, w] + 
         G[{z, 0, z^2, z^2}, w] + 2*G[{z, 1, 0, 0}, w] + 
         12*G[{z, 1, 0, 1}, w] - 6*G[{z, 1, 0, z^2}, w] + 
         6*G[{z, 1, bm, 0}, w] - 12*G[{z, 1, bm, 1}, w] + 
         6*G[{z, 1, bm, z^2}, w] + 6*G[{z, 1, bp, 0}, w] - 
         12*G[{z, 1, bp, 1}, w] + 6*G[{z, 1, bp, z^2}, w] - 
         12*G[{z, 1, cm, 1}, w] + 6*G[{z, 1, cm, z^2}, w] - 
         12*G[{z, 1, cp, 1}, w] + 6*G[{z, 1, cp, z^2}, w] - 
         6*G[{z, 1, z^2, 0}, w] + 24*G[{z, 1, z^2, 1}, w] - 
         12*G[{z, 1, z^2, z^2}, w] - G[{z, bm, 0, 0}, w] - 
         2*G[{z, bm, 0, 1}, w] + G[{z, bm, 0, z^2}, w] + 
         8*G[{z, bm, 1, 0}, w] - 8*G[{z, bm, 1, 1}, w] + 
         4*G[{z, bm, 1, z^2}, w] - 5*G[{z, bm, bm, 0}, w] + 
         10*G[{z, bm, bm, 1}, w] - 5*G[{z, bm, bm, z^2}, w] - 
         5*G[{z, bm, bp, 0}, w] + 10*G[{z, bm, bp, 1}, w] - 
         5*G[{z, bm, bp, z^2}, w] + G[{z, bm, z^2, 0}, w] - 
         6*G[{z, bm, z^2, 1}, w] + 3*G[{z, bm, z^2, z^2}, w] - 
         G[{z, bp, 0, 0}, w] - 2*G[{z, bp, 0, 1}, w] + G[{z, bp, 0, z^2}, 
          w] + 8*G[{z, bp, 1, 0}, w] - 8*G[{z, bp, 1, 1}, w] + 
         4*G[{z, bp, 1, z^2}, w] - 5*G[{z, bp, bm, 0}, w] + 
         10*G[{z, bp, bm, 1}, w] - 5*G[{z, bp, bm, z^2}, w] - 
         5*G[{z, bp, bp, 0}, w] + 10*G[{z, bp, bp, 1}, w] - 
         5*G[{z, bp, bp, z^2}, w] + G[{z, bp, z^2, 0}, w] - 
         6*G[{z, bp, z^2, 1}, w] + 3*G[{z, bp, z^2, z^2}, w] - 
         8*G[{z, cm, 1, 1}, w] + 4*G[{z, cm, 1, z^2}, w] + 
         2*G[{z, cm, cm, 1}, w] - G[{z, cm, cm, z^2}, w] + 
         2*G[{z, cm, cp, 1}, w] - G[{z, cm, cp, z^2}, w] + 
         2*G[{z, cm, z^2, 1}, w] - G[{z, cm, z^2, z^2}, w] - 
         8*G[{z, cp, 1, 1}, w] + 4*G[{z, cp, 1, z^2}, w] + 
         2*G[{z, cp, cm, 1}, w] - G[{z, cp, cm, z^2}, w] + 
         2*G[{z, cp, cp, 1}, w] - G[{z, cp, cp, z^2}, w] + 
         2*G[{z, cp, z^2, 1}, w] - G[{z, cp, z^2, z^2}, w] - 
         2*G[{z, -z, 0, 1}, w] + G[{z, -z, 0, z^2}, w] - 
         G[{z, -z, bm, 0}, w] + 2*G[{z, -z, bm, 1}, w] - 
         G[{z, -z, bm, z^2}, w] - G[{z, -z, bp, 0}, w] + 
         2*G[{z, -z, bp, 1}, w] - G[{z, -z, bp, z^2}, w] + 
         2*G[{z, -z, cm, 1}, w] - G[{z, -z, cm, z^2}, w] + 
         2*G[{z, -z, cp, 1}, w] - G[{z, -z, cp, z^2}, w] + 
         G[{z, -z, z^2, 0}, w] - 4*G[{z, -z, z^2, 1}, w] + 
         2*G[{z, -z, z^2, z^2}, w] - 2*G[{z, z, 0, 1}, w] + 
         G[{z, z, 0, z^2}, w] - G[{z, z, bm, 0}, w] + 2*G[{z, z, bm, 1}, w] - 
         G[{z, z, bm, z^2}, w] - G[{z, z, bp, 0}, w] + 
         2*G[{z, z, bp, 1}, w] - G[{z, z, bp, z^2}, w] + 
         2*G[{z, z, cm, 1}, w] - G[{z, z, cm, z^2}, w] + 
         2*G[{z, z, cp, 1}, w] - G[{z, z, cp, z^2}, w] + 
         G[{z, z, z^2, 0}, w] - 4*G[{z, z, z^2, 1}, w] + 
         2*G[{z, z, z^2, z^2}, w] - G[{z, z^2, 0, 0}, w] - 
         2*G[{z, z^2, 0, 1}, w] + G[{z, z^2, 0, z^2}, w] - 
         8*G[{z, z^2, 1, 0}, w] + 16*G[{z, z^2, 1, 1}, w] - 
         8*G[{z, z^2, 1, z^2}, w] + 3*G[{z, z^2, bm, 0}, w] - 
         6*G[{z, z^2, bm, 1}, w] + 3*G[{z, z^2, bm, z^2}, w] + 
         3*G[{z, z^2, bp, 0}, w] - 6*G[{z, z^2, bp, 1}, w] + 
         3*G[{z, z^2, bp, z^2}, w] + 2*G[{z, z^2, cm, 1}, w] - 
         G[{z, z^2, cm, z^2}, w] + 2*G[{z, z^2, cp, 1}, w] - 
         G[{z, z^2, cp, z^2}, w] + G[{z, z^2, z^2, 0}, w] - 
         4*G[{z, z^2, z^2, 1}, w] + 2*G[{z, z^2, z^2, z^2}, w] - 
         G[{z^2, 0, 0, 0}, w] + 2*G[{z^2, 0, 0, 1}, w] - 
         G[{z^2, 0, 0, z^2}, w] + 8*G[{z^2, 0, 1, 0}, w] - 
         3*G[{z^2, 0, bm, 0}, w] + 6*G[{z^2, 0, bm, 1}, w] - 
         3*G[{z^2, 0, bm, z^2}, w] - 3*G[{z^2, 0, bp, 0}, w] + 
         6*G[{z^2, 0, bp, 1}, w] - 3*G[{z^2, 0, bp, z^2}, w] - 
         4*G[{z^2, 0, cm, 1}, w] + 2*G[{z^2, 0, cm, z^2}, w] - 
         4*G[{z^2, 0, cp, 1}, w] + 2*G[{z^2, 0, cp, z^2}, w] - 
         G[{z^2, 0, z^2, 0}, w] - 2*G[{z^2, 0, z^2, 1}, w] + 
         G[{z^2, 0, z^2, z^2}, w] - 8*G[{z^2, 1, 0, 0}, w] + 
         48*G[{z^2, 1, 0, 1}, w] - 24*G[{z^2, 1, 0, z^2}, w] + 
         64*G[{z^2, 1, 1, 0}, w] - 112*G[{z^2, 1, 1, 1}, w] + 
         56*G[{z^2, 1, 1, z^2}, w] - 8*G[{z^2, 1, bm, 0}, w] + 
         16*G[{z^2, 1, bm, 1}, w] - 8*G[{z^2, 1, bm, z^2}, w] - 
         8*G[{z^2, 1, bp, 0}, w] + 16*G[{z^2, 1, bp, 1}, w] - 
         8*G[{z^2, 1, bp, z^2}, w] - 16*G[{z^2, 1, cm, 1}, w] + 
         8*G[{z^2, 1, cm, z^2}, w] - 16*G[{z^2, 1, cp, 1}, w] + 
         8*G[{z^2, 1, cp, z^2}, w] - 24*G[{z^2, 1, z^2, 0}, w] + 
         56*G[{z^2, 1, z^2, 1}, w] - 28*G[{z^2, 1, z^2, z^2}, w] - 
         20*G[{z^2, am, 1, 1}, w] + 10*G[{z^2, am, 1, z^2}, w] + 
         10*G[{z^2, am, z^2, 1}, w] - 5*G[{z^2, am, z^2, z^2}, w] - 
         20*G[{z^2, ap, 1, 1}, w] + 10*G[{z^2, ap, 1, z^2}, w] + 
         10*G[{z^2, ap, z^2, 1}, w] - 5*G[{z^2, ap, z^2, z^2}, w] + 
         5*G[{z^2, bm, 0, 0}, w] - 18*G[{z^2, bm, 0, 1}, w] + 
         9*G[{z^2, bm, 0, z^2}, w] - 24*G[{z^2, bm, 1, 0}, w] + 
         64*G[{z^2, bm, 1, 1}, w] - 32*G[{z^2, bm, 1, z^2}, w] + 
         3*G[{z^2, bm, bm, 0}, w] - 6*G[{z^2, bm, bm, 1}, w] + 
         3*G[{z^2, bm, bm, z^2}, w] + 3*G[{z^2, bm, bp, 0}, w] - 
         6*G[{z^2, bm, bp, 1}, w] + 3*G[{z^2, bm, bp, z^2}, w] + 
         9*G[{z^2, bm, z^2, 0}, w] - 26*G[{z^2, bm, z^2, 1}, w] + 
         13*G[{z^2, bm, z^2, z^2}, w] + 5*G[{z^2, bp, 0, 0}, w] - 
         18*G[{z^2, bp, 0, 1}, w] + 9*G[{z^2, bp, 0, z^2}, w] - 
         24*G[{z^2, bp, 1, 0}, w] + 64*G[{z^2, bp, 1, 1}, w] - 
         32*G[{z^2, bp, 1, z^2}, w] + 3*G[{z^2, bp, bm, 0}, w] - 
         6*G[{z^2, bp, bm, 1}, w] + 3*G[{z^2, bp, bm, z^2}, w] + 
         3*G[{z^2, bp, bp, 0}, w] - 6*G[{z^2, bp, bp, 1}, w] + 
         3*G[{z^2, bp, bp, z^2}, w] + 9*G[{z^2, bp, z^2, 0}, w] - 
         26*G[{z^2, bp, z^2, 1}, w] + 13*G[{z^2, bp, z^2, z^2}, w] - 
         12*G[{z^2, cm, 1, 1}, w] + 6*G[{z^2, cm, 1, z^2}, w] + 
         6*G[{z^2, cm, cm, 1}, w] - 3*G[{z^2, cm, cm, z^2}, w] + 
         6*G[{z^2, cm, cp, 1}, w] - 3*G[{z^2, cm, cp, z^2}, w] - 
         12*G[{z^2, cp, 1, 1}, w] + 6*G[{z^2, cp, 1, z^2}, w] + 
         6*G[{z^2, cp, cm, 1}, w] - 3*G[{z^2, cp, cm, z^2}, w] + 
         6*G[{z^2, cp, cp, 1}, w] - 3*G[{z^2, cp, cp, z^2}, w] - 
         4*G[{z^2, -z, 0, 1}, w] + 2*G[{z^2, -z, 0, z^2}, w] - 
         2*G[{z^2, -z, bm, 0}, w] + 4*G[{z^2, -z, bm, 1}, w] - 
         2*G[{z^2, -z, bm, z^2}, w] - 2*G[{z^2, -z, bp, 0}, w] + 
         4*G[{z^2, -z, bp, 1}, w] - 2*G[{z^2, -z, bp, z^2}, w] + 
         4*G[{z^2, -z, cm, 1}, w] - 2*G[{z^2, -z, cm, z^2}, w] + 
         4*G[{z^2, -z, cp, 1}, w] - 2*G[{z^2, -z, cp, z^2}, w] + 
         2*G[{z^2, -z, z^2, 0}, w] - 8*G[{z^2, -z, z^2, 1}, w] + 
         4*G[{z^2, -z, z^2, z^2}, w] - 4*G[{z^2, z, 0, 1}, w] + 
         2*G[{z^2, z, 0, z^2}, w] - 2*G[{z^2, z, bm, 0}, w] + 
         4*G[{z^2, z, bm, 1}, w] - 2*G[{z^2, z, bm, z^2}, w] - 
         2*G[{z^2, z, bp, 0}, w] + 4*G[{z^2, z, bp, 1}, w] - 
         2*G[{z^2, z, bp, z^2}, w] + 4*G[{z^2, z, cm, 1}, w] - 
         2*G[{z^2, z, cm, z^2}, w] + 4*G[{z^2, z, cp, 1}, w] - 
         2*G[{z^2, z, cp, z^2}, w] + 2*G[{z^2, z, z^2, 0}, w] - 
         8*G[{z^2, z, z^2, 1}, w] + 4*G[{z^2, z, z^2, z^2}, w] - 
         3*G[{z^2, z^2, 0, 0}, w] - 2*G[{z^2, z^2, 0, 1}, w] + 
         G[{z^2, z^2, 0, z^2}, w] - 8*G[{z^2, z^2, 1, 0}, w] + 
         24*G[{z^2, z^2, 1, 1}, w] - 12*G[{z^2, z^2, 1, z^2}, w] + 
         3*G[{z^2, z^2, bm, 0}, w] - 6*G[{z^2, z^2, bm, 1}, w] + 
         3*G[{z^2, z^2, bm, z^2}, w] + 3*G[{z^2, z^2, bp, 0}, w] - 
         6*G[{z^2, z^2, bp, 1}, w] + 3*G[{z^2, z^2, bp, z^2}, w] - 
         2*G[{z^2, z^2, cm, 1}, w] + G[{z^2, z^2, cm, z^2}, w] - 
         2*G[{z^2, z^2, cp, 1}, w] + G[{z^2, z^2, cp, z^2}, w] + 
         G[{z^2, z^2, z^2, 0}, w] - 4*G[{z^2, z^2, z^2, 1}, w] + 
         2*G[{z^2, z^2, z^2, z^2}, w] + 
         Pi*(G[{-z}, w]*((2*I)*G[{-1, 0}, z] + (4*I)*G[{0, 0}, z] + 
             (2*I)*G[{1, 0}, z]) + G[{z}, w]*((2*I)*G[{-1, 0}, z] + 
             (4*I)*G[{0, 0}, z] + (2*I)*G[{1, 0}, z]) + 
           G[{bm}, w]*((4*I)*G[{-1, 0}, z] + (8*I)*G[{0, 0}, z] + 
             (4*I)*G[{1, 0}, z]) + G[{bp}, w]*((4*I)*G[{-1, 0}, z] + 
             (8*I)*G[{0, 0}, z] + (4*I)*G[{1, 0}, z]) + 
           G[{z^2}, w]*((4*I)*G[{-1, 0}, z] + (8*I)*G[{0, 0}, z] + 
             (4*I)*G[{1, 0}, z]) + G[{1}, w]*((-16*I)*G[{-1, 0}, z] - 
             (32*I)*G[{0, 0}, z] - (16*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((-24*I)*G[{1, 0}, w] + (128*I)*G[{1, 1}, w] - 
             (8*I)*G[{1, bm}, w] - (8*I)*G[{1, bp}, w] - 
             (16*I)*G[{1, -z}, w] - (16*I)*G[{1, z}, w] - 
             (56*I)*G[{1, z^2}, w] + (12*I)*G[{bm, 0}, w] - 
             (32*I)*G[{bm, 1}, w] - (4*I)*G[{bm, bm}, w] - 
             (4*I)*G[{bm, bp}, w] + (4*I)*G[{bm, -z}, w] + 
             (4*I)*G[{bm, z}, w] + (20*I)*G[{bm, z^2}, w] + 
             (12*I)*G[{bp, 0}, w] - (32*I)*G[{bp, 1}, w] - 
             (4*I)*G[{bp, bm}, w] - (4*I)*G[{bp, bp}, w] + 
             (4*I)*G[{bp, -z}, w] + (4*I)*G[{bp, z}, w] + 
             (20*I)*G[{bp, z^2}, w] - (16*I)*G[{-z, 1}, w] + 
             (4*I)*G[{-z, bm}, w] + (4*I)*G[{-z, bp}, w] + 
             (2*I)*G[{-z, -z}, w] + (2*I)*G[{-z, z}, w] + 
             (4*I)*G[{-z, z^2}, w] - (16*I)*G[{z, 1}, w] + 
             (4*I)*G[{z, bm}, w] + (4*I)*G[{z, bp}, w] + 
             (2*I)*G[{z, -z}, w] + (2*I)*G[{z, z}, w] + 
             (4*I)*G[{z, z^2}, w] - (32*I)*G[{z^2, 1}, w] + 
             (8*I)*G[{z^2, bm}, w] + (8*I)*G[{z^2, bp}, w] + 
             (4*I)*G[{z^2, -z}, w] + (4*I)*G[{z^2, z}, w] + 
             (8*I)*G[{z^2, z^2}, w]) + (2*I)*G[{-1, -1, 0}, z] + 
           (4*I)*G[{-1, 0, 0}, z] + (2*I)*G[{-1, 1, 0}, z] + 
           (4*I)*G[{0, -1, 0}, z] + (8*I)*G[{0, 0, 0}, z] + 
           (4*I)*G[{0, 1, 0}, z] + (2*I)*G[{1, -1, 0}, z] - 
           (6*I)*G[{1, 0, 0}, w] + (4*I)*G[{1, 0, 0}, z] + 
           (48*I)*G[{1, 0, 1}, w] - (6*I)*G[{1, 0, bm}, w] - 
           (6*I)*G[{1, 0, bp}, w] - (18*I)*G[{1, 0, z^2}, w] + 
           (48*I)*G[{1, 1, 0}, w] + (2*I)*G[{1, 1, 0}, z] - 
           (256*I)*G[{1, 1, 1}, w] + (16*I)*G[{1, 1, bm}, w] + 
           (16*I)*G[{1, 1, bp}, w] + (112*I)*G[{1, 1, z^2}, w] - 
           (6*I)*G[{1, bm, 0}, w] + (16*I)*G[{1, bm, 1}, w] + 
           (2*I)*G[{1, bm, bm}, w] + (2*I)*G[{1, bm, bp}, w] - 
           (10*I)*G[{1, bm, z^2}, w] - (6*I)*G[{1, bp, 0}, w] + 
           (16*I)*G[{1, bp, 1}, w] + (2*I)*G[{1, bp, bm}, w] + 
           (2*I)*G[{1, bp, bp}, w] - (10*I)*G[{1, bp, z^2}, w] + 
           (8*I)*G[{1, -z, bm}, w] + (8*I)*G[{1, -z, bp}, w] - 
           (8*I)*G[{1, -z, z^2}, w] + (8*I)*G[{1, z, bm}, w] + 
           (8*I)*G[{1, z, bp}, w] - (8*I)*G[{1, z, z^2}, w] - 
           (10*I)*G[{1, z^2, 0}, w] + (112*I)*G[{1, z^2, 1}, w] - 
           (18*I)*G[{1, z^2, bm}, w] - (18*I)*G[{1, z^2, bp}, w] - 
           (38*I)*G[{1, z^2, z^2}, w] + (3*I)*G[{bm, 0, 0}, w] - 
           (24*I)*G[{bm, 0, 1}, w] + (3*I)*G[{bm, 0, bm}, w] + 
           (3*I)*G[{bm, 0, bp}, w] + (9*I)*G[{bm, 0, z^2}, w] - 
           (12*I)*G[{bm, 1, 0}, w] + (64*I)*G[{bm, 1, 1}, w] - 
           (4*I)*G[{bm, 1, bm}, w] - (4*I)*G[{bm, 1, bp}, w] - 
           (28*I)*G[{bm, 1, z^2}, w] - (3*I)*G[{bm, bm, 0}, w] + 
           (8*I)*G[{bm, bm, 1}, w] + I*G[{bm, bm, bm}, w] + 
           I*G[{bm, bm, bp}, w] - (5*I)*G[{bm, bm, z^2}, w] - 
           (3*I)*G[{bm, bp, 0}, w] + (8*I)*G[{bm, bp, 1}, w] + 
           I*G[{bm, bp, bm}, w] + I*G[{bm, bp, bp}, w] - 
           (5*I)*G[{bm, bp, z^2}, w] - (2*I)*G[{bm, -z, bm}, w] - 
           (2*I)*G[{bm, -z, bp}, w] + (2*I)*G[{bm, -z, z^2}, w] - 
           (2*I)*G[{bm, z, bm}, w] - (2*I)*G[{bm, z, bp}, w] + 
           (2*I)*G[{bm, z, z^2}, w] + (7*I)*G[{bm, z^2, 0}, w] - 
           (40*I)*G[{bm, z^2, 1}, w] + (3*I)*G[{bm, z^2, bm}, w] + 
           (3*I)*G[{bm, z^2, bp}, w] + (17*I)*G[{bm, z^2, z^2}, w] + 
           (3*I)*G[{bp, 0, 0}, w] - (24*I)*G[{bp, 0, 1}, w] + 
           (3*I)*G[{bp, 0, bm}, w] + (3*I)*G[{bp, 0, bp}, w] + 
           (9*I)*G[{bp, 0, z^2}, w] - (12*I)*G[{bp, 1, 0}, w] + 
           (64*I)*G[{bp, 1, 1}, w] - (4*I)*G[{bp, 1, bm}, w] - 
           (4*I)*G[{bp, 1, bp}, w] - (28*I)*G[{bp, 1, z^2}, w] - 
           (3*I)*G[{bp, bm, 0}, w] + (8*I)*G[{bp, bm, 1}, w] + 
           I*G[{bp, bm, bm}, w] + I*G[{bp, bm, bp}, w] - 
           (5*I)*G[{bp, bm, z^2}, w] - (3*I)*G[{bp, bp, 0}, w] + 
           (8*I)*G[{bp, bp, 1}, w] + I*G[{bp, bp, bm}, w] + 
           I*G[{bp, bp, bp}, w] - (5*I)*G[{bp, bp, z^2}, w] - 
           (2*I)*G[{bp, -z, bm}, w] - (2*I)*G[{bp, -z, bp}, w] + 
           (2*I)*G[{bp, -z, z^2}, w] - (2*I)*G[{bp, z, bm}, w] - 
           (2*I)*G[{bp, z, bp}, w] + (2*I)*G[{bp, z, z^2}, w] + 
           (7*I)*G[{bp, z^2, 0}, w] - (40*I)*G[{bp, z^2, 1}, w] + 
           (3*I)*G[{bp, z^2, bm}, w] + (3*I)*G[{bp, z^2, bp}, w] + 
           (17*I)*G[{bp, z^2, z^2}, w] + (2*I)*G[{-z, 1, 0}, w] + 
           (6*I)*G[{-z, 1, bm}, w] + (6*I)*G[{-z, 1, bp}, w] - 
           (6*I)*G[{-z, 1, z^2}, w] - I*G[{-z, bm, 0}, w] + 
           (8*I)*G[{-z, bm, 1}, w] - (5*I)*G[{-z, bm, bm}, w] - 
           (5*I)*G[{-z, bm, bp}, w] + I*G[{-z, bm, z^2}, w] - 
           I*G[{-z, bp, 0}, w] + (8*I)*G[{-z, bp, 1}, w] - 
           (5*I)*G[{-z, bp, bm}, w] - (5*I)*G[{-z, bp, bp}, w] + 
           I*G[{-z, bp, z^2}, w] - I*G[{-z, -z, bm}, w] - 
           I*G[{-z, -z, bp}, w] + I*G[{-z, -z, z^2}, w] - 
           I*G[{-z, z, bm}, w] - I*G[{-z, z, bp}, w] + I*G[{-z, z, z^2}, w] - 
           I*G[{-z, z^2, 0}, w] - (8*I)*G[{-z, z^2, 1}, w] + 
           (3*I)*G[{-z, z^2, bm}, w] + (3*I)*G[{-z, z^2, bp}, w] + 
           I*G[{-z, z^2, z^2}, w] + (2*I)*G[{z, 1, 0}, w] + 
           (6*I)*G[{z, 1, bm}, w] + (6*I)*G[{z, 1, bp}, w] - 
           (6*I)*G[{z, 1, z^2}, w] - I*G[{z, bm, 0}, w] + 
           (8*I)*G[{z, bm, 1}, w] - (5*I)*G[{z, bm, bm}, w] - 
           (5*I)*G[{z, bm, bp}, w] + I*G[{z, bm, z^2}, w] - 
           I*G[{z, bp, 0}, w] + (8*I)*G[{z, bp, 1}, w] - 
           (5*I)*G[{z, bp, bm}, w] - (5*I)*G[{z, bp, bp}, w] + 
           I*G[{z, bp, z^2}, w] - I*G[{z, -z, bm}, w] - I*G[{z, -z, bp}, w] + 
           I*G[{z, -z, z^2}, w] - I*G[{z, z, bm}, w] - I*G[{z, z, bp}, w] + 
           I*G[{z, z, z^2}, w] - I*G[{z, z^2, 0}, w] - 
           (8*I)*G[{z, z^2, 1}, w] + (3*I)*G[{z, z^2, bm}, w] + 
           (3*I)*G[{z, z^2, bp}, w] + I*G[{z, z^2, z^2}, w] - 
           I*G[{z^2, 0, 0}, w] + (8*I)*G[{z^2, 0, 1}, w] - 
           (3*I)*G[{z^2, 0, bm}, w] - (3*I)*G[{z^2, 0, bp}, w] - 
           I*G[{z^2, 0, z^2}, w] - (8*I)*G[{z^2, 1, 0}, w] + 
           (64*I)*G[{z^2, 1, 1}, w] - (8*I)*G[{z^2, 1, bm}, w] - 
           (8*I)*G[{z^2, 1, bp}, w] - (24*I)*G[{z^2, 1, z^2}, w] + 
           (5*I)*G[{z^2, bm, 0}, w] - (24*I)*G[{z^2, bm, 1}, w] + 
           (3*I)*G[{z^2, bm, bm}, w] + (3*I)*G[{z^2, bm, bp}, w] + 
           (9*I)*G[{z^2, bm, z^2}, w] + (5*I)*G[{z^2, bp, 0}, w] - 
           (24*I)*G[{z^2, bp, 1}, w] + (3*I)*G[{z^2, bp, bm}, w] + 
           (3*I)*G[{z^2, bp, bp}, w] + (9*I)*G[{z^2, bp, z^2}, w] - 
           (2*I)*G[{z^2, -z, bm}, w] - (2*I)*G[{z^2, -z, bp}, w] + 
           (2*I)*G[{z^2, -z, z^2}, w] - (2*I)*G[{z^2, z, bm}, w] - 
           (2*I)*G[{z^2, z, bp}, w] + (2*I)*G[{z^2, z, z^2}, w] - 
           (3*I)*G[{z^2, z^2, 0}, w] - (8*I)*G[{z^2, z^2, 1}, w] + 
           (3*I)*G[{z^2, z^2, bm}, w] + (3*I)*G[{z^2, z^2, bp}, w] + 
           I*G[{z^2, z^2, z^2}, w] - (2*I)*Zeta[3]) + 
         (5*G[{-1}, z] - 2*G[{0}, w] - 4*G[{0}, z] - 3*G[{-I}, z] - 
           3*G[{I}, z] + 20*G[{1}, w] + 5*G[{1}, z] - 3*G[{am}, w] - 
           3*G[{ap}, w] - 8*G[{bm}, w] - 8*G[{bp}, w] + 5*G[{-z}, w] + 
           5*G[{z}, w] - 5*G[{z^2}, w])*Zeta[3]), 
     MI[29] -> \[Epsilon]^2*(Pi*(I*G[{0}, w] - (2*I)*G[{0}, z]) - 
         2*G[{0}, w]*G[{0}, z] + G[{0, 0}, w] + 4*G[{0, 0}, z]) + 
       \[Epsilon]^5*Help["Fam_np", 29] + \[Epsilon]^3*((-I/3)*Pi^3 + 
         Pi^2*(-G[{-1}, z]/3 - G[{0}, w] + 2*G[{0}, z] + (2*G[{1}, w])/3 - 
           G[{1}, z]/3 - G[{-z}, w]/3 - G[{z}, w]/3) + 
         16*G[{z^2}, w]*G[{0, 0}, z] + G[{1}, w]*(-8*G[{-1, 0}, z] - 
           16*G[{0, 0}, z] - 8*G[{1, 0}, z]) + G[{0}, w]*(-4*G[{-1, 0}, z] - 
           8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + G[{-z}, w]*(4*G[{-1, 0}, z] + 
           4*G[{1, 0}, z]) + G[{z}, w]*(4*G[{-1, 0}, z] + 4*G[{1, 0}, z]) + 
         G[{0}, z]*(16*G[{0, 1}, w] - 4*G[{0, cm}, w] - 4*G[{0, cp}, w] - 
           4*G[{0, z^2}, w] + 16*G[{1, 0}, w] - 8*G[{1, cm}, w] - 
           8*G[{1, cp}, w] + 8*G[{1, z^2}, w] - 4*G[{-z, 0}, w] + 
           4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] - 4*G[{-z, z^2}, w] - 
           4*G[{z, 0}, w] + 4*G[{z, cm}, w] + 4*G[{z, cp}, w] - 
           4*G[{z, z^2}, w] - 8*G[{z^2, 0}, w]) + 
         Pi*(G[{0}, z]*((16*I)*G[{1}, w] - (4*I)*G[{-z}, w] - 
             (4*I)*G[{z}, w] - (8*I)*G[{z^2}, w]) - (4*I)*G[{-1, 0}, z] + 
           (2*I)*G[{0, 0}, w] - (8*I)*G[{0, 0}, z] - (8*I)*G[{0, 1}, w] + 
           (2*I)*G[{0, bm}, w] + (2*I)*G[{0, bp}, w] + (2*I)*G[{0, z^2}, w] - 
           (4*I)*G[{1, 0}, w] - (4*I)*G[{1, 0}, z] - (4*I)*G[{1, bm}, w] - 
           (4*I)*G[{1, bp}, w] + (4*I)*G[{1, z^2}, w] + 
           (2*I)*G[{-z, bm}, w] + (2*I)*G[{-z, bp}, w] - 
           (2*I)*G[{-z, z^2}, w] + (2*I)*G[{z, bm}, w] + 
           (2*I)*G[{z, bp}, w] - (2*I)*G[{z, z^2}, w] + 
           (4*I)*G[{z^2, 0}, w]) + 4*G[{-1, -1, 0}, z] + 4*G[{-1, 1, 0}, z] + 
         8*G[{0, -1, 0}, z] + 2*G[{0, 0, 0}, w] + 32*G[{0, 0, 0}, z] - 
         4*G[{0, 0, 1}, w] + 2*G[{0, 0, z^2}, w] - 8*G[{0, 1, 0}, w] + 
         8*G[{0, 1, 0}, z] + 2*G[{0, bm, 0}, w] - 4*G[{0, bm, 1}, w] + 
         2*G[{0, bm, z^2}, w] + 2*G[{0, bp, 0}, w] - 4*G[{0, bp, 1}, w] + 
         2*G[{0, bp, z^2}, w] + 4*G[{0, cm, 1}, w] - 2*G[{0, cm, z^2}, w] + 
         4*G[{0, cp, 1}, w] - 2*G[{0, cp, z^2}, w] + 2*G[{0, z^2, 0}, w] + 
         4*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, w] - 8*G[{1, 0, 1}, w] + 
         4*G[{1, 0, z^2}, w] + 4*G[{1, 1, 0}, z] - 4*G[{1, bm, 0}, w] + 
         8*G[{1, bm, 1}, w] - 4*G[{1, bm, z^2}, w] - 4*G[{1, bp, 0}, w] + 
         8*G[{1, bp, 1}, w] - 4*G[{1, bp, z^2}, w] + 8*G[{1, cm, 1}, w] - 
         4*G[{1, cm, z^2}, w] + 8*G[{1, cp, 1}, w] - 4*G[{1, cp, z^2}, w] + 
         4*G[{1, z^2, 0}, w] - 16*G[{1, z^2, 1}, w] + 8*G[{1, z^2, z^2}, w] + 
         4*G[{-z, 0, 1}, w] - 2*G[{-z, 0, z^2}, w] + 2*G[{-z, bm, 0}, w] - 
         4*G[{-z, bm, 1}, w] + 2*G[{-z, bm, z^2}, w] + 2*G[{-z, bp, 0}, w] - 
         4*G[{-z, bp, 1}, w] + 2*G[{-z, bp, z^2}, w] - 4*G[{-z, cm, 1}, w] + 
         2*G[{-z, cm, z^2}, w] - 4*G[{-z, cp, 1}, w] + 
         2*G[{-z, cp, z^2}, w] - 2*G[{-z, z^2, 0}, w] + 
         8*G[{-z, z^2, 1}, w] - 4*G[{-z, z^2, z^2}, w] + 4*G[{z, 0, 1}, w] - 
         2*G[{z, 0, z^2}, w] + 2*G[{z, bm, 0}, w] - 4*G[{z, bm, 1}, w] + 
         2*G[{z, bm, z^2}, w] + 2*G[{z, bp, 0}, w] - 4*G[{z, bp, 1}, w] + 
         2*G[{z, bp, z^2}, w] - 4*G[{z, cm, 1}, w] + 2*G[{z, cm, z^2}, w] - 
         4*G[{z, cp, 1}, w] + 2*G[{z, cp, z^2}, w] - 2*G[{z, z^2, 0}, w] + 
         8*G[{z, z^2, 1}, w] - 4*G[{z, z^2, z^2}, w] + 4*G[{z^2, 0, 0}, w] + 
         2*Zeta[3]) + \[Epsilon]^4*((3*Pi^4)/10 + 
         Pi^3*((I/3)*G[{-1}, z] - I*G[{0}, w] + ((2*I)/3)*G[{0}, z] + 
           ((2*I)/3)*G[{1}, w] + (I/3)*G[{1}, z] + (I/3)*G[{-z}, w] + 
           (I/3)*G[{z}, w] - ((4*I)/3)*G[{z^2}, w]) + 24*G[{0, 1}, w]*
          G[{1, 0}, z] - 4*G[{0, cm}, w]*G[{1, 0}, z] - 
         4*G[{0, cp}, w]*G[{1, 0}, z] - 8*G[{0, z^2}, w]*G[{1, 0}, z] + 
         24*G[{1, 0}, w]*G[{1, 0}, z] + 
         Pi^2*(G[{0}, w]*((2*G[{0}, z])/3 + G[{1}, z]/3) + 
           (8*G[{1}, w]*G[{1}, z])/3 + G[{1}, z]*((-2*G[{-z}, w])/3 - 
             (2*G[{z}, w])/3 - (4*G[{z^2}, w])/3) + G[{-1}, z]*
            (G[{0}, w]/3 + (8*G[{1}, w])/3 - (2*G[{-z}, w])/3 - 
             (2*G[{z}, w])/3 - (4*G[{z^2}, w])/3) + G[{0}, z]*
            ((-64*G[{1}, w])/3 + (20*G[{-z}, w])/3 + (20*G[{z}, w])/3 + 
             8*G[{z^2}, w]) - (2*G[{-1, -1}, z])/3 + (20*G[{-1, 0}, z])/3 - 
           (2*G[{-1, 1}, z])/3 - 2*G[{0, -1}, z] - (7*G[{0, 0}, w])/3 + 
           (20*G[{0, 0}, z])/3 + 10*G[{0, 1}, w] - 2*G[{0, 1}, z] - 
           (10*G[{0, bm}, w])/3 - (10*G[{0, bp}, w])/3 + G[{0, cm}, w]/3 + 
           G[{0, cp}, w]/3 - 2*G[{0, z^2}, w] - (2*G[{1, -1}, z])/3 + 
           (10*G[{1, 0}, w])/3 + (20*G[{1, 0}, z])/3 - 4*G[{1, 1}, w] - 
           (2*G[{1, 1}, z])/3 + (20*G[{1, bm}, w])/3 + (20*G[{1, bp}, w])/3 + 
           (2*G[{1, cm}, w])/3 + (2*G[{1, cp}, w])/3 + 2*G[{1, -z}, w] + 
           2*G[{1, z}, w] - (22*G[{1, z^2}, w])/3 + G[{-z, 0}, w]/3 + 
           (2*G[{-z, 1}, w])/3 - (10*G[{-z, bm}, w])/3 - (10*G[{-z, bp}, w])/
            3 - G[{-z, cm}, w]/3 - G[{-z, cp}, w]/3 - G[{-z, -z}, w]/3 - 
           G[{-z, z}, w]/3 + (11*G[{-z, z^2}, w])/3 + G[{z, 0}, w]/3 + 
           (2*G[{z, 1}, w])/3 - (10*G[{z, bm}, w])/3 - (10*G[{z, bp}, w])/3 - 
           G[{z, cm}, w]/3 - G[{z, cp}, w]/3 - G[{z, -z}, w]/3 - 
           G[{z, z}, w]/3 + (11*G[{z, z^2}, w])/3 - 4*G[{z^2, 0}, w] + 
           (8*G[{z^2, 1}, w])/3 - (4*G[{z^2, -z}, w])/3 - (4*G[{z^2, z}, w])/
            3) + G[{1, 0}, z]*(48*G[{1, 1}, w] - 8*G[{1, cm}, w] - 
           8*G[{1, cp}, w] - 24*G[{1, -z}, w] - 24*G[{1, z}, w] + 
           8*G[{1, z^2}, w] - 4*G[{-z, 0}, w] - 8*G[{-z, 1}, w] + 
           4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] + 4*G[{-z, -z}, w] + 
           4*G[{-z, z}, w] - 4*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 
           8*G[{z, 1}, w] + 4*G[{z, cm}, w] + 4*G[{z, cp}, w] + 
           4*G[{z, -z}, w] + 4*G[{z, z}, w] - 4*G[{z, z^2}, w] - 
           16*G[{z^2, 0}, w] - 32*G[{z^2, 1}, w] + 16*G[{z^2, -z}, w] + 
           16*G[{z^2, z}, w]) + G[{-1, 0}, z]*(24*G[{0, 1}, w] - 
           4*G[{0, cm}, w] - 4*G[{0, cp}, w] - 8*G[{0, z^2}, w] + 
           24*G[{1, 0}, w] + 48*G[{1, 1}, w] - 8*G[{1, cm}, w] - 
           8*G[{1, cp}, w] - 24*G[{1, -z}, w] - 24*G[{1, z}, w] + 
           8*G[{1, z^2}, w] - 4*G[{-z, 0}, w] - 8*G[{-z, 1}, w] + 
           4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] + 4*G[{-z, -z}, w] + 
           4*G[{-z, z}, w] - 4*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 
           8*G[{z, 1}, w] + 4*G[{z, cm}, w] + 4*G[{z, cp}, w] + 
           4*G[{z, -z}, w] + 4*G[{z, z}, w] - 4*G[{z, z^2}, w] - 
           16*G[{z^2, 0}, w] - 32*G[{z^2, 1}, w] + 16*G[{z^2, -z}, w] + 
           16*G[{z^2, z}, w]) + G[{0, 0}, z]*(80*G[{0, 1}, w] - 
           24*G[{0, cm}, w] - 24*G[{0, cp}, w] - 16*G[{0, z^2}, w] + 
           80*G[{1, 0}, w] + 160*G[{1, 1}, w] - 48*G[{1, cm}, w] - 
           48*G[{1, cp}, w] - 112*G[{1, z^2}, w] - 24*G[{-z, 0}, w] - 
           48*G[{-z, 1}, w] + 24*G[{-z, cm}, w] + 24*G[{-z, cp}, w] + 
           24*G[{-z, z^2}, w] - 24*G[{z, 0}, w] - 48*G[{z, 1}, w] + 
           24*G[{z, cm}, w] + 24*G[{z, cp}, w] + 24*G[{z, z^2}, w] - 
           32*G[{z^2, 0}, w] - 64*G[{z^2, 1}, w] + 64*G[{z^2, z^2}, w]) + 
         G[{1}, w]*(-32*G[{-1, -1, 0}, z] - 48*G[{-1, 0, 0}, z] - 
           32*G[{-1, 1, 0}, z] - 32*G[{0, -1, 0}, z] - 224*G[{0, 0, 0}, z] - 
           32*G[{0, 1, 0}, z] - 32*G[{1, -1, 0}, z] - 48*G[{1, 0, 0}, z] - 
           32*G[{1, 1, 0}, z]) + G[{0}, w]*(-4*G[{-1, -1, 0}, z] - 
           24*G[{-1, 0, 0}, z] - 4*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 
           32*G[{0, 0, 0}, z] - 16*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 
           24*G[{1, 0, 0}, z] - 4*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(8*G[{-1, -1, 0}, z] + 24*G[{-1, 0, 0}, z] + 
           8*G[{-1, 1, 0}, z] + 48*G[{0, 0, 0}, z] + 8*G[{1, -1, 0}, z] + 
           24*G[{1, 0, 0}, z] + 8*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(8*G[{-1, -1, 0}, z] + 24*G[{-1, 0, 0}, z] + 
           8*G[{-1, 1, 0}, z] + 48*G[{0, 0, 0}, z] + 8*G[{1, -1, 0}, z] + 
           24*G[{1, 0, 0}, z] + 8*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(16*G[{-1, -1, 0}, z] + 16*G[{-1, 1, 0}, z] + 
           32*G[{0, -1, 0}, z] + 128*G[{0, 0, 0}, z] + 32*G[{0, 1, 0}, z] + 
           16*G[{1, -1, 0}, z] + 16*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-128*G[{0, 1, 1}, w] + 24*G[{0, 1, cm}, w] + 
           24*G[{0, 1, cp}, w] + 40*G[{0, 1, z^2}, w] + 32*G[{0, cm, 1}, w] - 
           4*G[{0, cm, cm}, w] - 4*G[{0, cm, cp}, w] - 
           12*G[{0, cm, z^2}, w] + 32*G[{0, cp, 1}, w] - 
           4*G[{0, cp, cm}, w] - 4*G[{0, cp, cp}, w] - 
           12*G[{0, cp, z^2}, w] + 32*G[{0, z^2, 1}, w] - 
           8*G[{0, z^2, cm}, w] - 8*G[{0, z^2, cp}, w] - 
           8*G[{0, z^2, z^2}, w] - 128*G[{1, 0, 1}, w] + 
           24*G[{1, 0, cm}, w] + 24*G[{1, 0, cp}, w] + 40*G[{1, 0, z^2}, w] - 
           128*G[{1, 1, 0}, w] + 48*G[{1, 1, cm}, w] + 48*G[{1, 1, cp}, w] - 
           48*G[{1, 1, z^2}, w] + 64*G[{1, cm, 1}, w] - 8*G[{1, cm, cm}, w] - 
           8*G[{1, cm, cp}, w] - 24*G[{1, cm, z^2}, w] + 
           64*G[{1, cp, 1}, w] - 8*G[{1, cp, cm}, w] - 8*G[{1, cp, cp}, w] - 
           24*G[{1, cp, z^2}, w] + 24*G[{1, -z, 0}, w] - 
           24*G[{1, -z, cm}, w] - 24*G[{1, -z, cp}, w] + 
           24*G[{1, -z, z^2}, w] + 24*G[{1, z, 0}, w] - 24*G[{1, z, cm}, w] - 
           24*G[{1, z, cp}, w] + 24*G[{1, z, z^2}, w] + 
           80*G[{1, z^2, 0}, w] - 64*G[{1, z^2, 1}, w] + 
           8*G[{1, z^2, cm}, w] + 8*G[{1, z^2, cp}, w] + 
           24*G[{1, z^2, z^2}, w] + 32*G[{-z, 0, 1}, w] - 
           4*G[{-z, 0, cm}, w] - 4*G[{-z, 0, cp}, w] - 
           12*G[{-z, 0, z^2}, w] + 32*G[{-z, 1, 0}, w] - 
           8*G[{-z, 1, cm}, w] - 8*G[{-z, 1, cp}, w] + 8*G[{-z, 1, z^2}, w] - 
           32*G[{-z, cm, 1}, w] + 4*G[{-z, cm, cm}, w] + 
           4*G[{-z, cm, cp}, w] + 12*G[{-z, cm, z^2}, w] - 
           32*G[{-z, cp, 1}, w] + 4*G[{-z, cp, cm}, w] + 
           4*G[{-z, cp, cp}, w] + 12*G[{-z, cp, z^2}, w] - 
           4*G[{-z, -z, 0}, w] + 4*G[{-z, -z, cm}, w] + 
           4*G[{-z, -z, cp}, w] - 4*G[{-z, -z, z^2}, w] - 
           4*G[{-z, z, 0}, w] + 4*G[{-z, z, cm}, w] + 4*G[{-z, z, cp}, w] - 
           4*G[{-z, z, z^2}, w] - 24*G[{-z, z^2, 0}, w] + 
           32*G[{-z, z^2, 1}, w] - 4*G[{-z, z^2, cm}, w] - 
           4*G[{-z, z^2, cp}, w] - 12*G[{-z, z^2, z^2}, w] + 
           32*G[{z, 0, 1}, w] - 4*G[{z, 0, cm}, w] - 4*G[{z, 0, cp}, w] - 
           12*G[{z, 0, z^2}, w] + 32*G[{z, 1, 0}, w] - 8*G[{z, 1, cm}, w] - 
           8*G[{z, 1, cp}, w] + 8*G[{z, 1, z^2}, w] - 32*G[{z, cm, 1}, w] + 
           4*G[{z, cm, cm}, w] + 4*G[{z, cm, cp}, w] + 
           12*G[{z, cm, z^2}, w] - 32*G[{z, cp, 1}, w] + 
           4*G[{z, cp, cm}, w] + 4*G[{z, cp, cp}, w] + 
           12*G[{z, cp, z^2}, w] - 4*G[{z, -z, 0}, w] + 4*G[{z, -z, cm}, w] + 
           4*G[{z, -z, cp}, w] - 4*G[{z, -z, z^2}, w] - 4*G[{z, z, 0}, w] + 
           4*G[{z, z, cm}, w] + 4*G[{z, z, cp}, w] - 4*G[{z, z, z^2}, w] - 
           24*G[{z, z^2, 0}, w] + 32*G[{z, z^2, 1}, w] - 
           4*G[{z, z^2, cm}, w] - 4*G[{z, z^2, cp}, w] - 
           12*G[{z, z^2, z^2}, w] + 64*G[{z^2, 0, 1}, w] - 
           16*G[{z^2, 0, cm}, w] - 16*G[{z^2, 0, cp}, w] - 
           16*G[{z^2, 0, z^2}, w] + 64*G[{z^2, 1, 0}, w] - 
           32*G[{z^2, 1, cm}, w] - 32*G[{z^2, 1, cp}, w] + 
           32*G[{z^2, 1, z^2}, w] - 16*G[{z^2, -z, 0}, w] + 
           16*G[{z^2, -z, cm}, w] + 16*G[{z^2, -z, cp}, w] - 
           16*G[{z^2, -z, z^2}, w] - 16*G[{z^2, z, 0}, w] + 
           16*G[{z^2, z, cm}, w] + 16*G[{z^2, z, cp}, w] - 
           16*G[{z^2, z, z^2}, w] - 32*G[{z^2, z^2, 0}, w]) + 
         Pi*(G[{-z}, w]*((-4*I)*G[{-1, 0}, z] - (24*I)*G[{0, 0}, z] - 
             (4*I)*G[{1, 0}, z]) + G[{z}, w]*((-4*I)*G[{-1, 0}, z] - 
             (24*I)*G[{0, 0}, z] - (4*I)*G[{1, 0}, z]) + 
           G[{z^2}, w]*((-16*I)*G[{-1, 0}, z] - (32*I)*G[{0, 0}, z] - 
             (16*I)*G[{1, 0}, z]) + G[{1}, w]*((24*I)*G[{-1, 0}, z] + 
             (80*I)*G[{0, 0}, z] + (24*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((-128*I)*G[{1, 1}, w] + (24*I)*G[{1, -z}, w] + 
             (24*I)*G[{1, z}, w] + (80*I)*G[{1, z^2}, w] + 
             (32*I)*G[{-z, 1}, w] - (4*I)*G[{-z, -z}, w] - 
             (4*I)*G[{-z, z}, w] - (24*I)*G[{-z, z^2}, w] + 
             (32*I)*G[{z, 1}, w] - (4*I)*G[{z, -z}, w] - (4*I)*G[{z, z}, w] - 
             (24*I)*G[{z, z^2}, w] + (64*I)*G[{z^2, 1}, w] - 
             (16*I)*G[{z^2, -z}, w] - (16*I)*G[{z^2, z}, w] - 
             (32*I)*G[{z^2, z^2}, w]) - (4*I)*G[{-1, -1, 0}, z] - 
           (24*I)*G[{-1, 0, 0}, z] - (4*I)*G[{-1, 1, 0}, z] - 
           (16*I)*G[{0, -1, 0}, z] + (4*I)*G[{0, 0, 0}, w] - 
           (32*I)*G[{0, 0, 0}, z] - (16*I)*G[{0, 0, 1}, w] + 
           (4*I)*G[{0, 0, bm}, w] + (4*I)*G[{0, 0, bp}, w] + 
           (4*I)*G[{0, 0, z^2}, w] - (20*I)*G[{0, 1, 0}, w] - 
           (16*I)*G[{0, 1, 0}, z] + (64*I)*G[{0, 1, 1}, w] - 
           (12*I)*G[{0, 1, bm}, w] - (12*I)*G[{0, 1, bp}, w] - 
           (20*I)*G[{0, 1, z^2}, w] + (6*I)*G[{0, bm, 0}, w] - 
           (16*I)*G[{0, bm, 1}, w] + (2*I)*G[{0, bm, bm}, w] + 
           (2*I)*G[{0, bm, bp}, w] + (6*I)*G[{0, bm, z^2}, w] + 
           (6*I)*G[{0, bp, 0}, w] - (16*I)*G[{0, bp, 1}, w] + 
           (2*I)*G[{0, bp, bm}, w] + (2*I)*G[{0, bp, bp}, w] + 
           (6*I)*G[{0, bp, z^2}, w] + (4*I)*G[{0, z^2, 0}, w] - 
           (16*I)*G[{0, z^2, 1}, w] + (4*I)*G[{0, z^2, bm}, w] + 
           (4*I)*G[{0, z^2, bp}, w] + (4*I)*G[{0, z^2, z^2}, w] - 
           (4*I)*G[{1, -1, 0}, z] - (8*I)*G[{1, 0, 0}, w] - 
           (24*I)*G[{1, 0, 0}, z] + (32*I)*G[{1, 0, 1}, w] - 
           (8*I)*G[{1, 0, bm}, w] - (8*I)*G[{1, 0, bp}, w] - 
           (8*I)*G[{1, 0, z^2}, w] + (40*I)*G[{1, 1, 0}, w] - 
           (4*I)*G[{1, 1, 0}, z] + (24*I)*G[{1, 1, bm}, w] + 
           (24*I)*G[{1, 1, bp}, w] - (24*I)*G[{1, 1, z^2}, w] - 
           (12*I)*G[{1, bm, 0}, w] + (32*I)*G[{1, bm, 1}, w] - 
           (4*I)*G[{1, bm, bm}, w] - (4*I)*G[{1, bm, bp}, w] - 
           (12*I)*G[{1, bm, z^2}, w] - (12*I)*G[{1, bp, 0}, w] + 
           (32*I)*G[{1, bp, 1}, w] - (4*I)*G[{1, bp, bm}, w] - 
           (4*I)*G[{1, bp, bp}, w] - (12*I)*G[{1, bp, z^2}, w] - 
           (12*I)*G[{1, -z, bm}, w] - (12*I)*G[{1, -z, bp}, w] + 
           (12*I)*G[{1, -z, z^2}, w] - (12*I)*G[{1, z, bm}, w] - 
           (12*I)*G[{1, z, bp}, w] + (12*I)*G[{1, z, z^2}, w] - 
           (28*I)*G[{1, z^2, 0}, w] - (32*I)*G[{1, z^2, 1}, w] + 
           (4*I)*G[{1, z^2, bm}, w] + (4*I)*G[{1, z^2, bp}, w] + 
           (12*I)*G[{1, z^2, z^2}, w] - (12*I)*G[{-z, 1, 0}, w] - 
           (4*I)*G[{-z, 1, bm}, w] - (4*I)*G[{-z, 1, bp}, w] + 
           (4*I)*G[{-z, 1, z^2}, w] + (6*I)*G[{-z, bm, 0}, w] - 
           (16*I)*G[{-z, bm, 1}, w] + (2*I)*G[{-z, bm, bm}, w] + 
           (2*I)*G[{-z, bm, bp}, w] + (6*I)*G[{-z, bm, z^2}, w] + 
           (6*I)*G[{-z, bp, 0}, w] - (16*I)*G[{-z, bp, 1}, w] + 
           (2*I)*G[{-z, bp, bm}, w] + (2*I)*G[{-z, bp, bp}, w] + 
           (6*I)*G[{-z, bp, z^2}, w] + (2*I)*G[{-z, -z, bm}, w] + 
           (2*I)*G[{-z, -z, bp}, w] - (2*I)*G[{-z, -z, z^2}, w] + 
           (2*I)*G[{-z, z, bm}, w] + (2*I)*G[{-z, z, bp}, w] - 
           (2*I)*G[{-z, z, z^2}, w] + (6*I)*G[{-z, z^2, 0}, w] + 
           (16*I)*G[{-z, z^2, 1}, w] - (2*I)*G[{-z, z^2, bm}, w] - 
           (2*I)*G[{-z, z^2, bp}, w] - (6*I)*G[{-z, z^2, z^2}, w] - 
           (12*I)*G[{z, 1, 0}, w] - (4*I)*G[{z, 1, bm}, w] - 
           (4*I)*G[{z, 1, bp}, w] + (4*I)*G[{z, 1, z^2}, w] + 
           (6*I)*G[{z, bm, 0}, w] - (16*I)*G[{z, bm, 1}, w] + 
           (2*I)*G[{z, bm, bm}, w] + (2*I)*G[{z, bm, bp}, w] + 
           (6*I)*G[{z, bm, z^2}, w] + (6*I)*G[{z, bp, 0}, w] - 
           (16*I)*G[{z, bp, 1}, w] + (2*I)*G[{z, bp, bm}, w] + 
           (2*I)*G[{z, bp, bp}, w] + (6*I)*G[{z, bp, z^2}, w] + 
           (2*I)*G[{z, -z, bm}, w] + (2*I)*G[{z, -z, bp}, w] - 
           (2*I)*G[{z, -z, z^2}, w] + (2*I)*G[{z, z, bm}, w] + 
           (2*I)*G[{z, z, bp}, w] - (2*I)*G[{z, z, z^2}, w] + 
           (6*I)*G[{z, z^2, 0}, w] + (16*I)*G[{z, z^2, 1}, w] - 
           (2*I)*G[{z, z^2, bm}, w] - (2*I)*G[{z, z^2, bp}, w] - 
           (6*I)*G[{z, z^2, z^2}, w] + (8*I)*G[{z^2, 0, 0}, w] - 
           (32*I)*G[{z^2, 0, 1}, w] + (8*I)*G[{z^2, 0, bm}, w] + 
           (8*I)*G[{z^2, 0, bp}, w] + (8*I)*G[{z^2, 0, z^2}, w] - 
           (16*I)*G[{z^2, 1, 0}, w] - (16*I)*G[{z^2, 1, bm}, w] - 
           (16*I)*G[{z^2, 1, bp}, w] + (16*I)*G[{z^2, 1, z^2}, w] + 
           (8*I)*G[{z^2, -z, bm}, w] + (8*I)*G[{z^2, -z, bp}, w] - 
           (8*I)*G[{z^2, -z, z^2}, w] + (8*I)*G[{z^2, z, bm}, w] + 
           (8*I)*G[{z^2, z, bp}, w] - (8*I)*G[{z^2, z, z^2}, w] + 
           (16*I)*G[{z^2, z^2, 0}, w]) + 8*G[{-1, -1, -1, 0}, z] + 
         24*G[{-1, -1, 0, 0}, z] + 8*G[{-1, -1, 1, 0}, z] + 
         48*G[{-1, 0, 0, 0}, z] + 8*G[{-1, 1, -1, 0}, z] + 
         24*G[{-1, 1, 0, 0}, z] + 8*G[{-1, 1, 1, 0}, z] + 
         24*G[{0, -1, -1, 0}, z] + 48*G[{0, -1, 0, 0}, z] + 
         24*G[{0, -1, 1, 0}, z] + 64*G[{0, 0, -1, 0}, z] + 
         4*G[{0, 0, 0, 0}, w] + 192*G[{0, 0, 0, 0}, z] - 
         8*G[{0, 0, 0, 1}, w] + 4*G[{0, 0, 0, z^2}, w] - 
         16*G[{0, 0, 1, 0}, w] + 64*G[{0, 0, 1, 0}, z] + 
         32*G[{0, 0, 1, 1}, w] - 16*G[{0, 0, 1, z^2}, w] + 
         4*G[{0, 0, bm, 0}, w] - 8*G[{0, 0, bm, 1}, w] + 
         4*G[{0, 0, bm, z^2}, w] + 4*G[{0, 0, bp, 0}, w] - 
         8*G[{0, 0, bp, 1}, w] + 4*G[{0, 0, bp, z^2}, w] + 
         4*G[{0, 0, z^2, 0}, w] - 8*G[{0, 0, z^2, 1}, w] + 
         4*G[{0, 0, z^2, z^2}, w] + 24*G[{0, 1, -1, 0}, z] - 
         20*G[{0, 1, 0, 0}, w] + 48*G[{0, 1, 0, 0}, z] + 
         40*G[{0, 1, 0, 1}, w] - 20*G[{0, 1, 0, z^2}, w] + 
         64*G[{0, 1, 1, 0}, w] + 24*G[{0, 1, 1, 0}, z] - 
         12*G[{0, 1, bm, 0}, w] + 24*G[{0, 1, bm, 1}, w] - 
         12*G[{0, 1, bm, z^2}, w] - 12*G[{0, 1, bp, 0}, w] + 
         24*G[{0, 1, bp, 1}, w] - 12*G[{0, 1, bp, z^2}, w] - 
         24*G[{0, 1, cm, 1}, w] + 12*G[{0, 1, cm, z^2}, w] - 
         24*G[{0, 1, cp, 1}, w] + 12*G[{0, 1, cp, z^2}, w] - 
         20*G[{0, 1, z^2, 0}, w] + 6*G[{0, bm, 0, 0}, w] - 
         12*G[{0, bm, 0, 1}, w] + 6*G[{0, bm, 0, z^2}, w] - 
         16*G[{0, bm, 1, 0}, w] + 32*G[{0, bm, 1, 1}, w] - 
         16*G[{0, bm, 1, z^2}, w] + 2*G[{0, bm, bm, 0}, w] - 
         4*G[{0, bm, bm, 1}, w] + 2*G[{0, bm, bm, z^2}, w] + 
         2*G[{0, bm, bp, 0}, w] - 4*G[{0, bm, bp, 1}, w] + 
         2*G[{0, bm, bp, z^2}, w] + 6*G[{0, bm, z^2, 0}, w] - 
         12*G[{0, bm, z^2, 1}, w] + 6*G[{0, bm, z^2, z^2}, w] + 
         6*G[{0, bp, 0, 0}, w] - 12*G[{0, bp, 0, 1}, w] + 
         6*G[{0, bp, 0, z^2}, w] - 16*G[{0, bp, 1, 0}, w] + 
         32*G[{0, bp, 1, 1}, w] - 16*G[{0, bp, 1, z^2}, w] + 
         2*G[{0, bp, bm, 0}, w] - 4*G[{0, bp, bm, 1}, w] + 
         2*G[{0, bp, bm, z^2}, w] + 2*G[{0, bp, bp, 0}, w] - 
         4*G[{0, bp, bp, 1}, w] + 2*G[{0, bp, bp, z^2}, w] + 
         6*G[{0, bp, z^2, 0}, w] - 12*G[{0, bp, z^2, 1}, w] + 
         6*G[{0, bp, z^2, z^2}, w] - 32*G[{0, cm, 1, 1}, w] + 
         16*G[{0, cm, 1, z^2}, w] + 4*G[{0, cm, cm, 1}, w] - 
         2*G[{0, cm, cm, z^2}, w] + 4*G[{0, cm, cp, 1}, w] - 
         2*G[{0, cm, cp, z^2}, w] + 12*G[{0, cm, z^2, 1}, w] - 
         6*G[{0, cm, z^2, z^2}, w] - 32*G[{0, cp, 1, 1}, w] + 
         16*G[{0, cp, 1, z^2}, w] + 4*G[{0, cp, cm, 1}, w] - 
         2*G[{0, cp, cm, z^2}, w] + 4*G[{0, cp, cp, 1}, w] - 
         2*G[{0, cp, cp, z^2}, w] + 12*G[{0, cp, z^2, 1}, w] - 
         6*G[{0, cp, z^2, z^2}, w] + 4*G[{0, z^2, 0, 0}, w] - 
         8*G[{0, z^2, 0, 1}, w] + 4*G[{0, z^2, 0, z^2}, w] - 
         16*G[{0, z^2, 1, 0}, w] + 4*G[{0, z^2, bm, 0}, w] - 
         8*G[{0, z^2, bm, 1}, w] + 4*G[{0, z^2, bm, z^2}, w] + 
         4*G[{0, z^2, bp, 0}, w] - 8*G[{0, z^2, bp, 1}, w] + 
         4*G[{0, z^2, bp, z^2}, w] + 8*G[{0, z^2, cm, 1}, w] - 
         4*G[{0, z^2, cm, z^2}, w] + 8*G[{0, z^2, cp, 1}, w] - 
         4*G[{0, z^2, cp, z^2}, w] + 4*G[{0, z^2, z^2, 0}, w] + 
         8*G[{1, -1, -1, 0}, z] + 24*G[{1, -1, 0, 0}, z] + 
         8*G[{1, -1, 1, 0}, z] - 8*G[{1, 0, 0, 0}, w] + 
         48*G[{1, 0, 0, 0}, z] + 16*G[{1, 0, 0, 1}, w] - 
         8*G[{1, 0, 0, z^2}, w] + 32*G[{1, 0, 1, 0}, w] + 
         64*G[{1, 0, 1, 1}, w] - 32*G[{1, 0, 1, z^2}, w] - 
         8*G[{1, 0, bm, 0}, w] + 16*G[{1, 0, bm, 1}, w] - 
         8*G[{1, 0, bm, z^2}, w] - 8*G[{1, 0, bp, 0}, w] + 
         16*G[{1, 0, bp, 1}, w] - 8*G[{1, 0, bp, z^2}, w] - 
         24*G[{1, 0, cm, 1}, w] + 12*G[{1, 0, cm, z^2}, w] - 
         24*G[{1, 0, cp, 1}, w] + 12*G[{1, 0, cp, z^2}, w] - 
         8*G[{1, 0, z^2, 0}, w] - 24*G[{1, 0, z^2, 1}, w] + 
         12*G[{1, 0, z^2, z^2}, w] + 8*G[{1, 1, -1, 0}, z] + 
         40*G[{1, 1, 0, 0}, w] + 24*G[{1, 1, 0, 0}, z] + 
         48*G[{1, 1, 0, 1}, w] - 24*G[{1, 1, 0, z^2}, w] + 
         8*G[{1, 1, 1, 0}, z] + 24*G[{1, 1, bm, 0}, w] - 
         48*G[{1, 1, bm, 1}, w] + 24*G[{1, 1, bm, z^2}, w] + 
         24*G[{1, 1, bp, 0}, w] - 48*G[{1, 1, bp, 1}, w] + 
         24*G[{1, 1, bp, z^2}, w] - 48*G[{1, 1, cm, 1}, w] + 
         24*G[{1, 1, cm, z^2}, w] - 48*G[{1, 1, cp, 1}, w] + 
         24*G[{1, 1, cp, z^2}, w] - 24*G[{1, 1, z^2, 0}, w] + 
         96*G[{1, 1, z^2, 1}, w] - 48*G[{1, 1, z^2, z^2}, w] - 
         12*G[{1, bm, 0, 0}, w] + 24*G[{1, bm, 0, 1}, w] - 
         12*G[{1, bm, 0, z^2}, w] + 32*G[{1, bm, 1, 0}, w] - 
         64*G[{1, bm, 1, 1}, w] + 32*G[{1, bm, 1, z^2}, w] - 
         4*G[{1, bm, bm, 0}, w] + 8*G[{1, bm, bm, 1}, w] - 
         4*G[{1, bm, bm, z^2}, w] - 4*G[{1, bm, bp, 0}, w] + 
         8*G[{1, bm, bp, 1}, w] - 4*G[{1, bm, bp, z^2}, w] - 
         12*G[{1, bm, z^2, 0}, w] + 24*G[{1, bm, z^2, 1}, w] - 
         12*G[{1, bm, z^2, z^2}, w] - 12*G[{1, bp, 0, 0}, w] + 
         24*G[{1, bp, 0, 1}, w] - 12*G[{1, bp, 0, z^2}, w] + 
         32*G[{1, bp, 1, 0}, w] - 64*G[{1, bp, 1, 1}, w] + 
         32*G[{1, bp, 1, z^2}, w] - 4*G[{1, bp, bm, 0}, w] + 
         8*G[{1, bp, bm, 1}, w] - 4*G[{1, bp, bm, z^2}, w] - 
         4*G[{1, bp, bp, 0}, w] + 8*G[{1, bp, bp, 1}, w] - 
         4*G[{1, bp, bp, z^2}, w] - 12*G[{1, bp, z^2, 0}, w] + 
         24*G[{1, bp, z^2, 1}, w] - 12*G[{1, bp, z^2, z^2}, w] - 
         64*G[{1, cm, 1, 1}, w] + 32*G[{1, cm, 1, z^2}, w] + 
         8*G[{1, cm, cm, 1}, w] - 4*G[{1, cm, cm, z^2}, w] + 
         8*G[{1, cm, cp, 1}, w] - 4*G[{1, cm, cp, z^2}, w] + 
         24*G[{1, cm, z^2, 1}, w] - 12*G[{1, cm, z^2, z^2}, w] - 
         64*G[{1, cp, 1, 1}, w] + 32*G[{1, cp, 1, z^2}, w] + 
         8*G[{1, cp, cm, 1}, w] - 4*G[{1, cp, cm, z^2}, w] + 
         8*G[{1, cp, cp, 1}, w] - 4*G[{1, cp, cp, z^2}, w] + 
         24*G[{1, cp, z^2, 1}, w] - 12*G[{1, cp, z^2, z^2}, w] - 
         24*G[{1, -z, 0, 1}, w] + 12*G[{1, -z, 0, z^2}, w] - 
         12*G[{1, -z, bm, 0}, w] + 24*G[{1, -z, bm, 1}, w] - 
         12*G[{1, -z, bm, z^2}, w] - 12*G[{1, -z, bp, 0}, w] + 
         24*G[{1, -z, bp, 1}, w] - 12*G[{1, -z, bp, z^2}, w] + 
         24*G[{1, -z, cm, 1}, w] - 12*G[{1, -z, cm, z^2}, w] + 
         24*G[{1, -z, cp, 1}, w] - 12*G[{1, -z, cp, z^2}, w] + 
         12*G[{1, -z, z^2, 0}, w] - 48*G[{1, -z, z^2, 1}, w] + 
         24*G[{1, -z, z^2, z^2}, w] - 24*G[{1, z, 0, 1}, w] + 
         12*G[{1, z, 0, z^2}, w] - 12*G[{1, z, bm, 0}, w] + 
         24*G[{1, z, bm, 1}, w] - 12*G[{1, z, bm, z^2}, w] - 
         12*G[{1, z, bp, 0}, w] + 24*G[{1, z, bp, 1}, w] - 
         12*G[{1, z, bp, z^2}, w] + 24*G[{1, z, cm, 1}, w] - 
         12*G[{1, z, cm, z^2}, w] + 24*G[{1, z, cp, 1}, w] - 
         12*G[{1, z, cp, z^2}, w] + 12*G[{1, z, z^2, 0}, w] - 
         48*G[{1, z, z^2, 1}, w] + 24*G[{1, z, z^2, z^2}, w] - 
         28*G[{1, z^2, 0, 0}, w] - 24*G[{1, z^2, 0, 1}, w] + 
         12*G[{1, z^2, 0, z^2}, w] - 32*G[{1, z^2, 1, 0}, w] + 
         128*G[{1, z^2, 1, 1}, w] - 64*G[{1, z^2, 1, z^2}, w] + 
         4*G[{1, z^2, bm, 0}, w] - 8*G[{1, z^2, bm, 1}, w] + 
         4*G[{1, z^2, bm, z^2}, w] + 4*G[{1, z^2, bp, 0}, w] - 
         8*G[{1, z^2, bp, 1}, w] + 4*G[{1, z^2, bp, z^2}, w] - 
         8*G[{1, z^2, cm, 1}, w] + 4*G[{1, z^2, cm, z^2}, w] - 
         8*G[{1, z^2, cp, 1}, w] + 4*G[{1, z^2, cp, z^2}, w] + 
         12*G[{1, z^2, z^2, 0}, w] - 48*G[{1, z^2, z^2, 1}, w] + 
         24*G[{1, z^2, z^2, z^2}, w] - 32*G[{-z, 0, 1, 1}, w] + 
         16*G[{-z, 0, 1, z^2}, w] + 4*G[{-z, 0, cm, 1}, w] - 
         2*G[{-z, 0, cm, z^2}, w] + 4*G[{-z, 0, cp, 1}, w] - 
         2*G[{-z, 0, cp, z^2}, w] + 12*G[{-z, 0, z^2, 1}, w] - 
         6*G[{-z, 0, z^2, z^2}, w] - 12*G[{-z, 1, 0, 0}, w] - 
         8*G[{-z, 1, 0, 1}, w] + 4*G[{-z, 1, 0, z^2}, w] - 
         4*G[{-z, 1, bm, 0}, w] + 8*G[{-z, 1, bm, 1}, w] - 
         4*G[{-z, 1, bm, z^2}, w] - 4*G[{-z, 1, bp, 0}, w] + 
         8*G[{-z, 1, bp, 1}, w] - 4*G[{-z, 1, bp, z^2}, w] + 
         8*G[{-z, 1, cm, 1}, w] - 4*G[{-z, 1, cm, z^2}, w] + 
         8*G[{-z, 1, cp, 1}, w] - 4*G[{-z, 1, cp, z^2}, w] + 
         4*G[{-z, 1, z^2, 0}, w] - 16*G[{-z, 1, z^2, 1}, w] + 
         8*G[{-z, 1, z^2, z^2}, w] + 6*G[{-z, bm, 0, 0}, w] - 
         12*G[{-z, bm, 0, 1}, w] + 6*G[{-z, bm, 0, z^2}, w] - 
         16*G[{-z, bm, 1, 0}, w] + 32*G[{-z, bm, 1, 1}, w] - 
         16*G[{-z, bm, 1, z^2}, w] + 2*G[{-z, bm, bm, 0}, w] - 
         4*G[{-z, bm, bm, 1}, w] + 2*G[{-z, bm, bm, z^2}, w] + 
         2*G[{-z, bm, bp, 0}, w] - 4*G[{-z, bm, bp, 1}, w] + 
         2*G[{-z, bm, bp, z^2}, w] + 6*G[{-z, bm, z^2, 0}, w] - 
         12*G[{-z, bm, z^2, 1}, w] + 6*G[{-z, bm, z^2, z^2}, w] + 
         6*G[{-z, bp, 0, 0}, w] - 12*G[{-z, bp, 0, 1}, w] + 
         6*G[{-z, bp, 0, z^2}, w] - 16*G[{-z, bp, 1, 0}, w] + 
         32*G[{-z, bp, 1, 1}, w] - 16*G[{-z, bp, 1, z^2}, w] + 
         2*G[{-z, bp, bm, 0}, w] - 4*G[{-z, bp, bm, 1}, w] + 
         2*G[{-z, bp, bm, z^2}, w] + 2*G[{-z, bp, bp, 0}, w] - 
         4*G[{-z, bp, bp, 1}, w] + 2*G[{-z, bp, bp, z^2}, w] + 
         6*G[{-z, bp, z^2, 0}, w] - 12*G[{-z, bp, z^2, 1}, w] + 
         6*G[{-z, bp, z^2, z^2}, w] + 32*G[{-z, cm, 1, 1}, w] - 
         16*G[{-z, cm, 1, z^2}, w] - 4*G[{-z, cm, cm, 1}, w] + 
         2*G[{-z, cm, cm, z^2}, w] - 4*G[{-z, cm, cp, 1}, w] + 
         2*G[{-z, cm, cp, z^2}, w] - 12*G[{-z, cm, z^2, 1}, w] + 
         6*G[{-z, cm, z^2, z^2}, w] + 32*G[{-z, cp, 1, 1}, w] - 
         16*G[{-z, cp, 1, z^2}, w] - 4*G[{-z, cp, cm, 1}, w] + 
         2*G[{-z, cp, cm, z^2}, w] - 4*G[{-z, cp, cp, 1}, w] + 
         2*G[{-z, cp, cp, z^2}, w] - 12*G[{-z, cp, z^2, 1}, w] + 
         6*G[{-z, cp, z^2, z^2}, w] + 4*G[{-z, -z, 0, 1}, w] - 
         2*G[{-z, -z, 0, z^2}, w] + 2*G[{-z, -z, bm, 0}, w] - 
         4*G[{-z, -z, bm, 1}, w] + 2*G[{-z, -z, bm, z^2}, w] + 
         2*G[{-z, -z, bp, 0}, w] - 4*G[{-z, -z, bp, 1}, w] + 
         2*G[{-z, -z, bp, z^2}, w] - 4*G[{-z, -z, cm, 1}, w] + 
         2*G[{-z, -z, cm, z^2}, w] - 4*G[{-z, -z, cp, 1}, w] + 
         2*G[{-z, -z, cp, z^2}, w] - 2*G[{-z, -z, z^2, 0}, w] + 
         8*G[{-z, -z, z^2, 1}, w] - 4*G[{-z, -z, z^2, z^2}, w] + 
         4*G[{-z, z, 0, 1}, w] - 2*G[{-z, z, 0, z^2}, w] + 
         2*G[{-z, z, bm, 0}, w] - 4*G[{-z, z, bm, 1}, w] + 
         2*G[{-z, z, bm, z^2}, w] + 2*G[{-z, z, bp, 0}, w] - 
         4*G[{-z, z, bp, 1}, w] + 2*G[{-z, z, bp, z^2}, w] - 
         4*G[{-z, z, cm, 1}, w] + 2*G[{-z, z, cm, z^2}, w] - 
         4*G[{-z, z, cp, 1}, w] + 2*G[{-z, z, cp, z^2}, w] - 
         2*G[{-z, z, z^2, 0}, w] + 8*G[{-z, z, z^2, 1}, w] - 
         4*G[{-z, z, z^2, z^2}, w] + 6*G[{-z, z^2, 0, 0}, w] + 
         12*G[{-z, z^2, 0, 1}, w] - 6*G[{-z, z^2, 0, z^2}, w] + 
         16*G[{-z, z^2, 1, 0}, w] - 64*G[{-z, z^2, 1, 1}, w] + 
         32*G[{-z, z^2, 1, z^2}, w] - 2*G[{-z, z^2, bm, 0}, w] + 
         4*G[{-z, z^2, bm, 1}, w] - 2*G[{-z, z^2, bm, z^2}, w] - 
         2*G[{-z, z^2, bp, 0}, w] + 4*G[{-z, z^2, bp, 1}, w] - 
         2*G[{-z, z^2, bp, z^2}, w] + 4*G[{-z, z^2, cm, 1}, w] - 
         2*G[{-z, z^2, cm, z^2}, w] + 4*G[{-z, z^2, cp, 1}, w] - 
         2*G[{-z, z^2, cp, z^2}, w] - 6*G[{-z, z^2, z^2, 0}, w] + 
         24*G[{-z, z^2, z^2, 1}, w] - 12*G[{-z, z^2, z^2, z^2}, w] - 
         32*G[{z, 0, 1, 1}, w] + 16*G[{z, 0, 1, z^2}, w] + 
         4*G[{z, 0, cm, 1}, w] - 2*G[{z, 0, cm, z^2}, w] + 
         4*G[{z, 0, cp, 1}, w] - 2*G[{z, 0, cp, z^2}, w] + 
         12*G[{z, 0, z^2, 1}, w] - 6*G[{z, 0, z^2, z^2}, w] - 
         12*G[{z, 1, 0, 0}, w] - 8*G[{z, 1, 0, 1}, w] + 
         4*G[{z, 1, 0, z^2}, w] - 4*G[{z, 1, bm, 0}, w] + 
         8*G[{z, 1, bm, 1}, w] - 4*G[{z, 1, bm, z^2}, w] - 
         4*G[{z, 1, bp, 0}, w] + 8*G[{z, 1, bp, 1}, w] - 
         4*G[{z, 1, bp, z^2}, w] + 8*G[{z, 1, cm, 1}, w] - 
         4*G[{z, 1, cm, z^2}, w] + 8*G[{z, 1, cp, 1}, w] - 
         4*G[{z, 1, cp, z^2}, w] + 4*G[{z, 1, z^2, 0}, w] - 
         16*G[{z, 1, z^2, 1}, w] + 8*G[{z, 1, z^2, z^2}, w] + 
         6*G[{z, bm, 0, 0}, w] - 12*G[{z, bm, 0, 1}, w] + 
         6*G[{z, bm, 0, z^2}, w] - 16*G[{z, bm, 1, 0}, w] + 
         32*G[{z, bm, 1, 1}, w] - 16*G[{z, bm, 1, z^2}, w] + 
         2*G[{z, bm, bm, 0}, w] - 4*G[{z, bm, bm, 1}, w] + 
         2*G[{z, bm, bm, z^2}, w] + 2*G[{z, bm, bp, 0}, w] - 
         4*G[{z, bm, bp, 1}, w] + 2*G[{z, bm, bp, z^2}, w] + 
         6*G[{z, bm, z^2, 0}, w] - 12*G[{z, bm, z^2, 1}, w] + 
         6*G[{z, bm, z^2, z^2}, w] + 6*G[{z, bp, 0, 0}, w] - 
         12*G[{z, bp, 0, 1}, w] + 6*G[{z, bp, 0, z^2}, w] - 
         16*G[{z, bp, 1, 0}, w] + 32*G[{z, bp, 1, 1}, w] - 
         16*G[{z, bp, 1, z^2}, w] + 2*G[{z, bp, bm, 0}, w] - 
         4*G[{z, bp, bm, 1}, w] + 2*G[{z, bp, bm, z^2}, w] + 
         2*G[{z, bp, bp, 0}, w] - 4*G[{z, bp, bp, 1}, w] + 
         2*G[{z, bp, bp, z^2}, w] + 6*G[{z, bp, z^2, 0}, w] - 
         12*G[{z, bp, z^2, 1}, w] + 6*G[{z, bp, z^2, z^2}, w] + 
         32*G[{z, cm, 1, 1}, w] - 16*G[{z, cm, 1, z^2}, w] - 
         4*G[{z, cm, cm, 1}, w] + 2*G[{z, cm, cm, z^2}, w] - 
         4*G[{z, cm, cp, 1}, w] + 2*G[{z, cm, cp, z^2}, w] - 
         12*G[{z, cm, z^2, 1}, w] + 6*G[{z, cm, z^2, z^2}, w] + 
         32*G[{z, cp, 1, 1}, w] - 16*G[{z, cp, 1, z^2}, w] - 
         4*G[{z, cp, cm, 1}, w] + 2*G[{z, cp, cm, z^2}, w] - 
         4*G[{z, cp, cp, 1}, w] + 2*G[{z, cp, cp, z^2}, w] - 
         12*G[{z, cp, z^2, 1}, w] + 6*G[{z, cp, z^2, z^2}, w] + 
         4*G[{z, -z, 0, 1}, w] - 2*G[{z, -z, 0, z^2}, w] + 
         2*G[{z, -z, bm, 0}, w] - 4*G[{z, -z, bm, 1}, w] + 
         2*G[{z, -z, bm, z^2}, w] + 2*G[{z, -z, bp, 0}, w] - 
         4*G[{z, -z, bp, 1}, w] + 2*G[{z, -z, bp, z^2}, w] - 
         4*G[{z, -z, cm, 1}, w] + 2*G[{z, -z, cm, z^2}, w] - 
         4*G[{z, -z, cp, 1}, w] + 2*G[{z, -z, cp, z^2}, w] - 
         2*G[{z, -z, z^2, 0}, w] + 8*G[{z, -z, z^2, 1}, w] - 
         4*G[{z, -z, z^2, z^2}, w] + 4*G[{z, z, 0, 1}, w] - 
         2*G[{z, z, 0, z^2}, w] + 2*G[{z, z, bm, 0}, w] - 
         4*G[{z, z, bm, 1}, w] + 2*G[{z, z, bm, z^2}, w] + 
         2*G[{z, z, bp, 0}, w] - 4*G[{z, z, bp, 1}, w] + 
         2*G[{z, z, bp, z^2}, w] - 4*G[{z, z, cm, 1}, w] + 
         2*G[{z, z, cm, z^2}, w] - 4*G[{z, z, cp, 1}, w] + 
         2*G[{z, z, cp, z^2}, w] - 2*G[{z, z, z^2, 0}, w] + 
         8*G[{z, z, z^2, 1}, w] - 4*G[{z, z, z^2, z^2}, w] + 
         6*G[{z, z^2, 0, 0}, w] + 12*G[{z, z^2, 0, 1}, w] - 
         6*G[{z, z^2, 0, z^2}, w] + 16*G[{z, z^2, 1, 0}, w] - 
         64*G[{z, z^2, 1, 1}, w] + 32*G[{z, z^2, 1, z^2}, w] - 
         2*G[{z, z^2, bm, 0}, w] + 4*G[{z, z^2, bm, 1}, w] - 
         2*G[{z, z^2, bm, z^2}, w] - 2*G[{z, z^2, bp, 0}, w] + 
         4*G[{z, z^2, bp, 1}, w] - 2*G[{z, z^2, bp, z^2}, w] + 
         4*G[{z, z^2, cm, 1}, w] - 2*G[{z, z^2, cm, z^2}, w] + 
         4*G[{z, z^2, cp, 1}, w] - 2*G[{z, z^2, cp, z^2}, w] - 
         6*G[{z, z^2, z^2, 0}, w] + 24*G[{z, z^2, z^2, 1}, w] - 
         12*G[{z, z^2, z^2, z^2}, w] + 8*G[{z^2, 0, 0, 0}, w] - 
         16*G[{z^2, 0, 0, 1}, w] + 8*G[{z^2, 0, 0, z^2}, w] - 
         32*G[{z^2, 0, 1, 0}, w] + 8*G[{z^2, 0, bm, 0}, w] - 
         16*G[{z^2, 0, bm, 1}, w] + 8*G[{z^2, 0, bm, z^2}, w] + 
         8*G[{z^2, 0, bp, 0}, w] - 16*G[{z^2, 0, bp, 1}, w] + 
         8*G[{z^2, 0, bp, z^2}, w] + 16*G[{z^2, 0, cm, 1}, w] - 
         8*G[{z^2, 0, cm, z^2}, w] + 16*G[{z^2, 0, cp, 1}, w] - 
         8*G[{z^2, 0, cp, z^2}, w] + 8*G[{z^2, 0, z^2, 0}, w] - 
         16*G[{z^2, 1, 0, 0}, w] - 32*G[{z^2, 1, 0, 1}, w] + 
         16*G[{z^2, 1, 0, z^2}, w] - 16*G[{z^2, 1, bm, 0}, w] + 
         32*G[{z^2, 1, bm, 1}, w] - 16*G[{z^2, 1, bm, z^2}, w] - 
         16*G[{z^2, 1, bp, 0}, w] + 32*G[{z^2, 1, bp, 1}, w] - 
         16*G[{z^2, 1, bp, z^2}, w] + 32*G[{z^2, 1, cm, 1}, w] - 
         16*G[{z^2, 1, cm, z^2}, w] + 32*G[{z^2, 1, cp, 1}, w] - 
         16*G[{z^2, 1, cp, z^2}, w] + 16*G[{z^2, 1, z^2, 0}, w] - 
         64*G[{z^2, 1, z^2, 1}, w] + 32*G[{z^2, 1, z^2, z^2}, w] + 
         16*G[{z^2, -z, 0, 1}, w] - 8*G[{z^2, -z, 0, z^2}, w] + 
         8*G[{z^2, -z, bm, 0}, w] - 16*G[{z^2, -z, bm, 1}, w] + 
         8*G[{z^2, -z, bm, z^2}, w] + 8*G[{z^2, -z, bp, 0}, w] - 
         16*G[{z^2, -z, bp, 1}, w] + 8*G[{z^2, -z, bp, z^2}, w] - 
         16*G[{z^2, -z, cm, 1}, w] + 8*G[{z^2, -z, cm, z^2}, w] - 
         16*G[{z^2, -z, cp, 1}, w] + 8*G[{z^2, -z, cp, z^2}, w] - 
         8*G[{z^2, -z, z^2, 0}, w] + 32*G[{z^2, -z, z^2, 1}, w] - 
         16*G[{z^2, -z, z^2, z^2}, w] + 16*G[{z^2, z, 0, 1}, w] - 
         8*G[{z^2, z, 0, z^2}, w] + 8*G[{z^2, z, bm, 0}, w] - 
         16*G[{z^2, z, bm, 1}, w] + 8*G[{z^2, z, bm, z^2}, w] + 
         8*G[{z^2, z, bp, 0}, w] - 16*G[{z^2, z, bp, 1}, w] + 
         8*G[{z^2, z, bp, z^2}, w] - 16*G[{z^2, z, cm, 1}, w] + 
         8*G[{z^2, z, cm, z^2}, w] - 16*G[{z^2, z, cp, 1}, w] + 
         8*G[{z^2, z, cp, z^2}, w] - 8*G[{z^2, z, z^2, 0}, w] + 
         32*G[{z^2, z, z^2, 1}, w] - 16*G[{z^2, z, z^2, z^2}, w] + 
         16*G[{z^2, z^2, 0, 0}, w] + (2*G[{-1}, z] + 8*G[{0}, z] - 
           12*G[{1}, w] + 2*G[{1}, z] + 2*G[{-z}, w] + 2*G[{z}, w] + 
           8*G[{z^2}, w])*Zeta[3]), MI[30] -> 
      1/2 + \[Epsilon]*(I*Pi + G[{0}, w] + 2*G[{0}, z] - 4*G[{1}, w] + 
         2*G[{z^2}, w]) + \[Epsilon]^2*((-4*Pi^2)/3 + 8*G[{0}, w]*G[{0}, z] + 
         Pi*((8*I)*G[{0}, z] - (8*I)*G[{1}, w] + (4*I)*G[{z^2}, w]) + 
         G[{0}, z]*(-16*G[{1}, w] + 8*G[{z^2}, w]) - 8*G[{0, 1}, w] + 
         4*G[{0, z^2}, w] - 8*G[{1, 0}, w] + 32*G[{1, 1}, w] - 
         16*G[{1, z^2}, w] + 4*G[{z^2, 0}, w] - 16*G[{z^2, 1}, w] + 
         8*G[{z^2, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 30] + 
       \[Epsilon]^3*(((-2*I)/3)*Pi^3 + Pi^2*(G[{-1}, z] - (2*G[{0}, w])/3 - 
           (34*G[{0}, z])/3 + (32*G[{1}, w])/3 + G[{1}, z] + G[{-z}, w] + 
           G[{z}, w] - (19*G[{z^2}, w])/3) + G[{-z}, w]*(-12*G[{-1, 0}, z] - 
           12*G[{1, 0}, z]) + G[{z}, w]*(-12*G[{-1, 0}, z] - 
           12*G[{1, 0}, z]) + G[{z^2}, w]*(12*G[{-1, 0}, z] - 
           40*G[{0, 0}, z] + 12*G[{1, 0}, z]) + G[{0}, w]*
          (12*G[{-1, 0}, z] + 40*G[{0, 0}, z] + 12*G[{1, 0}, z]) + 
         Pi*(G[{0}, z]*((-64*I)*G[{1}, w] + (12*I)*G[{-z}, w] + 
             (12*I)*G[{z}, w] + (40*I)*G[{z^2}, w]) + (12*I)*G[{-1, 0}, z] + 
           (40*I)*G[{0, 0}, z] + (12*I)*G[{1, 0}, z] + (64*I)*G[{1, 1}, w] - 
           (32*I)*G[{1, z^2}, w] - (6*I)*G[{-z, bm}, w] - 
           (6*I)*G[{-z, bp}, w] + (6*I)*G[{-z, z^2}, w] - 
           (6*I)*G[{z, bm}, w] - (6*I)*G[{z, bp}, w] + (6*I)*G[{z, z^2}, w] - 
           (10*I)*G[{z^2, 0}, w] - (32*I)*G[{z^2, 1}, w] + 
           (6*I)*G[{z^2, bm}, w] + (6*I)*G[{z^2, bp}, w] + 
           (10*I)*G[{z^2, z^2}, w]) + G[{0}, z]*(-64*G[{0, 1}, w] + 
           12*G[{0, cm}, w] + 12*G[{0, cp}, w] + 20*G[{0, z^2}, w] - 
           64*G[{1, 0}, w] + 128*G[{1, 1}, w] - 64*G[{1, z^2}, w] + 
           12*G[{-z, 0}, w] - 12*G[{-z, cm}, w] - 12*G[{-z, cp}, w] + 
           12*G[{-z, z^2}, w] + 12*G[{z, 0}, w] - 12*G[{z, cm}, w] - 
           12*G[{z, cp}, w] + 12*G[{z, z^2}, w] + 40*G[{z^2, 0}, w] - 
           64*G[{z^2, 1}, w] + 12*G[{z^2, cm}, w] + 12*G[{z^2, cp}, w] + 
           20*G[{z^2, z^2}, w]) - 12*G[{-1, -1, 0}, z] - 
         12*G[{-1, 1, 0}, z] - 80*G[{0, 0, 0}, z] + 64*G[{0, 1, 1}, w] - 
         32*G[{0, 1, z^2}, w] - 12*G[{0, cm, 1}, w] + 6*G[{0, cm, z^2}, w] - 
         12*G[{0, cp, 1}, w] + 6*G[{0, cp, z^2}, w] - 20*G[{0, z^2, 1}, w] + 
         10*G[{0, z^2, z^2}, w] - 12*G[{1, -1, 0}, z] + 64*G[{1, 0, 1}, w] - 
         32*G[{1, 0, z^2}, w] + 64*G[{1, 1, 0}, w] - 12*G[{1, 1, 0}, z] - 
         256*G[{1, 1, 1}, w] + 128*G[{1, 1, z^2}, w] - 32*G[{1, z^2, 0}, w] + 
         128*G[{1, z^2, 1}, w] - 64*G[{1, z^2, z^2}, w] - 
         12*G[{-z, 0, 1}, w] + 6*G[{-z, 0, z^2}, w] - 6*G[{-z, bm, 0}, w] + 
         12*G[{-z, bm, 1}, w] - 6*G[{-z, bm, z^2}, w] - 6*G[{-z, bp, 0}, w] + 
         12*G[{-z, bp, 1}, w] - 6*G[{-z, bp, z^2}, w] + 
         12*G[{-z, cm, 1}, w] - 6*G[{-z, cm, z^2}, w] + 
         12*G[{-z, cp, 1}, w] - 6*G[{-z, cp, z^2}, w] + 
         6*G[{-z, z^2, 0}, w] - 24*G[{-z, z^2, 1}, w] + 
         12*G[{-z, z^2, z^2}, w] - 12*G[{z, 0, 1}, w] + 6*G[{z, 0, z^2}, w] - 
         6*G[{z, bm, 0}, w] + 12*G[{z, bm, 1}, w] - 6*G[{z, bm, z^2}, w] - 
         6*G[{z, bp, 0}, w] + 12*G[{z, bp, 1}, w] - 6*G[{z, bp, z^2}, w] + 
         12*G[{z, cm, 1}, w] - 6*G[{z, cm, z^2}, w] + 12*G[{z, cp, 1}, w] - 
         6*G[{z, cp, z^2}, w] + 6*G[{z, z^2, 0}, w] - 24*G[{z, z^2, 1}, w] + 
         12*G[{z, z^2, z^2}, w] - 10*G[{z^2, 0, 0}, w] - 
         20*G[{z^2, 0, 1}, w] + 10*G[{z^2, 0, z^2}, w] - 
         32*G[{z^2, 1, 0}, w] + 128*G[{z^2, 1, 1}, w] - 
         64*G[{z^2, 1, z^2}, w] + 6*G[{z^2, bm, 0}, w] - 
         12*G[{z^2, bm, 1}, w] + 6*G[{z^2, bm, z^2}, w] + 
         6*G[{z^2, bp, 0}, w] - 12*G[{z^2, bp, 1}, w] + 
         6*G[{z^2, bp, z^2}, w] - 12*G[{z^2, cm, 1}, w] + 
         6*G[{z^2, cm, z^2}, w] - 12*G[{z^2, cp, 1}, w] + 
         6*G[{z^2, cp, z^2}, w] + 10*G[{z^2, z^2, 0}, w] - 
         40*G[{z^2, z^2, 1}, w] + 20*G[{z^2, z^2, z^2}, w] - 20*Zeta[3]) + 
       \[Epsilon]^4*((9*Pi^4)/10 + Pi^3*((-I)*G[{-1}, z] - 
           ((10*I)/3)*G[{0}, z] + ((16*I)/3)*G[{1}, w] - I*G[{1}, z] - 
           I*G[{-z}, w] - I*G[{z}, w] + (2*I)*G[{z^2}, w]) - 
         96*G[{0, 1}, w]*G[{1, 0}, z] + 12*G[{0, cm}, w]*G[{1, 0}, z] + 
         12*G[{0, cp}, w]*G[{1, 0}, z] + 36*G[{0, z^2}, w]*G[{1, 0}, z] - 
         96*G[{1, 0}, w]*G[{1, 0}, z] + G[{0, 0}, z]*(-320*G[{0, 1}, w] + 
           72*G[{0, cm}, w] + 72*G[{0, cp}, w] + 88*G[{0, z^2}, w] - 
           320*G[{1, 0}, w] + 320*G[{1, z^2}, w] + 72*G[{-z, 0}, w] + 
           144*G[{-z, 1}, w] - 72*G[{-z, cm}, w] - 72*G[{-z, cp}, w] - 
           72*G[{-z, z^2}, w] + 72*G[{z, 0}, w] + 144*G[{z, 1}, w] - 
           72*G[{z, cm}, w] - 72*G[{z, cp}, w] - 72*G[{z, z^2}, w] + 
           176*G[{z^2, 0}, w] + 32*G[{z^2, 1}, w] + 72*G[{z^2, cm}, w] + 
           72*G[{z^2, cp}, w] - 264*G[{z^2, z^2}, w]) + 
         Pi^2*(G[{0}, w]*((-10*G[{0}, z])/3 - G[{1}, z]) - 
           8*G[{1}, w]*G[{1}, z] + G[{0}, z]*((272*G[{1}, w])/3 - 
             20*G[{-z}, w] - 20*G[{z}, w] - (142*G[{z^2}, w])/3) + 
           G[{1}, z]*(2*G[{-z}, w] + 2*G[{z}, w] + 5*G[{z^2}, w]) + 
           G[{-1}, z]*(-G[{0}, w] - 8*G[{1}, w] + 2*G[{-z}, w] + 
             2*G[{z}, w] + 5*G[{z^2}, w]) + 2*G[{-1, -1}, z] - 
           20*G[{-1, 0}, z] + 2*G[{-1, 1}, z] + 6*G[{0, -1}, z] - 
           44*G[{0, 0}, z] + (16*G[{0, 1}, w])/3 + 6*G[{0, 1}, z] - 
           G[{0, cm}, w] - G[{0, cp}, w] - (5*G[{0, z^2}, w])/3 + 
           2*G[{1, -1}, z] + (16*G[{1, 0}, w])/3 - 20*G[{1, 0}, z] - 
           (256*G[{1, 1}, w])/3 + 2*G[{1, 1}, z] - 8*G[{1, -z}, w] - 
           8*G[{1, z}, w] + (152*G[{1, z^2}, w])/3 - G[{-z, 0}, w] - 
           2*G[{-z, 1}, w] + 10*G[{-z, bm}, w] + 10*G[{-z, bp}, w] + 
           G[{-z, cm}, w] + G[{-z, cp}, w] + G[{-z, -z}, w] + G[{-z, z}, w] - 
           11*G[{-z, z^2}, w] - G[{z, 0}, w] - 2*G[{z, 1}, w] + 
           10*G[{z, bm}, w] + 10*G[{z, bp}, w] + G[{z, cm}, w] + 
           G[{z, cp}, w] + G[{z, -z}, w] + G[{z, z}, w] - 11*G[{z, z^2}, w] + 
           (28*G[{z^2, 0}, w])/3 + (116*G[{z^2, 1}, w])/3 - 
           10*G[{z^2, bm}, w] - 10*G[{z^2, bp}, w] - G[{z^2, cm}, w] - 
           G[{z^2, cp}, w] + 6*G[{z^2, -z}, w] + 6*G[{z^2, z}, w] - 
           (43*G[{z^2, z^2}, w])/3) + G[{1, 0}, z]*(96*G[{1, -z}, w] + 
           96*G[{1, z}, w] - 96*G[{1, z^2}, w] + 12*G[{-z, 0}, w] + 
           24*G[{-z, 1}, w] - 12*G[{-z, cm}, w] - 12*G[{-z, cp}, w] - 
           12*G[{-z, -z}, w] - 12*G[{-z, z}, w] + 12*G[{-z, z^2}, w] + 
           12*G[{z, 0}, w] + 24*G[{z, 1}, w] - 12*G[{z, cm}, w] - 
           12*G[{z, cp}, w] - 12*G[{z, -z}, w] - 12*G[{z, z}, w] + 
           12*G[{z, z^2}, w] + 72*G[{z^2, 0}, w] + 48*G[{z^2, 1}, w] + 
           12*G[{z^2, cm}, w] + 12*G[{z^2, cp}, w] - 72*G[{z^2, -z}, w] - 
           72*G[{z^2, z}, w] + 36*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*
          (-96*G[{0, 1}, w] + 12*G[{0, cm}, w] + 12*G[{0, cp}, w] + 
           36*G[{0, z^2}, w] - 96*G[{1, 0}, w] + 96*G[{1, -z}, w] + 
           96*G[{1, z}, w] - 96*G[{1, z^2}, w] + 12*G[{-z, 0}, w] + 
           24*G[{-z, 1}, w] - 12*G[{-z, cm}, w] - 12*G[{-z, cp}, w] - 
           12*G[{-z, -z}, w] - 12*G[{-z, z}, w] + 12*G[{-z, z^2}, w] + 
           12*G[{z, 0}, w] + 24*G[{z, 1}, w] - 12*G[{z, cm}, w] - 
           12*G[{z, cp}, w] - 12*G[{z, -z}, w] - 12*G[{z, z}, w] + 
           12*G[{z, z^2}, w] + 72*G[{z^2, 0}, w] + 48*G[{z^2, 1}, w] + 
           12*G[{z^2, cm}, w] + 12*G[{z^2, cp}, w] - 72*G[{z^2, -z}, w] - 
           72*G[{z^2, z}, w] + 36*G[{z^2, z^2}, w]) + 
         G[{z^2}, w]*(-60*G[{-1, -1, 0}, z] + 72*G[{-1, 0, 0}, z] - 
           60*G[{-1, 1, 0}, z] - 72*G[{0, -1, 0}, z] - 528*G[{0, 0, 0}, z] - 
           72*G[{0, 1, 0}, z] - 60*G[{1, -1, 0}, z] + 72*G[{1, 0, 0}, z] - 
           60*G[{1, 1, 0}, z]) + G[{-z}, w]*(-24*G[{-1, -1, 0}, z] - 
           72*G[{-1, 0, 0}, z] - 24*G[{-1, 1, 0}, z] - 144*G[{0, 0, 0}, z] - 
           24*G[{1, -1, 0}, z] - 72*G[{1, 0, 0}, z] - 24*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(-24*G[{-1, -1, 0}, z] - 72*G[{-1, 0, 0}, z] - 
           24*G[{-1, 1, 0}, z] - 144*G[{0, 0, 0}, z] - 24*G[{1, -1, 0}, z] - 
           72*G[{1, 0, 0}, z] - 24*G[{1, 1, 0}, z]) + 
         G[{0}, w]*(12*G[{-1, -1, 0}, z] + 72*G[{-1, 0, 0}, z] + 
           12*G[{-1, 1, 0}, z] + 72*G[{0, -1, 0}, z] + 176*G[{0, 0, 0}, z] + 
           72*G[{0, 1, 0}, z] + 12*G[{1, -1, 0}, z] + 72*G[{1, 0, 0}, z] + 
           12*G[{1, 1, 0}, z]) + G[{1}, w]*(96*G[{-1, -1, 0}, z] + 
           96*G[{-1, 1, 0}, z] + 640*G[{0, 0, 0}, z] + 96*G[{1, -1, 0}, z] + 
           96*G[{1, 1, 0}, z]) + G[{0}, z]*(512*G[{0, 1, 1}, w] - 
           96*G[{0, 1, cm}, w] - 96*G[{0, 1, cp}, w] - 
           160*G[{0, 1, z^2}, w] - 96*G[{0, cm, 1}, w] + 
           12*G[{0, cm, cm}, w] + 12*G[{0, cm, cp}, w] + 
           36*G[{0, cm, z^2}, w] - 96*G[{0, cp, 1}, w] + 
           12*G[{0, cp, cm}, w] + 12*G[{0, cp, cp}, w] + 
           36*G[{0, cp, z^2}, w] - 160*G[{0, z^2, 1}, w] + 
           36*G[{0, z^2, cm}, w] + 36*G[{0, z^2, cp}, w] + 
           44*G[{0, z^2, z^2}, w] + 512*G[{1, 0, 1}, w] - 
           96*G[{1, 0, cm}, w] - 96*G[{1, 0, cp}, w] - 
           160*G[{1, 0, z^2}, w] + 512*G[{1, 1, 0}, w] - 
           1024*G[{1, 1, 1}, w] + 512*G[{1, 1, z^2}, w] - 
           96*G[{1, -z, 0}, w] + 96*G[{1, -z, cm}, w] + 
           96*G[{1, -z, cp}, w] - 96*G[{1, -z, z^2}, w] - 
           96*G[{1, z, 0}, w] + 96*G[{1, z, cm}, w] + 96*G[{1, z, cp}, w] - 
           96*G[{1, z, z^2}, w] - 320*G[{1, z^2, 0}, w] + 
           512*G[{1, z^2, 1}, w] - 96*G[{1, z^2, cm}, w] - 
           96*G[{1, z^2, cp}, w] - 160*G[{1, z^2, z^2}, w] - 
           96*G[{-z, 0, 1}, w] + 12*G[{-z, 0, cm}, w] + 
           12*G[{-z, 0, cp}, w] + 36*G[{-z, 0, z^2}, w] - 
           96*G[{-z, 1, 0}, w] + 24*G[{-z, 1, cm}, w] + 
           24*G[{-z, 1, cp}, w] - 24*G[{-z, 1, z^2}, w] + 
           96*G[{-z, cm, 1}, w] - 12*G[{-z, cm, cm}, w] - 
           12*G[{-z, cm, cp}, w] - 36*G[{-z, cm, z^2}, w] + 
           96*G[{-z, cp, 1}, w] - 12*G[{-z, cp, cm}, w] - 
           12*G[{-z, cp, cp}, w] - 36*G[{-z, cp, z^2}, w] + 
           12*G[{-z, -z, 0}, w] - 12*G[{-z, -z, cm}, w] - 
           12*G[{-z, -z, cp}, w] + 12*G[{-z, -z, z^2}, w] + 
           12*G[{-z, z, 0}, w] - 12*G[{-z, z, cm}, w] - 
           12*G[{-z, z, cp}, w] + 12*G[{-z, z, z^2}, w] + 
           72*G[{-z, z^2, 0}, w] - 96*G[{-z, z^2, 1}, w] + 
           12*G[{-z, z^2, cm}, w] + 12*G[{-z, z^2, cp}, w] + 
           36*G[{-z, z^2, z^2}, w] - 96*G[{z, 0, 1}, w] + 
           12*G[{z, 0, cm}, w] + 12*G[{z, 0, cp}, w] + 36*G[{z, 0, z^2}, w] - 
           96*G[{z, 1, 0}, w] + 24*G[{z, 1, cm}, w] + 24*G[{z, 1, cp}, w] - 
           24*G[{z, 1, z^2}, w] + 96*G[{z, cm, 1}, w] - 
           12*G[{z, cm, cm}, w] - 12*G[{z, cm, cp}, w] - 
           36*G[{z, cm, z^2}, w] + 96*G[{z, cp, 1}, w] - 
           12*G[{z, cp, cm}, w] - 12*G[{z, cp, cp}, w] - 
           36*G[{z, cp, z^2}, w] + 12*G[{z, -z, 0}, w] - 
           12*G[{z, -z, cm}, w] - 12*G[{z, -z, cp}, w] + 
           12*G[{z, -z, z^2}, w] + 12*G[{z, z, 0}, w] - 12*G[{z, z, cm}, w] - 
           12*G[{z, z, cp}, w] + 12*G[{z, z, z^2}, w] + 
           72*G[{z, z^2, 0}, w] - 96*G[{z, z^2, 1}, w] + 
           12*G[{z, z^2, cm}, w] + 12*G[{z, z^2, cp}, w] + 
           36*G[{z, z^2, z^2}, w] - 320*G[{z^2, 0, 1}, w] + 
           72*G[{z^2, 0, cm}, w] + 72*G[{z^2, 0, cp}, w] + 
           88*G[{z^2, 0, z^2}, w] - 320*G[{z^2, 1, 0}, w] + 
           512*G[{z^2, 1, 1}, w] + 48*G[{z^2, 1, cm}, w] + 
           48*G[{z^2, 1, cp}, w] - 304*G[{z^2, 1, z^2}, w] - 
           96*G[{z^2, cm, 1}, w] + 12*G[{z^2, cm, cm}, w] + 
           12*G[{z^2, cm, cp}, w] + 36*G[{z^2, cm, z^2}, w] - 
           96*G[{z^2, cp, 1}, w] + 12*G[{z^2, cp, cm}, w] + 
           12*G[{z^2, cp, cp}, w] + 36*G[{z^2, cp, z^2}, w] + 
           72*G[{z^2, -z, 0}, w] - 72*G[{z^2, -z, cm}, w] - 
           72*G[{z^2, -z, cp}, w] + 72*G[{z^2, -z, z^2}, w] + 
           72*G[{z^2, z, 0}, w] - 72*G[{z^2, z, cm}, w] - 
           72*G[{z^2, z, cp}, w] + 72*G[{z^2, z, z^2}, w] + 
           176*G[{z^2, z^2, 0}, w] - 160*G[{z^2, z^2, 1}, w] + 
           36*G[{z^2, z^2, cm}, w] + 36*G[{z^2, z^2, cp}, w] + 
           44*G[{z^2, z^2, z^2}, w]) - 24*G[{-1, -1, -1, 0}, z] - 
         72*G[{-1, -1, 0, 0}, z] - 24*G[{-1, -1, 1, 0}, z] - 
         144*G[{-1, 0, 0, 0}, z] - 24*G[{-1, 1, -1, 0}, z] - 
         72*G[{-1, 1, 0, 0}, z] - 24*G[{-1, 1, 1, 0}, z] - 
         72*G[{0, -1, -1, 0}, z] - 72*G[{0, -1, 1, 0}, z] - 
         144*G[{0, 0, -1, 0}, z] - 704*G[{0, 0, 0, 0}, z] - 
         144*G[{0, 0, 1, 0}, z] - 72*G[{0, 1, -1, 0}, z] - 
         72*G[{0, 1, 1, 0}, z] - 512*G[{0, 1, 1, 1}, w] + 
         256*G[{0, 1, 1, z^2}, w] + 96*G[{0, 1, cm, 1}, w] - 
         48*G[{0, 1, cm, z^2}, w] + 96*G[{0, 1, cp, 1}, w] - 
         48*G[{0, 1, cp, z^2}, w] + 160*G[{0, 1, z^2, 1}, w] - 
         80*G[{0, 1, z^2, z^2}, w] + 96*G[{0, cm, 1, 1}, w] - 
         48*G[{0, cm, 1, z^2}, w] - 12*G[{0, cm, cm, 1}, w] + 
         6*G[{0, cm, cm, z^2}, w] - 12*G[{0, cm, cp, 1}, w] + 
         6*G[{0, cm, cp, z^2}, w] - 36*G[{0, cm, z^2, 1}, w] + 
         18*G[{0, cm, z^2, z^2}, w] + 96*G[{0, cp, 1, 1}, w] - 
         48*G[{0, cp, 1, z^2}, w] - 12*G[{0, cp, cm, 1}, w] + 
         6*G[{0, cp, cm, z^2}, w] - 12*G[{0, cp, cp, 1}, w] + 
         6*G[{0, cp, cp, z^2}, w] - 36*G[{0, cp, z^2, 1}, w] + 
         18*G[{0, cp, z^2, z^2}, w] + 160*G[{0, z^2, 1, 1}, w] - 
         80*G[{0, z^2, 1, z^2}, w] - 36*G[{0, z^2, cm, 1}, w] + 
         18*G[{0, z^2, cm, z^2}, w] - 36*G[{0, z^2, cp, 1}, w] + 
         18*G[{0, z^2, cp, z^2}, w] - 44*G[{0, z^2, z^2, 1}, w] + 
         22*G[{0, z^2, z^2, z^2}, w] - 24*G[{1, -1, -1, 0}, z] - 
         72*G[{1, -1, 0, 0}, z] - 24*G[{1, -1, 1, 0}, z] - 
         144*G[{1, 0, 0, 0}, z] - 512*G[{1, 0, 1, 1}, w] + 
         256*G[{1, 0, 1, z^2}, w] + 96*G[{1, 0, cm, 1}, w] - 
         48*G[{1, 0, cm, z^2}, w] + 96*G[{1, 0, cp, 1}, w] - 
         48*G[{1, 0, cp, z^2}, w] + 160*G[{1, 0, z^2, 1}, w] - 
         80*G[{1, 0, z^2, z^2}, w] - 24*G[{1, 1, -1, 0}, z] - 
         72*G[{1, 1, 0, 0}, z] - 512*G[{1, 1, 0, 1}, w] + 
         256*G[{1, 1, 0, z^2}, w] - 512*G[{1, 1, 1, 0}, w] - 
         24*G[{1, 1, 1, 0}, z] + 2048*G[{1, 1, 1, 1}, w] - 
         1024*G[{1, 1, 1, z^2}, w] + 256*G[{1, 1, z^2, 0}, w] - 
         1024*G[{1, 1, z^2, 1}, w] + 512*G[{1, 1, z^2, z^2}, w] + 
         96*G[{1, -z, 0, 1}, w] - 48*G[{1, -z, 0, z^2}, w] + 
         48*G[{1, -z, bm, 0}, w] - 96*G[{1, -z, bm, 1}, w] + 
         48*G[{1, -z, bm, z^2}, w] + 48*G[{1, -z, bp, 0}, w] - 
         96*G[{1, -z, bp, 1}, w] + 48*G[{1, -z, bp, z^2}, w] - 
         96*G[{1, -z, cm, 1}, w] + 48*G[{1, -z, cm, z^2}, w] - 
         96*G[{1, -z, cp, 1}, w] + 48*G[{1, -z, cp, z^2}, w] - 
         48*G[{1, -z, z^2, 0}, w] + 192*G[{1, -z, z^2, 1}, w] - 
         96*G[{1, -z, z^2, z^2}, w] + 96*G[{1, z, 0, 1}, w] - 
         48*G[{1, z, 0, z^2}, w] + 48*G[{1, z, bm, 0}, w] - 
         96*G[{1, z, bm, 1}, w] + 48*G[{1, z, bm, z^2}, w] + 
         48*G[{1, z, bp, 0}, w] - 96*G[{1, z, bp, 1}, w] + 
         48*G[{1, z, bp, z^2}, w] - 96*G[{1, z, cm, 1}, w] + 
         48*G[{1, z, cm, z^2}, w] - 96*G[{1, z, cp, 1}, w] + 
         48*G[{1, z, cp, z^2}, w] - 48*G[{1, z, z^2, 0}, w] + 
         192*G[{1, z, z^2, 1}, w] - 96*G[{1, z, z^2, z^2}, w] + 
         80*G[{1, z^2, 0, 0}, w] + 160*G[{1, z^2, 0, 1}, w] - 
         80*G[{1, z^2, 0, z^2}, w] + 256*G[{1, z^2, 1, 0}, w] - 
         1024*G[{1, z^2, 1, 1}, w] + 512*G[{1, z^2, 1, z^2}, w] - 
         48*G[{1, z^2, bm, 0}, w] + 96*G[{1, z^2, bm, 1}, w] - 
         48*G[{1, z^2, bm, z^2}, w] - 48*G[{1, z^2, bp, 0}, w] + 
         96*G[{1, z^2, bp, 1}, w] - 48*G[{1, z^2, bp, z^2}, w] + 
         96*G[{1, z^2, cm, 1}, w] - 48*G[{1, z^2, cm, z^2}, w] + 
         96*G[{1, z^2, cp, 1}, w] - 48*G[{1, z^2, cp, z^2}, w] - 
         80*G[{1, z^2, z^2, 0}, w] + 320*G[{1, z^2, z^2, 1}, w] - 
         160*G[{1, z^2, z^2, z^2}, w] + 96*G[{-z, 0, 1, 1}, w] - 
         48*G[{-z, 0, 1, z^2}, w] - 12*G[{-z, 0, cm, 1}, w] + 
         6*G[{-z, 0, cm, z^2}, w] - 12*G[{-z, 0, cp, 1}, w] + 
         6*G[{-z, 0, cp, z^2}, w] - 36*G[{-z, 0, z^2, 1}, w] + 
         18*G[{-z, 0, z^2, z^2}, w] + 36*G[{-z, 1, 0, 0}, w] + 
         24*G[{-z, 1, 0, 1}, w] - 12*G[{-z, 1, 0, z^2}, w] + 
         12*G[{-z, 1, bm, 0}, w] - 24*G[{-z, 1, bm, 1}, w] + 
         12*G[{-z, 1, bm, z^2}, w] + 12*G[{-z, 1, bp, 0}, w] - 
         24*G[{-z, 1, bp, 1}, w] + 12*G[{-z, 1, bp, z^2}, w] - 
         24*G[{-z, 1, cm, 1}, w] + 12*G[{-z, 1, cm, z^2}, w] - 
         24*G[{-z, 1, cp, 1}, w] + 12*G[{-z, 1, cp, z^2}, w] - 
         12*G[{-z, 1, z^2, 0}, w] + 48*G[{-z, 1, z^2, 1}, w] - 
         24*G[{-z, 1, z^2, z^2}, w] - 18*G[{-z, bm, 0, 0}, w] + 
         36*G[{-z, bm, 0, 1}, w] - 18*G[{-z, bm, 0, z^2}, w] + 
         48*G[{-z, bm, 1, 0}, w] - 96*G[{-z, bm, 1, 1}, w] + 
         48*G[{-z, bm, 1, z^2}, w] - 6*G[{-z, bm, bm, 0}, w] + 
         12*G[{-z, bm, bm, 1}, w] - 6*G[{-z, bm, bm, z^2}, w] - 
         6*G[{-z, bm, bp, 0}, w] + 12*G[{-z, bm, bp, 1}, w] - 
         6*G[{-z, bm, bp, z^2}, w] - 18*G[{-z, bm, z^2, 0}, w] + 
         36*G[{-z, bm, z^2, 1}, w] - 18*G[{-z, bm, z^2, z^2}, w] - 
         18*G[{-z, bp, 0, 0}, w] + 36*G[{-z, bp, 0, 1}, w] - 
         18*G[{-z, bp, 0, z^2}, w] + 48*G[{-z, bp, 1, 0}, w] - 
         96*G[{-z, bp, 1, 1}, w] + 48*G[{-z, bp, 1, z^2}, w] - 
         6*G[{-z, bp, bm, 0}, w] + 12*G[{-z, bp, bm, 1}, w] - 
         6*G[{-z, bp, bm, z^2}, w] - 6*G[{-z, bp, bp, 0}, w] + 
         12*G[{-z, bp, bp, 1}, w] - 6*G[{-z, bp, bp, z^2}, w] - 
         18*G[{-z, bp, z^2, 0}, w] + 36*G[{-z, bp, z^2, 1}, w] - 
         18*G[{-z, bp, z^2, z^2}, w] - 96*G[{-z, cm, 1, 1}, w] + 
         48*G[{-z, cm, 1, z^2}, w] + 12*G[{-z, cm, cm, 1}, w] - 
         6*G[{-z, cm, cm, z^2}, w] + 12*G[{-z, cm, cp, 1}, w] - 
         6*G[{-z, cm, cp, z^2}, w] + 36*G[{-z, cm, z^2, 1}, w] - 
         18*G[{-z, cm, z^2, z^2}, w] - 96*G[{-z, cp, 1, 1}, w] + 
         48*G[{-z, cp, 1, z^2}, w] + 12*G[{-z, cp, cm, 1}, w] - 
         6*G[{-z, cp, cm, z^2}, w] + 12*G[{-z, cp, cp, 1}, w] - 
         6*G[{-z, cp, cp, z^2}, w] + 36*G[{-z, cp, z^2, 1}, w] - 
         18*G[{-z, cp, z^2, z^2}, w] - 12*G[{-z, -z, 0, 1}, w] + 
         6*G[{-z, -z, 0, z^2}, w] - 6*G[{-z, -z, bm, 0}, w] + 
         12*G[{-z, -z, bm, 1}, w] - 6*G[{-z, -z, bm, z^2}, w] - 
         6*G[{-z, -z, bp, 0}, w] + 12*G[{-z, -z, bp, 1}, w] - 
         6*G[{-z, -z, bp, z^2}, w] + 12*G[{-z, -z, cm, 1}, w] - 
         6*G[{-z, -z, cm, z^2}, w] + 12*G[{-z, -z, cp, 1}, w] - 
         6*G[{-z, -z, cp, z^2}, w] + 6*G[{-z, -z, z^2, 0}, w] - 
         24*G[{-z, -z, z^2, 1}, w] + 12*G[{-z, -z, z^2, z^2}, w] - 
         12*G[{-z, z, 0, 1}, w] + 6*G[{-z, z, 0, z^2}, w] - 
         6*G[{-z, z, bm, 0}, w] + 12*G[{-z, z, bm, 1}, w] - 
         6*G[{-z, z, bm, z^2}, w] - 6*G[{-z, z, bp, 0}, w] + 
         12*G[{-z, z, bp, 1}, w] - 6*G[{-z, z, bp, z^2}, w] + 
         12*G[{-z, z, cm, 1}, w] - 6*G[{-z, z, cm, z^2}, w] + 
         12*G[{-z, z, cp, 1}, w] - 6*G[{-z, z, cp, z^2}, w] + 
         6*G[{-z, z, z^2, 0}, w] - 24*G[{-z, z, z^2, 1}, w] + 
         12*G[{-z, z, z^2, z^2}, w] - 18*G[{-z, z^2, 0, 0}, w] - 
         36*G[{-z, z^2, 0, 1}, w] + 18*G[{-z, z^2, 0, z^2}, w] - 
         48*G[{-z, z^2, 1, 0}, w] + 192*G[{-z, z^2, 1, 1}, w] - 
         96*G[{-z, z^2, 1, z^2}, w] + 6*G[{-z, z^2, bm, 0}, w] - 
         12*G[{-z, z^2, bm, 1}, w] + 6*G[{-z, z^2, bm, z^2}, w] + 
         6*G[{-z, z^2, bp, 0}, w] - 12*G[{-z, z^2, bp, 1}, w] + 
         6*G[{-z, z^2, bp, z^2}, w] - 12*G[{-z, z^2, cm, 1}, w] + 
         6*G[{-z, z^2, cm, z^2}, w] - 12*G[{-z, z^2, cp, 1}, w] + 
         6*G[{-z, z^2, cp, z^2}, w] + 18*G[{-z, z^2, z^2, 0}, w] - 
         72*G[{-z, z^2, z^2, 1}, w] + 36*G[{-z, z^2, z^2, z^2}, w] + 
         96*G[{z, 0, 1, 1}, w] - 48*G[{z, 0, 1, z^2}, w] - 
         12*G[{z, 0, cm, 1}, w] + 6*G[{z, 0, cm, z^2}, w] - 
         12*G[{z, 0, cp, 1}, w] + 6*G[{z, 0, cp, z^2}, w] - 
         36*G[{z, 0, z^2, 1}, w] + 18*G[{z, 0, z^2, z^2}, w] + 
         36*G[{z, 1, 0, 0}, w] + 24*G[{z, 1, 0, 1}, w] - 
         12*G[{z, 1, 0, z^2}, w] + 12*G[{z, 1, bm, 0}, w] - 
         24*G[{z, 1, bm, 1}, w] + 12*G[{z, 1, bm, z^2}, w] + 
         12*G[{z, 1, bp, 0}, w] - 24*G[{z, 1, bp, 1}, w] + 
         12*G[{z, 1, bp, z^2}, w] - 24*G[{z, 1, cm, 1}, w] + 
         12*G[{z, 1, cm, z^2}, w] - 24*G[{z, 1, cp, 1}, w] + 
         12*G[{z, 1, cp, z^2}, w] - 12*G[{z, 1, z^2, 0}, w] + 
         48*G[{z, 1, z^2, 1}, w] - 24*G[{z, 1, z^2, z^2}, w] - 
         18*G[{z, bm, 0, 0}, w] + 36*G[{z, bm, 0, 1}, w] - 
         18*G[{z, bm, 0, z^2}, w] + 48*G[{z, bm, 1, 0}, w] - 
         96*G[{z, bm, 1, 1}, w] + 48*G[{z, bm, 1, z^2}, w] - 
         6*G[{z, bm, bm, 0}, w] + 12*G[{z, bm, bm, 1}, w] - 
         6*G[{z, bm, bm, z^2}, w] - 6*G[{z, bm, bp, 0}, w] + 
         12*G[{z, bm, bp, 1}, w] - 6*G[{z, bm, bp, z^2}, w] - 
         18*G[{z, bm, z^2, 0}, w] + 36*G[{z, bm, z^2, 1}, w] - 
         18*G[{z, bm, z^2, z^2}, w] - 18*G[{z, bp, 0, 0}, w] + 
         36*G[{z, bp, 0, 1}, w] - 18*G[{z, bp, 0, z^2}, w] + 
         48*G[{z, bp, 1, 0}, w] - 96*G[{z, bp, 1, 1}, w] + 
         48*G[{z, bp, 1, z^2}, w] - 6*G[{z, bp, bm, 0}, w] + 
         12*G[{z, bp, bm, 1}, w] - 6*G[{z, bp, bm, z^2}, w] - 
         6*G[{z, bp, bp, 0}, w] + 12*G[{z, bp, bp, 1}, w] - 
         6*G[{z, bp, bp, z^2}, w] - 18*G[{z, bp, z^2, 0}, w] + 
         36*G[{z, bp, z^2, 1}, w] - 18*G[{z, bp, z^2, z^2}, w] - 
         96*G[{z, cm, 1, 1}, w] + 48*G[{z, cm, 1, z^2}, w] + 
         12*G[{z, cm, cm, 1}, w] - 6*G[{z, cm, cm, z^2}, w] + 
         12*G[{z, cm, cp, 1}, w] - 6*G[{z, cm, cp, z^2}, w] + 
         36*G[{z, cm, z^2, 1}, w] - 18*G[{z, cm, z^2, z^2}, w] - 
         96*G[{z, cp, 1, 1}, w] + 48*G[{z, cp, 1, z^2}, w] + 
         12*G[{z, cp, cm, 1}, w] - 6*G[{z, cp, cm, z^2}, w] + 
         12*G[{z, cp, cp, 1}, w] - 6*G[{z, cp, cp, z^2}, w] + 
         36*G[{z, cp, z^2, 1}, w] - 18*G[{z, cp, z^2, z^2}, w] - 
         12*G[{z, -z, 0, 1}, w] + 6*G[{z, -z, 0, z^2}, w] - 
         6*G[{z, -z, bm, 0}, w] + 12*G[{z, -z, bm, 1}, w] - 
         6*G[{z, -z, bm, z^2}, w] - 6*G[{z, -z, bp, 0}, w] + 
         12*G[{z, -z, bp, 1}, w] - 6*G[{z, -z, bp, z^2}, w] + 
         12*G[{z, -z, cm, 1}, w] - 6*G[{z, -z, cm, z^2}, w] + 
         12*G[{z, -z, cp, 1}, w] - 6*G[{z, -z, cp, z^2}, w] + 
         6*G[{z, -z, z^2, 0}, w] - 24*G[{z, -z, z^2, 1}, w] + 
         12*G[{z, -z, z^2, z^2}, w] - 12*G[{z, z, 0, 1}, w] + 
         6*G[{z, z, 0, z^2}, w] - 6*G[{z, z, bm, 0}, w] + 
         12*G[{z, z, bm, 1}, w] - 6*G[{z, z, bm, z^2}, w] - 
         6*G[{z, z, bp, 0}, w] + 12*G[{z, z, bp, 1}, w] - 
         6*G[{z, z, bp, z^2}, w] + 12*G[{z, z, cm, 1}, w] - 
         6*G[{z, z, cm, z^2}, w] + 12*G[{z, z, cp, 1}, w] - 
         6*G[{z, z, cp, z^2}, w] + 6*G[{z, z, z^2, 0}, w] - 
         24*G[{z, z, z^2, 1}, w] + 12*G[{z, z, z^2, z^2}, w] - 
         18*G[{z, z^2, 0, 0}, w] - 36*G[{z, z^2, 0, 1}, w] + 
         18*G[{z, z^2, 0, z^2}, w] - 48*G[{z, z^2, 1, 0}, w] + 
         192*G[{z, z^2, 1, 1}, w] - 96*G[{z, z^2, 1, z^2}, w] + 
         6*G[{z, z^2, bm, 0}, w] - 12*G[{z, z^2, bm, 1}, w] + 
         6*G[{z, z^2, bm, z^2}, w] + 6*G[{z, z^2, bp, 0}, w] - 
         12*G[{z, z^2, bp, 1}, w] + 6*G[{z, z^2, bp, z^2}, w] - 
         12*G[{z, z^2, cm, 1}, w] + 6*G[{z, z^2, cm, z^2}, w] - 
         12*G[{z, z^2, cp, 1}, w] + 6*G[{z, z^2, cp, z^2}, w] + 
         18*G[{z, z^2, z^2, 0}, w] - 72*G[{z, z^2, z^2, 1}, w] + 
         36*G[{z, z^2, z^2, z^2}, w] - 22*G[{z^2, 0, 0, 0}, w] + 
         44*G[{z^2, 0, 0, 1}, w] - 22*G[{z^2, 0, 0, z^2}, w] + 
         80*G[{z^2, 0, 1, 0}, w] + 160*G[{z^2, 0, 1, 1}, w] - 
         80*G[{z^2, 0, 1, z^2}, w] - 18*G[{z^2, 0, bm, 0}, w] + 
         36*G[{z^2, 0, bm, 1}, w] - 18*G[{z^2, 0, bm, z^2}, w] - 
         18*G[{z^2, 0, bp, 0}, w] + 36*G[{z^2, 0, bp, 1}, w] - 
         18*G[{z^2, 0, bp, z^2}, w] - 72*G[{z^2, 0, cm, 1}, w] + 
         36*G[{z^2, 0, cm, z^2}, w] - 72*G[{z^2, 0, cp, 1}, w] + 
         36*G[{z^2, 0, cp, z^2}, w] - 22*G[{z^2, 0, z^2, 0}, w] - 
         44*G[{z^2, 0, z^2, 1}, w] + 22*G[{z^2, 0, z^2, z^2}, w] + 
         8*G[{z^2, 1, 0, 0}, w] + 304*G[{z^2, 1, 0, 1}, w] - 
         152*G[{z^2, 1, 0, z^2}, w] + 256*G[{z^2, 1, 1, 0}, w] - 
         1024*G[{z^2, 1, 1, 1}, w] + 512*G[{z^2, 1, 1, z^2}, w] + 
         24*G[{z^2, 1, bm, 0}, w] - 48*G[{z^2, 1, bm, 1}, w] + 
         24*G[{z^2, 1, bm, z^2}, w] + 24*G[{z^2, 1, bp, 0}, w] - 
         48*G[{z^2, 1, bp, 1}, w] + 24*G[{z^2, 1, bp, z^2}, w] - 
         48*G[{z^2, 1, cm, 1}, w] + 24*G[{z^2, 1, cm, z^2}, w] - 
         48*G[{z^2, 1, cp, 1}, w] + 24*G[{z^2, 1, cp, z^2}, w] - 
         152*G[{z^2, 1, z^2, 0}, w] + 608*G[{z^2, 1, z^2, 1}, w] - 
         304*G[{z^2, 1, z^2, z^2}, w] + 18*G[{z^2, bm, 0, 0}, w] - 
         36*G[{z^2, bm, 0, 1}, w] + 18*G[{z^2, bm, 0, z^2}, w] - 
         48*G[{z^2, bm, 1, 0}, w] + 96*G[{z^2, bm, 1, 1}, w] - 
         48*G[{z^2, bm, 1, z^2}, w] + 6*G[{z^2, bm, bm, 0}, w] - 
         12*G[{z^2, bm, bm, 1}, w] + 6*G[{z^2, bm, bm, z^2}, w] + 
         6*G[{z^2, bm, bp, 0}, w] - 12*G[{z^2, bm, bp, 1}, w] + 
         6*G[{z^2, bm, bp, z^2}, w] + 18*G[{z^2, bm, z^2, 0}, w] - 
         36*G[{z^2, bm, z^2, 1}, w] + 18*G[{z^2, bm, z^2, z^2}, w] + 
         18*G[{z^2, bp, 0, 0}, w] - 36*G[{z^2, bp, 0, 1}, w] + 
         18*G[{z^2, bp, 0, z^2}, w] - 48*G[{z^2, bp, 1, 0}, w] + 
         96*G[{z^2, bp, 1, 1}, w] - 48*G[{z^2, bp, 1, z^2}, w] + 
         6*G[{z^2, bp, bm, 0}, w] - 12*G[{z^2, bp, bm, 1}, w] + 
         6*G[{z^2, bp, bm, z^2}, w] + 6*G[{z^2, bp, bp, 0}, w] - 
         12*G[{z^2, bp, bp, 1}, w] + 6*G[{z^2, bp, bp, z^2}, w] + 
         18*G[{z^2, bp, z^2, 0}, w] - 36*G[{z^2, bp, z^2, 1}, w] + 
         18*G[{z^2, bp, z^2, z^2}, w] + 96*G[{z^2, cm, 1, 1}, w] - 
         48*G[{z^2, cm, 1, z^2}, w] - 12*G[{z^2, cm, cm, 1}, w] + 
         6*G[{z^2, cm, cm, z^2}, w] - 12*G[{z^2, cm, cp, 1}, w] + 
         6*G[{z^2, cm, cp, z^2}, w] - 36*G[{z^2, cm, z^2, 1}, w] + 
         18*G[{z^2, cm, z^2, z^2}, w] + 96*G[{z^2, cp, 1, 1}, w] - 
         48*G[{z^2, cp, 1, z^2}, w] - 12*G[{z^2, cp, cm, 1}, w] + 
         6*G[{z^2, cp, cm, z^2}, w] - 12*G[{z^2, cp, cp, 1}, w] + 
         6*G[{z^2, cp, cp, z^2}, w] - 36*G[{z^2, cp, z^2, 1}, w] + 
         18*G[{z^2, cp, z^2, z^2}, w] - 72*G[{z^2, -z, 0, 1}, w] + 
         36*G[{z^2, -z, 0, z^2}, w] - 36*G[{z^2, -z, bm, 0}, w] + 
         72*G[{z^2, -z, bm, 1}, w] - 36*G[{z^2, -z, bm, z^2}, w] - 
         36*G[{z^2, -z, bp, 0}, w] + 72*G[{z^2, -z, bp, 1}, w] - 
         36*G[{z^2, -z, bp, z^2}, w] + 72*G[{z^2, -z, cm, 1}, w] - 
         36*G[{z^2, -z, cm, z^2}, w] + 72*G[{z^2, -z, cp, 1}, w] - 
         36*G[{z^2, -z, cp, z^2}, w] + 36*G[{z^2, -z, z^2, 0}, w] - 
         144*G[{z^2, -z, z^2, 1}, w] + 72*G[{z^2, -z, z^2, z^2}, w] - 
         72*G[{z^2, z, 0, 1}, w] + 36*G[{z^2, z, 0, z^2}, w] - 
         36*G[{z^2, z, bm, 0}, w] + 72*G[{z^2, z, bm, 1}, w] - 
         36*G[{z^2, z, bm, z^2}, w] - 36*G[{z^2, z, bp, 0}, w] + 
         72*G[{z^2, z, bp, 1}, w] - 36*G[{z^2, z, bp, z^2}, w] + 
         72*G[{z^2, z, cm, 1}, w] - 36*G[{z^2, z, cm, z^2}, w] + 
         72*G[{z^2, z, cp, 1}, w] - 36*G[{z^2, z, cp, z^2}, w] + 
         36*G[{z^2, z, z^2, 0}, w] - 144*G[{z^2, z, z^2, 1}, w] + 
         72*G[{z^2, z, z^2, z^2}, w] - 66*G[{z^2, z^2, 0, 0}, w] - 
         44*G[{z^2, z^2, 0, 1}, w] + 22*G[{z^2, z^2, 0, z^2}, w] - 
         80*G[{z^2, z^2, 1, 0}, w] + 320*G[{z^2, z^2, 1, 1}, w] - 
         160*G[{z^2, z^2, 1, z^2}, w] + 18*G[{z^2, z^2, bm, 0}, w] - 
         36*G[{z^2, z^2, bm, 1}, w] + 18*G[{z^2, z^2, bm, z^2}, w] + 
         18*G[{z^2, z^2, bp, 0}, w] - 36*G[{z^2, z^2, bp, 1}, w] + 
         18*G[{z^2, z^2, bp, z^2}, w] - 36*G[{z^2, z^2, cm, 1}, w] + 
         18*G[{z^2, z^2, cm, z^2}, w] - 36*G[{z^2, z^2, cp, 1}, w] + 
         18*G[{z^2, z^2, cp, z^2}, w] + 22*G[{z^2, z^2, z^2, 0}, w] - 
         88*G[{z^2, z^2, z^2, 1}, w] + 44*G[{z^2, z^2, z^2, z^2}, w] + 
         Pi*(G[{-z}, w]*((12*I)*G[{-1, 0}, z] + (72*I)*G[{0, 0}, z] + 
             (12*I)*G[{1, 0}, z]) + G[{z}, w]*((12*I)*G[{-1, 0}, z] + 
             (72*I)*G[{0, 0}, z] + (12*I)*G[{1, 0}, z]) + 
           G[{z^2}, w]*((72*I)*G[{-1, 0}, z] + (176*I)*G[{0, 0}, z] + 
             (72*I)*G[{1, 0}, z]) + G[{1}, w]*((-96*I)*G[{-1, 0}, z] - 
             (320*I)*G[{0, 0}, z] - (96*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((512*I)*G[{1, 1}, w] - (96*I)*G[{1, -z}, w] - 
             (96*I)*G[{1, z}, w] - (320*I)*G[{1, z^2}, w] - 
             (96*I)*G[{-z, 1}, w] + (12*I)*G[{-z, -z}, w] + 
             (12*I)*G[{-z, z}, w] + (72*I)*G[{-z, z^2}, w] - 
             (96*I)*G[{z, 1}, w] + (12*I)*G[{z, -z}, w] + 
             (12*I)*G[{z, z}, w] + (72*I)*G[{z, z^2}, w] - 
             (320*I)*G[{z^2, 1}, w] + (72*I)*G[{z^2, -z}, w] + 
             (72*I)*G[{z^2, z}, w] + (176*I)*G[{z^2, z^2}, w]) + 
           (12*I)*G[{-1, -1, 0}, z] + (72*I)*G[{-1, 0, 0}, z] + 
           (12*I)*G[{-1, 1, 0}, z] + (72*I)*G[{0, -1, 0}, z] + 
           (176*I)*G[{0, 0, 0}, z] + (72*I)*G[{0, 1, 0}, z] + 
           (12*I)*G[{1, -1, 0}, z] + (72*I)*G[{1, 0, 0}, z] + 
           (12*I)*G[{1, 1, 0}, z] - (512*I)*G[{1, 1, 1}, w] + 
           (256*I)*G[{1, 1, z^2}, w] + (48*I)*G[{1, -z, bm}, w] + 
           (48*I)*G[{1, -z, bp}, w] - (48*I)*G[{1, -z, z^2}, w] + 
           (48*I)*G[{1, z, bm}, w] + (48*I)*G[{1, z, bp}, w] - 
           (48*I)*G[{1, z, z^2}, w] + (80*I)*G[{1, z^2, 0}, w] + 
           (256*I)*G[{1, z^2, 1}, w] - (48*I)*G[{1, z^2, bm}, w] - 
           (48*I)*G[{1, z^2, bp}, w] - (80*I)*G[{1, z^2, z^2}, w] + 
           (36*I)*G[{-z, 1, 0}, w] + (12*I)*G[{-z, 1, bm}, w] + 
           (12*I)*G[{-z, 1, bp}, w] - (12*I)*G[{-z, 1, z^2}, w] - 
           (18*I)*G[{-z, bm, 0}, w] + (48*I)*G[{-z, bm, 1}, w] - 
           (6*I)*G[{-z, bm, bm}, w] - (6*I)*G[{-z, bm, bp}, w] - 
           (18*I)*G[{-z, bm, z^2}, w] - (18*I)*G[{-z, bp, 0}, w] + 
           (48*I)*G[{-z, bp, 1}, w] - (6*I)*G[{-z, bp, bm}, w] - 
           (6*I)*G[{-z, bp, bp}, w] - (18*I)*G[{-z, bp, z^2}, w] - 
           (6*I)*G[{-z, -z, bm}, w] - (6*I)*G[{-z, -z, bp}, w] + 
           (6*I)*G[{-z, -z, z^2}, w] - (6*I)*G[{-z, z, bm}, w] - 
           (6*I)*G[{-z, z, bp}, w] + (6*I)*G[{-z, z, z^2}, w] - 
           (18*I)*G[{-z, z^2, 0}, w] - (48*I)*G[{-z, z^2, 1}, w] + 
           (6*I)*G[{-z, z^2, bm}, w] + (6*I)*G[{-z, z^2, bp}, w] + 
           (18*I)*G[{-z, z^2, z^2}, w] + (36*I)*G[{z, 1, 0}, w] + 
           (12*I)*G[{z, 1, bm}, w] + (12*I)*G[{z, 1, bp}, w] - 
           (12*I)*G[{z, 1, z^2}, w] - (18*I)*G[{z, bm, 0}, w] + 
           (48*I)*G[{z, bm, 1}, w] - (6*I)*G[{z, bm, bm}, w] - 
           (6*I)*G[{z, bm, bp}, w] - (18*I)*G[{z, bm, z^2}, w] - 
           (18*I)*G[{z, bp, 0}, w] + (48*I)*G[{z, bp, 1}, w] - 
           (6*I)*G[{z, bp, bm}, w] - (6*I)*G[{z, bp, bp}, w] - 
           (18*I)*G[{z, bp, z^2}, w] - (6*I)*G[{z, -z, bm}, w] - 
           (6*I)*G[{z, -z, bp}, w] + (6*I)*G[{z, -z, z^2}, w] - 
           (6*I)*G[{z, z, bm}, w] - (6*I)*G[{z, z, bp}, w] + 
           (6*I)*G[{z, z, z^2}, w] - (18*I)*G[{z, z^2, 0}, w] - 
           (48*I)*G[{z, z^2, 1}, w] + (6*I)*G[{z, z^2, bm}, w] + 
           (6*I)*G[{z, z^2, bp}, w] + (18*I)*G[{z, z^2, z^2}, w] - 
           (22*I)*G[{z^2, 0, 0}, w] + (80*I)*G[{z^2, 0, 1}, w] - 
           (18*I)*G[{z^2, 0, bm}, w] - (18*I)*G[{z^2, 0, bp}, w] - 
           (22*I)*G[{z^2, 0, z^2}, w] + (8*I)*G[{z^2, 1, 0}, w] + 
           (256*I)*G[{z^2, 1, 1}, w] + (24*I)*G[{z^2, 1, bm}, w] + 
           (24*I)*G[{z^2, 1, bp}, w] - (152*I)*G[{z^2, 1, z^2}, w] + 
           (18*I)*G[{z^2, bm, 0}, w] - (48*I)*G[{z^2, bm, 1}, w] + 
           (6*I)*G[{z^2, bm, bm}, w] + (6*I)*G[{z^2, bm, bp}, w] + 
           (18*I)*G[{z^2, bm, z^2}, w] + (18*I)*G[{z^2, bp, 0}, w] - 
           (48*I)*G[{z^2, bp, 1}, w] + (6*I)*G[{z^2, bp, bm}, w] + 
           (6*I)*G[{z^2, bp, bp}, w] + (18*I)*G[{z^2, bp, z^2}, w] - 
           (36*I)*G[{z^2, -z, bm}, w] - (36*I)*G[{z^2, -z, bp}, w] + 
           (36*I)*G[{z^2, -z, z^2}, w] - (36*I)*G[{z^2, z, bm}, w] - 
           (36*I)*G[{z^2, z, bp}, w] + (36*I)*G[{z^2, z, z^2}, w] - 
           (66*I)*G[{z^2, z^2, 0}, w] - (80*I)*G[{z^2, z^2, 1}, w] + 
           (18*I)*G[{z^2, z^2, bm}, w] + (18*I)*G[{z^2, z^2, bp}, w] + 
           (22*I)*G[{z^2, z^2, z^2}, w] - (26*I)*Zeta[3]) + 
         (-6*G[{-1}, z] - 26*G[{0}, w] - 96*G[{0}, z] + 160*G[{1}, w] - 
           6*G[{1}, z] - 6*G[{-z}, w] - 6*G[{z}, w] - 96*G[{z^2}, w])*
          Zeta[3]), MI[31] -> \[Epsilon]^5*Help["Fam_np", 31] + 
       \[Epsilon]^4*((-11*Pi^4)/60 + (I/3)*Pi^3*G[{0}, w] - 
         8*G[{0, 1}, w]*G[{1, 0}, z] + 4*G[{0, cm}, w]*G[{1, 0}, z] + 
         4*G[{0, cp}, w]*G[{1, 0}, z] - 4*G[{0, -z}, w]*G[{1, 0}, z] - 
         4*G[{0, z}, w]*G[{1, 0}, z] + 4*G[{0, z^2}, w]*G[{1, 0}, z] + 
         G[{0, 0}, w]*(-8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + 
         G[{1, 0}, z]*(4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] - 
           4*G[{-z, z^2}, w] + 4*G[{z, cm}, w] + 4*G[{z, cp}, w] - 
           4*G[{z, z^2}, w]) + G[{-1, 0}, z]*(4*G[{0, 0}, w] - 
           8*G[{0, 1}, w] + 4*G[{0, cm}, w] + 4*G[{0, cp}, w] - 
           4*G[{0, -z}, w] - 4*G[{0, z}, w] + 4*G[{0, z^2}, w] + 
           4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] - 4*G[{-z, z^2}, w] + 
           4*G[{z, cm}, w] + 4*G[{z, cp}, w] - 4*G[{z, z^2}, w]) + 
         Pi^2*((2*G[{0}, z] - G[{1}, z]/3)*G[{-z}, w] + 
           G[{-1}, z]*(-G[{-z}, w]/3 - G[{z}, w]/3) + 2*G[{0}, z]*G[{z}, w] - 
           (G[{1}, z]*G[{z}, w])/3 + G[{-1, -1}, z]/3 - 2*G[{-1, 0}, z] + 
           G[{-1, 1}, z]/3 - (2*G[{0, -1}, z])/3 - G[{0, 0}, w] + 
           4*G[{0, 0}, z] - 2*G[{0, 1}, w] - (2*G[{0, 1}, z])/3 + 
           2*G[{0, bm}, w] + 2*G[{0, bp}, w] - G[{0, cm}, w]/3 - 
           G[{0, cp}, w]/3 + G[{0, -z}, w]/3 + G[{0, z}, w]/3 - 
           G[{0, z^2}, w] + G[{1, -1}, z]/3 - 2*G[{1, 0}, z] + 
           G[{1, 1}, z]/3 - (2*G[{-z, bm}, w])/3 - (2*G[{-z, bp}, w])/3 - 
           G[{-z, cm}, w]/3 - G[{-z, cp}, w]/3 + G[{-z, z^2}, w] - 
           (2*G[{z, bm}, w])/3 - (2*G[{z, bp}, w])/3 - G[{z, cm}, w]/3 - 
           G[{z, cp}, w]/3 + G[{z, z^2}, w]) + G[{0, 0}, z]*
          (16*G[{0, 1}, w] - 8*G[{0, cm}, w] - 8*G[{0, cp}, w] - 
           8*G[{0, z^2}, w] + 8*G[{-z, 0}, w] - 8*G[{-z, cm}, w] - 
           8*G[{-z, cp}, w] + 8*G[{-z, z^2}, w] + 8*G[{z, 0}, w] - 
           8*G[{z, cm}, w] - 8*G[{z, cp}, w] + 8*G[{z, z^2}, w]) + 
         G[{0}, w]*(-8*G[{-1, 0, 0}, z] + 16*G[{0, 0, 0}, z] - 
           8*G[{1, 0, 0}, z]) + G[{-z}, w]*(4*G[{-1, -1, 0}, z] - 
           8*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 
           8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] - 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{z}, w]*(4*G[{-1, -1, 0}, z] - 
           8*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 
           8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] - 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{0}, z]*(4*G[{0, 0, cm}, w] + 
           4*G[{0, 0, cp}, w] - 4*G[{0, 0, z^2}, w] - 8*G[{0, 1, cm}, w] - 
           8*G[{0, 1, cp}, w] + 8*G[{0, 1, z^2}, w] + 4*G[{0, cm, cm}, w] + 
           4*G[{0, cm, cp}, w] - 4*G[{0, cm, z^2}, w] + 4*G[{0, cp, cm}, w] + 
           4*G[{0, cp, cp}, w] - 4*G[{0, cp, z^2}, w] + 4*G[{0, -z, 0}, w] - 
           4*G[{0, -z, cm}, w] - 4*G[{0, -z, cp}, w] + 4*G[{0, -z, z^2}, w] + 
           4*G[{0, z, 0}, w] - 4*G[{0, z, cm}, w] - 4*G[{0, z, cp}, w] + 
           4*G[{0, z, z^2}, w] + 4*G[{0, z^2, cm}, w] + 
           4*G[{0, z^2, cp}, w] - 4*G[{0, z^2, z^2}, w] - 
           4*G[{-z, 0, 0}, w] + 4*G[{-z, cm, cm}, w] + 4*G[{-z, cm, cp}, w] - 
           4*G[{-z, cm, z^2}, w] + 4*G[{-z, cp, cm}, w] + 
           4*G[{-z, cp, cp}, w] - 4*G[{-z, cp, z^2}, w] - 
           4*G[{-z, z^2, cm}, w] - 4*G[{-z, z^2, cp}, w] + 
           4*G[{-z, z^2, z^2}, w] - 4*G[{z, 0, 0}, w] + 4*G[{z, cm, cm}, w] + 
           4*G[{z, cm, cp}, w] - 4*G[{z, cm, z^2}, w] + 4*G[{z, cp, cm}, w] + 
           4*G[{z, cp, cp}, w] - 4*G[{z, cp, z^2}, w] - 
           4*G[{z, z^2, cm}, w] - 4*G[{z, z^2, cp}, w] + 
           4*G[{z, z^2, z^2}, w]) - 4*G[{-1, -1, -1, 0}, z] + 
         8*G[{-1, -1, 0, 0}, z] - 4*G[{-1, -1, 1, 0}, z] + 
         8*G[{-1, 0, -1, 0}, z] + 8*G[{-1, 0, 1, 0}, z] - 
         4*G[{-1, 1, -1, 0}, z] + 8*G[{-1, 1, 0, 0}, z] - 
         4*G[{-1, 1, 1, 0}, z] + 8*G[{0, -1, -1, 0}, z] - 
         16*G[{0, -1, 0, 0}, z] + 8*G[{0, -1, 1, 0}, z] - 
         16*G[{0, 0, -1, 0}, z] + 4*G[{0, 0, 0, 0}, w] - 
         8*G[{0, 0, 0, 1}, w] + 4*G[{0, 0, 0, z^2}, w] - 
         16*G[{0, 0, 1, 0}, z] - 4*G[{0, 0, bm, 0}, w] + 
         8*G[{0, 0, bm, 1}, w] - 4*G[{0, 0, bm, z^2}, w] - 
         4*G[{0, 0, bp, 0}, w] + 8*G[{0, 0, bp, 1}, w] - 
         4*G[{0, 0, bp, z^2}, w] - 4*G[{0, 0, cm, 1}, w] + 
         2*G[{0, 0, cm, z^2}, w] - 4*G[{0, 0, cp, 1}, w] + 
         2*G[{0, 0, cp, z^2}, w] + 4*G[{0, 0, z^2, 0}, w] - 
         4*G[{0, 0, z^2, 1}, w] + 2*G[{0, 0, z^2, z^2}, w] + 
         8*G[{0, 1, -1, 0}, z] + 4*G[{0, 1, 0, 0}, w] - 
         16*G[{0, 1, 0, 0}, z] - 8*G[{0, 1, 0, 1}, w] + 
         4*G[{0, 1, 0, z^2}, w] + 8*G[{0, 1, 1, 0}, z] - 
         4*G[{0, 1, bm, 0}, w] + 8*G[{0, 1, bm, 1}, w] - 
         4*G[{0, 1, bm, z^2}, w] - 4*G[{0, 1, bp, 0}, w] + 
         8*G[{0, 1, bp, 1}, w] - 4*G[{0, 1, bp, z^2}, w] + 
         8*G[{0, 1, cm, 1}, w] - 4*G[{0, 1, cm, z^2}, w] + 
         8*G[{0, 1, cp, 1}, w] - 4*G[{0, 1, cp, z^2}, w] + 
         4*G[{0, 1, z^2, 0}, w] - 16*G[{0, 1, z^2, 1}, w] + 
         8*G[{0, 1, z^2, z^2}, w] - 6*G[{0, bm, 0, 0}, w] + 
         12*G[{0, bm, 0, 1}, w] - 6*G[{0, bm, 0, z^2}, w] + 
         6*G[{0, bm, bm, 0}, w] - 12*G[{0, bm, bm, 1}, w] + 
         6*G[{0, bm, bm, z^2}, w] + 6*G[{0, bm, bp, 0}, w] - 
         12*G[{0, bm, bp, 1}, w] + 6*G[{0, bm, bp, z^2}, w] - 
         6*G[{0, bm, z^2, 0}, w] + 12*G[{0, bm, z^2, 1}, w] - 
         6*G[{0, bm, z^2, z^2}, w] - 6*G[{0, bp, 0, 0}, w] + 
         12*G[{0, bp, 0, 1}, w] - 6*G[{0, bp, 0, z^2}, w] + 
         6*G[{0, bp, bm, 0}, w] - 12*G[{0, bp, bm, 1}, w] + 
         6*G[{0, bp, bm, z^2}, w] + 6*G[{0, bp, bp, 0}, w] - 
         12*G[{0, bp, bp, 1}, w] + 6*G[{0, bp, bp, z^2}, w] - 
         6*G[{0, bp, z^2, 0}, w] + 12*G[{0, bp, z^2, 1}, w] - 
         6*G[{0, bp, z^2, z^2}, w] - 4*G[{0, cm, cm, 1}, w] + 
         2*G[{0, cm, cm, z^2}, w] - 4*G[{0, cm, cp, 1}, w] + 
         2*G[{0, cm, cp, z^2}, w] + 4*G[{0, cm, z^2, 1}, w] - 
         2*G[{0, cm, z^2, z^2}, w] - 4*G[{0, cp, cm, 1}, w] + 
         2*G[{0, cp, cm, z^2}, w] - 4*G[{0, cp, cp, 1}, w] + 
         2*G[{0, cp, cp, z^2}, w] + 4*G[{0, cp, z^2, 1}, w] - 
         2*G[{0, cp, z^2, z^2}, w] - 4*G[{0, -z, 0, 1}, w] + 
         2*G[{0, -z, 0, z^2}, w] - 2*G[{0, -z, bm, 0}, w] + 
         4*G[{0, -z, bm, 1}, w] - 2*G[{0, -z, bm, z^2}, w] - 
         2*G[{0, -z, bp, 0}, w] + 4*G[{0, -z, bp, 1}, w] - 
         2*G[{0, -z, bp, z^2}, w] + 4*G[{0, -z, cm, 1}, w] - 
         2*G[{0, -z, cm, z^2}, w] + 4*G[{0, -z, cp, 1}, w] - 
         2*G[{0, -z, cp, z^2}, w] + 2*G[{0, -z, z^2, 0}, w] - 
         8*G[{0, -z, z^2, 1}, w] + 4*G[{0, -z, z^2, z^2}, w] - 
         4*G[{0, z, 0, 1}, w] + 2*G[{0, z, 0, z^2}, w] - 
         2*G[{0, z, bm, 0}, w] + 4*G[{0, z, bm, 1}, w] - 
         2*G[{0, z, bm, z^2}, w] - 2*G[{0, z, bp, 0}, w] + 
         4*G[{0, z, bp, 1}, w] - 2*G[{0, z, bp, z^2}, w] + 
         4*G[{0, z, cm, 1}, w] - 2*G[{0, z, cm, z^2}, w] + 
         4*G[{0, z, cp, 1}, w] - 2*G[{0, z, cp, z^2}, w] + 
         2*G[{0, z, z^2, 0}, w] - 8*G[{0, z, z^2, 1}, w] + 
         4*G[{0, z, z^2, z^2}, w] + 2*G[{0, z^2, 0, 0}, w] - 
         4*G[{0, z^2, 0, 1}, w] + 2*G[{0, z^2, 0, z^2}, w] - 
         2*G[{0, z^2, bm, 0}, w] + 4*G[{0, z^2, bm, 1}, w] - 
         2*G[{0, z^2, bm, z^2}, w] - 2*G[{0, z^2, bp, 0}, w] + 
         4*G[{0, z^2, bp, 1}, w] - 2*G[{0, z^2, bp, z^2}, w] - 
         4*G[{0, z^2, cm, 1}, w] + 2*G[{0, z^2, cm, z^2}, w] - 
         4*G[{0, z^2, cp, 1}, w] + 2*G[{0, z^2, cp, z^2}, w] + 
         2*G[{0, z^2, z^2, 0}, w] - 4*G[{1, -1, -1, 0}, z] + 
         8*G[{1, -1, 0, 0}, z] - 4*G[{1, -1, 1, 0}, z] + 
         8*G[{1, 0, -1, 0}, z] + 8*G[{1, 0, 1, 0}, z] - 
         4*G[{1, 1, -1, 0}, z] + 8*G[{1, 1, 0, 0}, z] - 
         4*G[{1, 1, 1, 0}, z] + 4*G[{-z, 0, 0, 1}, w] - 
         2*G[{-z, 0, 0, z^2}, w] + 2*G[{-z, 0, bm, 0}, w] - 
         4*G[{-z, 0, bm, 1}, w] + 2*G[{-z, 0, bm, z^2}, w] + 
         2*G[{-z, 0, bp, 0}, w] - 4*G[{-z, 0, bp, 1}, w] + 
         2*G[{-z, 0, bp, z^2}, w] - 2*G[{-z, 0, z^2, 0}, w] + 
         4*G[{-z, 0, z^2, 1}, w] - 2*G[{-z, 0, z^2, z^2}, w] + 
         2*G[{-z, bm, 0, 0}, w] - 4*G[{-z, bm, 0, 1}, w] + 
         2*G[{-z, bm, 0, z^2}, w] - 2*G[{-z, bm, bm, 0}, w] + 
         4*G[{-z, bm, bm, 1}, w] - 2*G[{-z, bm, bm, z^2}, w] - 
         2*G[{-z, bm, bp, 0}, w] + 4*G[{-z, bm, bp, 1}, w] - 
         2*G[{-z, bm, bp, z^2}, w] + 2*G[{-z, bm, z^2, 0}, w] - 
         4*G[{-z, bm, z^2, 1}, w] + 2*G[{-z, bm, z^2, z^2}, w] + 
         2*G[{-z, bp, 0, 0}, w] - 4*G[{-z, bp, 0, 1}, w] + 
         2*G[{-z, bp, 0, z^2}, w] - 2*G[{-z, bp, bm, 0}, w] + 
         4*G[{-z, bp, bm, 1}, w] - 2*G[{-z, bp, bm, z^2}, w] - 
         2*G[{-z, bp, bp, 0}, w] + 4*G[{-z, bp, bp, 1}, w] - 
         2*G[{-z, bp, bp, z^2}, w] + 2*G[{-z, bp, z^2, 0}, w] - 
         4*G[{-z, bp, z^2, 1}, w] + 2*G[{-z, bp, z^2, z^2}, w] - 
         4*G[{-z, cm, cm, 1}, w] + 2*G[{-z, cm, cm, z^2}, w] - 
         4*G[{-z, cm, cp, 1}, w] + 2*G[{-z, cm, cp, z^2}, w] + 
         4*G[{-z, cm, z^2, 1}, w] - 2*G[{-z, cm, z^2, z^2}, w] - 
         4*G[{-z, cp, cm, 1}, w] + 2*G[{-z, cp, cm, z^2}, w] - 
         4*G[{-z, cp, cp, 1}, w] + 2*G[{-z, cp, cp, z^2}, w] + 
         4*G[{-z, cp, z^2, 1}, w] - 2*G[{-z, cp, z^2, z^2}, w] - 
         2*G[{-z, z^2, 0, 0}, w] + 4*G[{-z, z^2, 0, 1}, w] - 
         2*G[{-z, z^2, 0, z^2}, w] + 2*G[{-z, z^2, bm, 0}, w] - 
         4*G[{-z, z^2, bm, 1}, w] + 2*G[{-z, z^2, bm, z^2}, w] + 
         2*G[{-z, z^2, bp, 0}, w] - 4*G[{-z, z^2, bp, 1}, w] + 
         2*G[{-z, z^2, bp, z^2}, w] + 4*G[{-z, z^2, cm, 1}, w] - 
         2*G[{-z, z^2, cm, z^2}, w] + 4*G[{-z, z^2, cp, 1}, w] - 
         2*G[{-z, z^2, cp, z^2}, w] - 2*G[{-z, z^2, z^2, 0}, w] + 
         4*G[{z, 0, 0, 1}, w] - 2*G[{z, 0, 0, z^2}, w] + 
         2*G[{z, 0, bm, 0}, w] - 4*G[{z, 0, bm, 1}, w] + 
         2*G[{z, 0, bm, z^2}, w] + 2*G[{z, 0, bp, 0}, w] - 
         4*G[{z, 0, bp, 1}, w] + 2*G[{z, 0, bp, z^2}, w] - 
         2*G[{z, 0, z^2, 0}, w] + 4*G[{z, 0, z^2, 1}, w] - 
         2*G[{z, 0, z^2, z^2}, w] + 2*G[{z, bm, 0, 0}, w] - 
         4*G[{z, bm, 0, 1}, w] + 2*G[{z, bm, 0, z^2}, w] - 
         2*G[{z, bm, bm, 0}, w] + 4*G[{z, bm, bm, 1}, w] - 
         2*G[{z, bm, bm, z^2}, w] - 2*G[{z, bm, bp, 0}, w] + 
         4*G[{z, bm, bp, 1}, w] - 2*G[{z, bm, bp, z^2}, w] + 
         2*G[{z, bm, z^2, 0}, w] - 4*G[{z, bm, z^2, 1}, w] + 
         2*G[{z, bm, z^2, z^2}, w] + 2*G[{z, bp, 0, 0}, w] - 
         4*G[{z, bp, 0, 1}, w] + 2*G[{z, bp, 0, z^2}, w] - 
         2*G[{z, bp, bm, 0}, w] + 4*G[{z, bp, bm, 1}, w] - 
         2*G[{z, bp, bm, z^2}, w] - 2*G[{z, bp, bp, 0}, w] + 
         4*G[{z, bp, bp, 1}, w] - 2*G[{z, bp, bp, z^2}, w] + 
         2*G[{z, bp, z^2, 0}, w] - 4*G[{z, bp, z^2, 1}, w] + 
         2*G[{z, bp, z^2, z^2}, w] - 4*G[{z, cm, cm, 1}, w] + 
         2*G[{z, cm, cm, z^2}, w] - 4*G[{z, cm, cp, 1}, w] + 
         2*G[{z, cm, cp, z^2}, w] + 4*G[{z, cm, z^2, 1}, w] - 
         2*G[{z, cm, z^2, z^2}, w] - 4*G[{z, cp, cm, 1}, w] + 
         2*G[{z, cp, cm, z^2}, w] - 4*G[{z, cp, cp, 1}, w] + 
         2*G[{z, cp, cp, z^2}, w] + 4*G[{z, cp, z^2, 1}, w] - 
         2*G[{z, cp, z^2, z^2}, w] - 2*G[{z, z^2, 0, 0}, w] + 
         4*G[{z, z^2, 0, 1}, w] - 2*G[{z, z^2, 0, z^2}, w] + 
         2*G[{z, z^2, bm, 0}, w] - 4*G[{z, z^2, bm, 1}, w] + 
         2*G[{z, z^2, bm, z^2}, w] + 2*G[{z, z^2, bp, 0}, w] - 
         4*G[{z, z^2, bp, 1}, w] + 2*G[{z, z^2, bp, z^2}, w] + 
         4*G[{z, z^2, cm, 1}, w] - 2*G[{z, z^2, cm, z^2}, w] + 
         4*G[{z, z^2, cp, 1}, w] - 2*G[{z, z^2, cp, z^2}, w] - 
         2*G[{z, z^2, z^2, 0}, w] + Pi*((8*I)*G[{-z}, w]*G[{0, 0}, z] + 
           (8*I)*G[{z}, w]*G[{0, 0}, z] + G[{0}, w]*((4*I)*G[{-1, 0}, z] - 
             (8*I)*G[{0, 0}, z] + (4*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((4*I)*G[{0, -z}, w] + (4*I)*G[{0, z}, w] - 
             (4*I)*G[{-z, 0}, w] - (4*I)*G[{z, 0}, w]) - 
           (8*I)*G[{-1, 0, 0}, z] + (4*I)*G[{0, 0, 0}, w] + 
           (16*I)*G[{0, 0, 0}, z] - (4*I)*G[{0, 0, bm}, w] - 
           (4*I)*G[{0, 0, bp}, w] + (4*I)*G[{0, 0, z^2}, w] + 
           (4*I)*G[{0, 1, 0}, w] - (4*I)*G[{0, 1, bm}, w] - 
           (4*I)*G[{0, 1, bp}, w] + (4*I)*G[{0, 1, z^2}, w] - 
           (6*I)*G[{0, bm, 0}, w] + (6*I)*G[{0, bm, bm}, w] + 
           (6*I)*G[{0, bm, bp}, w] - (6*I)*G[{0, bm, z^2}, w] - 
           (6*I)*G[{0, bp, 0}, w] + (6*I)*G[{0, bp, bm}, w] + 
           (6*I)*G[{0, bp, bp}, w] - (6*I)*G[{0, bp, z^2}, w] - 
           (2*I)*G[{0, -z, bm}, w] - (2*I)*G[{0, -z, bp}, w] + 
           (2*I)*G[{0, -z, z^2}, w] - (2*I)*G[{0, z, bm}, w] - 
           (2*I)*G[{0, z, bp}, w] + (2*I)*G[{0, z, z^2}, w] + 
           (2*I)*G[{0, z^2, 0}, w] - (2*I)*G[{0, z^2, bm}, w] - 
           (2*I)*G[{0, z^2, bp}, w] + (2*I)*G[{0, z^2, z^2}, w] - 
           (8*I)*G[{1, 0, 0}, z] + (2*I)*G[{-z, 0, bm}, w] + 
           (2*I)*G[{-z, 0, bp}, w] - (2*I)*G[{-z, 0, z^2}, w] + 
           (2*I)*G[{-z, bm, 0}, w] - (2*I)*G[{-z, bm, bm}, w] - 
           (2*I)*G[{-z, bm, bp}, w] + (2*I)*G[{-z, bm, z^2}, w] + 
           (2*I)*G[{-z, bp, 0}, w] - (2*I)*G[{-z, bp, bm}, w] - 
           (2*I)*G[{-z, bp, bp}, w] + (2*I)*G[{-z, bp, z^2}, w] - 
           (2*I)*G[{-z, z^2, 0}, w] + (2*I)*G[{-z, z^2, bm}, w] + 
           (2*I)*G[{-z, z^2, bp}, w] - (2*I)*G[{-z, z^2, z^2}, w] + 
           (2*I)*G[{z, 0, bm}, w] + (2*I)*G[{z, 0, bp}, w] - 
           (2*I)*G[{z, 0, z^2}, w] + (2*I)*G[{z, bm, 0}, w] - 
           (2*I)*G[{z, bm, bm}, w] - (2*I)*G[{z, bm, bp}, w] + 
           (2*I)*G[{z, bm, z^2}, w] + (2*I)*G[{z, bp, 0}, w] - 
           (2*I)*G[{z, bp, bm}, w] - (2*I)*G[{z, bp, bp}, w] + 
           (2*I)*G[{z, bp, z^2}, w] - (2*I)*G[{z, z^2, 0}, w] + 
           (2*I)*G[{z, z^2, bm}, w] + (2*I)*G[{z, z^2, bp}, w] - 
           (2*I)*G[{z, z^2, z^2}, w] - (2*I)*Zeta[3]) - 2*G[{0}, w]*Zeta[3]), 
     MI[32] -> -1/24 + \[Epsilon]*((I/12)*Pi + G[{0}, w]/12 - G[{0}, z]/2 + 
         G[{1}, w]/3 - G[{z^2}, w]/6) + \[Epsilon]^2*
        (Pi^2/36 + G[{0}, w]*G[{0}, z] + G[{0}, z]*(4*G[{1}, w] - 
           G[{cm}, w] - G[{cp}, w] - G[{z^2}, w]) + 
         Pi*((-I/6)*G[{0}, w] + I*G[{0}, z] - ((2*I)/3)*G[{1}, w] + 
           (I/3)*G[{z^2}, w]) - G[{-1, 0}, z] - G[{0, 0}, w]/6 - 
         4*G[{0, 0}, z] - (2*G[{0, 1}, w])/3 + G[{0, z^2}, w]/3 - 
         (2*G[{1, 0}, w])/3 - G[{1, 0}, z] - (8*G[{1, 1}, w])/3 + 
         (4*G[{1, z^2}, w])/3 + G[{cm, 1}, w] - G[{cm, z^2}, w]/2 + 
         G[{cp, 1}, w] - G[{cp, z^2}, w]/2 + G[{z^2, 0}, w]/3 + 
         G[{z^2, 1}, w]/3 - G[{z^2, z^2}, w]/6) + 
       \[Epsilon]^5*Help["Fam_np", 32] + \[Epsilon]^3*((I/18)*Pi^3 + 
         Pi^2*(G[{-1}, z]/12 - G[{0}, w]/18 + G[{0}, z]/6 - (2*G[{1}, w])/9 + 
           G[{1}, z]/12 - G[{cm}, w]/12 - G[{cp}, w]/12 + G[{-z}, w]/6 + 
           G[{z}, w]/6 + G[{z^2}, w]/36) + G[{z^2}, w]*(-3*G[{-1, 0}, z] - 
           10*G[{0, 0}, z] - 3*G[{1, 0}, z]) + G[{-z}, w]*
          (-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + G[{z}, w]*
          (-2*G[{-1, 0}, z] - 2*G[{1, 0}, z]) + G[{cm}, w]*
          (G[{-1, 0}, z] - 10*G[{0, 0}, z] + G[{1, 0}, z]) + 
         G[{cp}, w]*(G[{-1, 0}, z] - 10*G[{0, 0}, z] + G[{1, 0}, z]) + 
         G[{0}, w]*(2*G[{-1, 0}, z] + 8*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         G[{1}, w]*(8*G[{-1, 0}, z] + 32*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{0}, z]*(-2*G[{0, 0}, w] - 8*G[{0, 1}, w] + 2*G[{0, cm}, w] + 
           2*G[{0, cp}, w] + 2*G[{0, z^2}, w] - 8*G[{1, 0}, w] - 
           32*G[{1, 1}, w] + 8*G[{1, cm}, w] + 8*G[{1, cp}, w] + 
           8*G[{1, z^2}, w] + 8*G[{cm, 1}, w] + G[{cm, cm}, w] + 
           G[{cm, cp}, w] - 5*G[{cm, z^2}, w] + 8*G[{cp, 1}, w] + 
           G[{cp, cm}, w] + G[{cp, cp}, w] - 5*G[{cp, z^2}, w] + 
           2*G[{-z, 0}, w] - 2*G[{-z, cm}, w] - 2*G[{-z, cp}, w] + 
           2*G[{-z, z^2}, w] + 2*G[{z, 0}, w] - 2*G[{z, cm}, w] - 
           2*G[{z, cp}, w] + 2*G[{z, z^2}, w] + 4*G[{z^2, 0}, w] + 
           8*G[{z^2, 1}, w] - 3*G[{z^2, cm}, w] - 3*G[{z^2, cp}, w] - 
           G[{z^2, z^2}, w]) + Pi*((-2*I)*G[{0}, w]*G[{0}, z] + 
           G[{0}, z]*((-8*I)*G[{1}, w] + (2*I)*G[{-z}, w] + (2*I)*G[{z}, w] + 
             (4*I)*G[{z^2}, w]) + (2*I)*G[{-1, 0}, z] + (I/3)*G[{0, 0}, w] + 
           (8*I)*G[{0, 0}, z] + ((4*I)/3)*G[{0, 1}, w] - 
           ((2*I)/3)*G[{0, z^2}, w] + ((4*I)/3)*G[{1, 0}, w] + 
           (2*I)*G[{1, 0}, z] + ((16*I)/3)*G[{1, 1}, w] - 
           ((8*I)/3)*G[{1, z^2}, w] - I*G[{-z, bm}, w] - I*G[{-z, bp}, w] + 
           I*G[{-z, z^2}, w] - I*G[{z, bm}, w] - I*G[{z, bp}, w] + 
           I*G[{z, z^2}, w] - ((5*I)/3)*G[{z^2, 0}, w] - 
           ((8*I)/3)*G[{z^2, 1}, w] + I*G[{z^2, bm}, w] + I*G[{z^2, bp}, w] + 
           (I/3)*G[{z^2, z^2}, w]) - G[{-1, -1, 0}, z] - 
         10*G[{-1, 0, 0}, z] - G[{-1, 1, 0}, z] - 10*G[{0, -1, 0}, z] + 
         G[{0, 0, 0}, w]/3 - 28*G[{0, 0, 0}, z] + (4*G[{0, 0, 1}, w])/3 - 
         (2*G[{0, 0, z^2}, w])/3 + (4*G[{0, 1, 0}, w])/3 - 
         10*G[{0, 1, 0}, z] + (16*G[{0, 1, 1}, w])/3 - (8*G[{0, 1, z^2}, w])/
          3 - 2*G[{0, cm, 1}, w] + G[{0, cm, z^2}, w] - 2*G[{0, cp, 1}, w] + 
         G[{0, cp, z^2}, w] - (2*G[{0, z^2, 0}, w])/3 - (2*G[{0, z^2, 1}, w])/
          3 + G[{0, z^2, z^2}, w]/3 - G[{1, -1, 0}, z] + 
         (4*G[{1, 0, 0}, w])/3 - 10*G[{1, 0, 0}, z] + (16*G[{1, 0, 1}, w])/
          3 - (8*G[{1, 0, z^2}, w])/3 + (16*G[{1, 1, 0}, w])/3 - 
         G[{1, 1, 0}, z] + (64*G[{1, 1, 1}, w])/3 - (32*G[{1, 1, z^2}, w])/
          3 - 8*G[{1, cm, 1}, w] + 4*G[{1, cm, z^2}, w] - 
         8*G[{1, cp, 1}, w] + 4*G[{1, cp, z^2}, w] - (8*G[{1, z^2, 0}, w])/
          3 - (8*G[{1, z^2, 1}, w])/3 + (4*G[{1, z^2, z^2}, w])/3 - 
         8*G[{cm, 1, 1}, w] + 4*G[{cm, 1, z^2}, w] - G[{cm, cm, 1}, w] + 
         G[{cm, cm, z^2}, w]/2 - G[{cm, cp, 1}, w] + G[{cm, cp, z^2}, w]/2 + 
         5*G[{cm, z^2, 1}, w] - (5*G[{cm, z^2, z^2}, w])/2 - 
         8*G[{cp, 1, 1}, w] + 4*G[{cp, 1, z^2}, w] - G[{cp, cm, 1}, w] + 
         G[{cp, cm, z^2}, w]/2 - G[{cp, cp, 1}, w] + G[{cp, cp, z^2}, w]/2 + 
         5*G[{cp, z^2, 1}, w] - (5*G[{cp, z^2, z^2}, w])/2 - 
         2*G[{-z, 0, 1}, w] + G[{-z, 0, z^2}, w] - G[{-z, bm, 0}, w] + 
         2*G[{-z, bm, 1}, w] - G[{-z, bm, z^2}, w] - G[{-z, bp, 0}, w] + 
         2*G[{-z, bp, 1}, w] - G[{-z, bp, z^2}, w] + 2*G[{-z, cm, 1}, w] - 
         G[{-z, cm, z^2}, w] + 2*G[{-z, cp, 1}, w] - G[{-z, cp, z^2}, w] + 
         G[{-z, z^2, 0}, w] - 4*G[{-z, z^2, 1}, w] + 2*G[{-z, z^2, z^2}, w] - 
         2*G[{z, 0, 1}, w] + G[{z, 0, z^2}, w] - G[{z, bm, 0}, w] + 
         2*G[{z, bm, 1}, w] - G[{z, bm, z^2}, w] - G[{z, bp, 0}, w] + 
         2*G[{z, bp, 1}, w] - G[{z, bp, z^2}, w] + 2*G[{z, cm, 1}, w] - 
         G[{z, cm, z^2}, w] + 2*G[{z, cp, 1}, w] - G[{z, cp, z^2}, w] + 
         G[{z, z^2, 0}, w] - 4*G[{z, z^2, 1}, w] + 2*G[{z, z^2, z^2}, w] - 
         (5*G[{z^2, 0, 0}, w])/3 - (2*G[{z^2, 0, 1}, w])/3 + 
         G[{z^2, 0, z^2}, w]/3 - (8*G[{z^2, 1, 0}, w])/3 - 
         (8*G[{z^2, 1, 1}, w])/3 + (4*G[{z^2, 1, z^2}, w])/3 + 
         G[{z^2, bm, 0}, w] - 2*G[{z^2, bm, 1}, w] + G[{z^2, bm, z^2}, w] + 
         G[{z^2, bp, 0}, w] - 2*G[{z^2, bp, 1}, w] + G[{z^2, bp, z^2}, w] + 
         3*G[{z^2, cm, 1}, w] - (3*G[{z^2, cm, z^2}, w])/2 + 
         3*G[{z^2, cp, 1}, w] - (3*G[{z^2, cp, z^2}, w])/2 + 
         G[{z^2, z^2, 0}, w]/3 + G[{z^2, z^2, 1}, w]/3 - 
         G[{z^2, z^2, z^2}, w]/6 + (7*Zeta[3])/3) + 
       \[Epsilon]^4*((17*Pi^4)/240 + Pi^3*((-I/6)*G[{-1}, z] - 
           (I/9)*G[{0}, w] + I*G[{0}, z] - ((4*I)/9)*G[{1}, w] - 
           (I/6)*G[{1}, z] - (I/6)*G[{-z}, w] - (I/6)*G[{z}, w] + 
           ((5*I)/9)*G[{z^2}, w]) + G[{0, 0}, w]*(-16*G[{0, 0}, z] - 
           4*G[{1, 0}, z]) - 16*G[{0, 1}, w]*G[{1, 0}, z] - 
         2*G[{0, cm}, w]*G[{1, 0}, z] - 2*G[{0, cp}, w]*G[{1, 0}, z] + 
         4*G[{0, -z}, w]*G[{1, 0}, z] + 4*G[{0, z}, w]*G[{1, 0}, z] + 
         6*G[{0, z^2}, w]*G[{1, 0}, z] - 16*G[{1, 0}, w]*G[{1, 0}, z] + 
         G[{0, 0}, z]*(-64*G[{0, 1}, w] + 20*G[{0, cm}, w] + 
           20*G[{0, cp}, w] + 20*G[{0, z^2}, w] - 64*G[{1, 0}, w] - 
           256*G[{1, 1}, w] + 80*G[{1, cm}, w] + 80*G[{1, cp}, w] + 
           80*G[{1, z^2}, w] + 48*G[{cm, 1}, w] + 10*G[{cm, cm}, w] + 
           10*G[{cm, cp}, w] - 34*G[{cm, z^2}, w] + 48*G[{cp, 1}, w] + 
           10*G[{cp, cm}, w] + 10*G[{cp, cp}, w] - 34*G[{cp, z^2}, w] + 
           20*G[{-z, 0}, w] + 8*G[{-z, 1}, w] - 20*G[{-z, cm}, w] - 
           20*G[{-z, cp}, w] + 12*G[{-z, z^2}, w] + 20*G[{z, 0}, w] + 
           8*G[{z, 1}, w] - 20*G[{z, cm}, w] - 20*G[{z, cp}, w] + 
           12*G[{z, z^2}, w] + 32*G[{z^2, 0}, w] + 96*G[{z^2, 1}, w] - 
           30*G[{z^2, cm}, w] - 30*G[{z^2, cp}, w] - 34*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(-64*G[{1, 1}, w] - 8*G[{1, cm}, w] - 8*G[{1, cp}, w] + 
           16*G[{1, -z}, w] + 16*G[{1, z}, w] + 24*G[{1, z^2}, w] + 
           8*G[{cm, 1}, w] - G[{cm, cm}, w] - G[{cm, cp}, w] - 
           3*G[{cm, z^2}, w] + 8*G[{cp, 1}, w] - G[{cp, cm}, w] - 
           G[{cp, cp}, w] - 3*G[{cp, z^2}, w] + 2*G[{-z, 0}, w] + 
           12*G[{-z, 1}, w] + 2*G[{-z, cm}, w] + 2*G[{-z, cp}, w] - 
           2*G[{-z, -z}, w] - 2*G[{-z, z}, w] - 6*G[{-z, z^2}, w] + 
           2*G[{z, 0}, w] + 12*G[{z, 1}, w] + 2*G[{z, cm}, w] + 
           2*G[{z, cp}, w] - 2*G[{z, -z}, w] - 2*G[{z, z}, w] - 
           6*G[{z, z^2}, w] + 8*G[{z^2, 0}, w] + 16*G[{z^2, 1}, w] + 
           3*G[{z^2, cm}, w] + 3*G[{z^2, cp}, w] - 8*G[{z^2, -z}, w] - 
           8*G[{z^2, z}, w] - 3*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*
          (-4*G[{0, 0}, w] - 16*G[{0, 1}, w] - 2*G[{0, cm}, w] - 
           2*G[{0, cp}, w] + 4*G[{0, -z}, w] + 4*G[{0, z}, w] + 
           6*G[{0, z^2}, w] - 16*G[{1, 0}, w] - 64*G[{1, 1}, w] - 
           8*G[{1, cm}, w] - 8*G[{1, cp}, w] + 16*G[{1, -z}, w] + 
           16*G[{1, z}, w] + 24*G[{1, z^2}, w] + 8*G[{cm, 1}, w] - 
           G[{cm, cm}, w] - G[{cm, cp}, w] - 3*G[{cm, z^2}, w] + 
           8*G[{cp, 1}, w] - G[{cp, cm}, w] - G[{cp, cp}, w] - 
           3*G[{cp, z^2}, w] + 2*G[{-z, 0}, w] + 12*G[{-z, 1}, w] + 
           2*G[{-z, cm}, w] + 2*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 
           2*G[{-z, z}, w] - 6*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 
           12*G[{z, 1}, w] + 2*G[{z, cm}, w] + 2*G[{z, cp}, w] - 
           2*G[{z, -z}, w] - 2*G[{z, z}, w] - 6*G[{z, z^2}, w] + 
           8*G[{z^2, 0}, w] + 16*G[{z^2, 1}, w] + 3*G[{z^2, cm}, w] + 
           3*G[{z^2, cp}, w] - 8*G[{z^2, -z}, w] - 8*G[{z^2, z}, w] - 
           3*G[{z^2, z^2}, w]) + Pi^2*(G[{0}, w]*(-G[{0}, z]/3 - 
             G[{1}, z]/6) - (2*G[{1}, w]*G[{1}, z])/3 + 
           G[{0}, z]*((-4*G[{1}, w])/3 - G[{cm}, w]/6 - G[{cp}, w]/6 + 
             (2*G[{-z}, w])/3 + (2*G[{z}, w])/3 - (5*G[{z^2}, w])/6) + 
           G[{1}, z]*(G[{cm}, w]/12 + G[{cp}, w]/12 + (5*G[{z^2}, w])/12) + 
           G[{-1}, z]*(-G[{0}, w]/6 - (2*G[{1}, w])/3 + G[{cm}, w]/12 + 
             G[{cp}, w]/12 + (5*G[{z^2}, w])/12) + G[{-1, -1}, z]/12 + 
           G[{-1, 0}, z]/2 + G[{-1, 1}, z]/12 + (5*G[{0, -1}, z])/6 + 
           G[{0, 0}, w]/9 + G[{0, 0}, z] + (4*G[{0, 1}, w])/9 + 
           (5*G[{0, 1}, z])/6 + G[{0, cm}, w]/6 + G[{0, cp}, w]/6 - 
           G[{0, -z}, w]/3 - G[{0, z}, w]/3 - G[{0, z^2}, w]/18 + 
           G[{1, -1}, z]/12 + (4*G[{1, 0}, w])/9 + G[{1, 0}, z]/2 + 
           (16*G[{1, 1}, w])/9 + G[{1, 1}, z]/12 + (2*G[{1, cm}, w])/3 + 
           (2*G[{1, cp}, w])/3 - (4*G[{1, -z}, w])/3 - (4*G[{1, z}, w])/3 - 
           (2*G[{1, z^2}, w])/9 + G[{cm, cm}, w]/12 + G[{cm, cp}, w]/12 - 
           G[{cm, z^2}, w]/12 + G[{cp, cm}, w]/12 + G[{cp, cp}, w]/12 - 
           G[{cp, z^2}, w]/12 - G[{-z, 0}, w]/6 - G[{-z, 1}, w] + 
           G[{-z, bm}, w]/3 + G[{-z, bp}, w]/3 - G[{-z, cm}, w]/6 - 
           G[{-z, cp}, w]/6 + G[{-z, -z}, w]/6 + G[{-z, z}, w]/6 + 
           G[{-z, z^2}, w]/6 - G[{z, 0}, w]/6 - G[{z, 1}, w] + 
           G[{z, bm}, w]/3 + G[{z, bp}, w]/3 - G[{z, cm}, w]/6 - 
           G[{z, cp}, w]/6 + G[{z, -z}, w]/6 + G[{z, z}, w]/6 + 
           G[{z, z^2}, w]/6 + (4*G[{z^2, 0}, w])/9 - (2*G[{z^2, 1}, w])/9 - 
           G[{z^2, bm}, w]/3 - G[{z^2, bp}, w]/3 - G[{z^2, cm}, w]/4 - 
           G[{z^2, cp}, w]/4 + (2*G[{z^2, -z}, w])/3 + (2*G[{z^2, z}, w])/3 + 
           G[{z^2, z^2}, w]/36) + G[{-z}, w]*(-20*G[{-1, 0, 0}, z] - 
           16*G[{0, -1, 0}, z] - 8*G[{0, 0, 0}, z] - 16*G[{0, 1, 0}, z] - 
           20*G[{1, 0, 0}, z]) + G[{z}, w]*(-20*G[{-1, 0, 0}, z] - 
           16*G[{0, -1, 0}, z] - 8*G[{0, 0, 0}, z] - 16*G[{0, 1, 0}, z] - 
           20*G[{1, 0, 0}, z]) + G[{z^2}, w]*(-5*G[{-1, -1, 0}, z] - 
           30*G[{-1, 0, 0}, z] - 5*G[{-1, 1, 0}, z] - 22*G[{0, -1, 0}, z] - 
           100*G[{0, 0, 0}, z] - 22*G[{0, 1, 0}, z] - 5*G[{1, -1, 0}, z] - 
           30*G[{1, 0, 0}, z] - 5*G[{1, 1, 0}, z]) + 
         G[{cm}, w]*(-G[{-1, -1, 0}, z] + 10*G[{-1, 0, 0}, z] - 
           G[{-1, 1, 0}, z] - 6*G[{0, -1, 0}, z] - 68*G[{0, 0, 0}, z] - 
           6*G[{0, 1, 0}, z] - G[{1, -1, 0}, z] + 10*G[{1, 0, 0}, z] - 
           G[{1, 1, 0}, z]) + G[{cp}, w]*(-G[{-1, -1, 0}, z] + 
           10*G[{-1, 0, 0}, z] - G[{-1, 1, 0}, z] - 6*G[{0, -1, 0}, z] - 
           68*G[{0, 0, 0}, z] - 6*G[{0, 1, 0}, z] - G[{1, -1, 0}, z] + 
           10*G[{1, 0, 0}, z] - G[{1, 1, 0}, z]) + 
         G[{0}, w]*(2*G[{-1, -1, 0}, z] + 20*G[{-1, 0, 0}, z] + 
           2*G[{-1, 1, 0}, z] + 20*G[{0, -1, 0}, z] + 56*G[{0, 0, 0}, z] + 
           20*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 20*G[{1, 0, 0}, z] + 
           2*G[{1, 1, 0}, z]) + G[{1}, w]*(8*G[{-1, -1, 0}, z] + 
           80*G[{-1, 0, 0}, z] + 8*G[{-1, 1, 0}, z] + 80*G[{0, -1, 0}, z] + 
           224*G[{0, 0, 0}, z] + 80*G[{0, 1, 0}, z] + 8*G[{1, -1, 0}, z] + 
           80*G[{1, 0, 0}, z] + 8*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(4*G[{0, 0, 0}, w] + 16*G[{0, 0, 1}, w] - 
           4*G[{0, 0, cm}, w] - 4*G[{0, 0, cp}, w] - 4*G[{0, 0, z^2}, w] + 
           16*G[{0, 1, 0}, w] + 64*G[{0, 1, 1}, w] - 16*G[{0, 1, cm}, w] - 
           16*G[{0, 1, cp}, w] - 16*G[{0, 1, z^2}, w] - 16*G[{0, cm, 1}, w] - 
           2*G[{0, cm, cm}, w] - 2*G[{0, cm, cp}, w] + 
           10*G[{0, cm, z^2}, w] - 16*G[{0, cp, 1}, w] - 
           2*G[{0, cp, cm}, w] - 2*G[{0, cp, cp}, w] + 
           10*G[{0, cp, z^2}, w] - 4*G[{0, -z, 0}, w] + 4*G[{0, -z, cm}, w] + 
           4*G[{0, -z, cp}, w] - 4*G[{0, -z, z^2}, w] - 4*G[{0, z, 0}, w] + 
           4*G[{0, z, cm}, w] + 4*G[{0, z, cp}, w] - 4*G[{0, z, z^2}, w] - 
           8*G[{0, z^2, 0}, w] - 16*G[{0, z^2, 1}, w] + 
           6*G[{0, z^2, cm}, w] + 6*G[{0, z^2, cp}, w] + 
           2*G[{0, z^2, z^2}, w] + 16*G[{1, 0, 0}, w] + 64*G[{1, 0, 1}, w] - 
           16*G[{1, 0, cm}, w] - 16*G[{1, 0, cp}, w] - 16*G[{1, 0, z^2}, w] + 
           64*G[{1, 1, 0}, w] + 256*G[{1, 1, 1}, w] - 64*G[{1, 1, cm}, w] - 
           64*G[{1, 1, cp}, w] - 64*G[{1, 1, z^2}, w] - 64*G[{1, cm, 1}, w] - 
           8*G[{1, cm, cm}, w] - 8*G[{1, cm, cp}, w] + 
           40*G[{1, cm, z^2}, w] - 64*G[{1, cp, 1}, w] - 
           8*G[{1, cp, cm}, w] - 8*G[{1, cp, cp}, w] + 
           40*G[{1, cp, z^2}, w] - 16*G[{1, -z, 0}, w] + 
           16*G[{1, -z, cm}, w] + 16*G[{1, -z, cp}, w] - 
           16*G[{1, -z, z^2}, w] - 16*G[{1, z, 0}, w] + 16*G[{1, z, cm}, w] + 
           16*G[{1, z, cp}, w] - 16*G[{1, z, z^2}, w] - 
           32*G[{1, z^2, 0}, w] - 64*G[{1, z^2, 1}, w] + 
           24*G[{1, z^2, cm}, w] + 24*G[{1, z^2, cp}, w] + 
           8*G[{1, z^2, z^2}, w] - 64*G[{cm, 1, 1}, w] + 
           8*G[{cm, 1, cm}, w] + 8*G[{cm, 1, cp}, w] + 
           24*G[{cm, 1, z^2}, w] - 8*G[{cm, cm, 1}, w] - G[{cm, cm, cm}, w] - 
           G[{cm, cm, cp}, w] + 5*G[{cm, cm, z^2}, w] - 8*G[{cm, cp, 1}, w] - 
           G[{cm, cp, cm}, w] - G[{cm, cp, cp}, w] + 5*G[{cm, cp, z^2}, w] + 
           40*G[{cm, z^2, 1}, w] - 3*G[{cm, z^2, cm}, w] - 
           3*G[{cm, z^2, cp}, w] - 17*G[{cm, z^2, z^2}, w] - 
           64*G[{cp, 1, 1}, w] + 8*G[{cp, 1, cm}, w] + 8*G[{cp, 1, cp}, w] + 
           24*G[{cp, 1, z^2}, w] - 8*G[{cp, cm, 1}, w] - G[{cp, cm, cm}, w] - 
           G[{cp, cm, cp}, w] + 5*G[{cp, cm, z^2}, w] - 8*G[{cp, cp, 1}, w] - 
           G[{cp, cp, cm}, w] - G[{cp, cp, cp}, w] + 5*G[{cp, cp, z^2}, w] + 
           40*G[{cp, z^2, 1}, w] - 3*G[{cp, z^2, cm}, w] - 
           3*G[{cp, z^2, cp}, w] - 17*G[{cp, z^2, z^2}, w] - 
           4*G[{-z, 0, 0}, w] - 16*G[{-z, 0, 1}, w] + 2*G[{-z, 0, cm}, w] + 
           2*G[{-z, 0, cp}, w] + 6*G[{-z, 0, z^2}, w] - 16*G[{-z, 1, 0}, w] + 
           12*G[{-z, 1, cm}, w] + 12*G[{-z, 1, cp}, w] - 
           12*G[{-z, 1, z^2}, w] + 16*G[{-z, cm, 1}, w] + 
           2*G[{-z, cm, cm}, w] + 2*G[{-z, cm, cp}, w] - 
           10*G[{-z, cm, z^2}, w] + 16*G[{-z, cp, 1}, w] + 
           2*G[{-z, cp, cm}, w] + 2*G[{-z, cp, cp}, w] - 
           10*G[{-z, cp, z^2}, w] + 2*G[{-z, -z, 0}, w] - 
           2*G[{-z, -z, cm}, w] - 2*G[{-z, -z, cp}, w] + 
           2*G[{-z, -z, z^2}, w] + 2*G[{-z, z, 0}, w] - 2*G[{-z, z, cm}, w] - 
           2*G[{-z, z, cp}, w] + 2*G[{-z, z, z^2}, w] + 
           8*G[{-z, z^2, 0}, w] - 16*G[{-z, z^2, 1}, w] - 
           6*G[{-z, z^2, cm}, w] - 6*G[{-z, z^2, cp}, w] + 
           14*G[{-z, z^2, z^2}, w] - 4*G[{z, 0, 0}, w] - 16*G[{z, 0, 1}, w] + 
           2*G[{z, 0, cm}, w] + 2*G[{z, 0, cp}, w] + 6*G[{z, 0, z^2}, w] - 
           16*G[{z, 1, 0}, w] + 12*G[{z, 1, cm}, w] + 12*G[{z, 1, cp}, w] - 
           12*G[{z, 1, z^2}, w] + 16*G[{z, cm, 1}, w] + 2*G[{z, cm, cm}, w] + 
           2*G[{z, cm, cp}, w] - 10*G[{z, cm, z^2}, w] + 
           16*G[{z, cp, 1}, w] + 2*G[{z, cp, cm}, w] + 2*G[{z, cp, cp}, w] - 
           10*G[{z, cp, z^2}, w] + 2*G[{z, -z, 0}, w] - 2*G[{z, -z, cm}, w] - 
           2*G[{z, -z, cp}, w] + 2*G[{z, -z, z^2}, w] + 2*G[{z, z, 0}, w] - 
           2*G[{z, z, cm}, w] - 2*G[{z, z, cp}, w] + 2*G[{z, z, z^2}, w] + 
           8*G[{z, z^2, 0}, w] - 16*G[{z, z^2, 1}, w] - 
           6*G[{z, z^2, cm}, w] - 6*G[{z, z^2, cp}, w] + 
           14*G[{z, z^2, z^2}, w] - 8*G[{z^2, 0, 0}, w] - 
           32*G[{z^2, 0, 1}, w] + 8*G[{z^2, 0, cm}, w] + 
           8*G[{z^2, 0, cp}, w] + 8*G[{z^2, 0, z^2}, w] - 
           32*G[{z^2, 1, 0}, w] - 64*G[{z^2, 1, 1}, w] + 
           16*G[{z^2, 1, cm}, w] + 16*G[{z^2, 1, cp}, w] + 
           16*G[{z^2, 1, z^2}, w] + 24*G[{z^2, cm, 1}, w] + 
           3*G[{z^2, cm, cm}, w] + 3*G[{z^2, cm, cp}, w] - 
           15*G[{z^2, cm, z^2}, w] + 24*G[{z^2, cp, 1}, w] + 
           3*G[{z^2, cp, cm}, w] + 3*G[{z^2, cp, cp}, w] - 
           15*G[{z^2, cp, z^2}, w] + 8*G[{z^2, -z, 0}, w] - 
           8*G[{z^2, -z, cm}, w] - 8*G[{z^2, -z, cp}, w] + 
           8*G[{z^2, -z, z^2}, w] + 8*G[{z^2, z, 0}, w] - 
           8*G[{z^2, z, cm}, w] - 8*G[{z^2, z, cp}, w] + 
           8*G[{z^2, z, z^2}, w] + 16*G[{z^2, z^2, 0}, w] + 
           8*G[{z^2, z^2, 1}, w] - 3*G[{z^2, z^2, cm}, w] - 
           3*G[{z^2, z^2, cp}, w] - G[{z^2, z^2, z^2}, w]) - 
         G[{-1, -1, -1, 0}, z] - 10*G[{-1, -1, 0, 0}, z] - 
         G[{-1, -1, 1, 0}, z] - 22*G[{-1, 0, -1, 0}, z] - 
         76*G[{-1, 0, 0, 0}, z] - 22*G[{-1, 0, 1, 0}, z] - 
         G[{-1, 1, -1, 0}, z] - 10*G[{-1, 1, 0, 0}, z] - 
         G[{-1, 1, 1, 0}, z] - 10*G[{0, -1, -1, 0}, z] - 
         100*G[{0, -1, 0, 0}, z] - 10*G[{0, -1, 1, 0}, z] - 
         76*G[{0, 0, -1, 0}, z] - (2*G[{0, 0, 0, 0}, w])/3 - 
         184*G[{0, 0, 0, 0}, z] - (8*G[{0, 0, 0, 1}, w])/3 + 
         (4*G[{0, 0, 0, z^2}, w])/3 - (8*G[{0, 0, 1, 0}, w])/3 - 
         76*G[{0, 0, 1, 0}, z] - (32*G[{0, 0, 1, 1}, w])/3 + 
         (16*G[{0, 0, 1, z^2}, w])/3 + 4*G[{0, 0, cm, 1}, w] - 
         2*G[{0, 0, cm, z^2}, w] + 4*G[{0, 0, cp, 1}, w] - 
         2*G[{0, 0, cp, z^2}, w] + (4*G[{0, 0, z^2, 0}, w])/3 + 
         (4*G[{0, 0, z^2, 1}, w])/3 - (2*G[{0, 0, z^2, z^2}, w])/3 - 
         10*G[{0, 1, -1, 0}, z] - (8*G[{0, 1, 0, 0}, w])/3 - 
         100*G[{0, 1, 0, 0}, z] - (32*G[{0, 1, 0, 1}, w])/3 + 
         (16*G[{0, 1, 0, z^2}, w])/3 - (32*G[{0, 1, 1, 0}, w])/3 - 
         10*G[{0, 1, 1, 0}, z] - (128*G[{0, 1, 1, 1}, w])/3 + 
         (64*G[{0, 1, 1, z^2}, w])/3 + 16*G[{0, 1, cm, 1}, w] - 
         8*G[{0, 1, cm, z^2}, w] + 16*G[{0, 1, cp, 1}, w] - 
         8*G[{0, 1, cp, z^2}, w] + (16*G[{0, 1, z^2, 0}, w])/3 + 
         (16*G[{0, 1, z^2, 1}, w])/3 - (8*G[{0, 1, z^2, z^2}, w])/3 + 
         16*G[{0, cm, 1, 1}, w] - 8*G[{0, cm, 1, z^2}, w] + 
         2*G[{0, cm, cm, 1}, w] - G[{0, cm, cm, z^2}, w] + 
         2*G[{0, cm, cp, 1}, w] - G[{0, cm, cp, z^2}, w] - 
         10*G[{0, cm, z^2, 1}, w] + 5*G[{0, cm, z^2, z^2}, w] + 
         16*G[{0, cp, 1, 1}, w] - 8*G[{0, cp, 1, z^2}, w] + 
         2*G[{0, cp, cm, 1}, w] - G[{0, cp, cm, z^2}, w] + 
         2*G[{0, cp, cp, 1}, w] - G[{0, cp, cp, z^2}, w] - 
         10*G[{0, cp, z^2, 1}, w] + 5*G[{0, cp, z^2, z^2}, w] + 
         4*G[{0, -z, 0, 1}, w] - 2*G[{0, -z, 0, z^2}, w] + 
         2*G[{0, -z, bm, 0}, w] - 4*G[{0, -z, bm, 1}, w] + 
         2*G[{0, -z, bm, z^2}, w] + 2*G[{0, -z, bp, 0}, w] - 
         4*G[{0, -z, bp, 1}, w] + 2*G[{0, -z, bp, z^2}, w] - 
         4*G[{0, -z, cm, 1}, w] + 2*G[{0, -z, cm, z^2}, w] - 
         4*G[{0, -z, cp, 1}, w] + 2*G[{0, -z, cp, z^2}, w] - 
         2*G[{0, -z, z^2, 0}, w] + 8*G[{0, -z, z^2, 1}, w] - 
         4*G[{0, -z, z^2, z^2}, w] + 4*G[{0, z, 0, 1}, w] - 
         2*G[{0, z, 0, z^2}, w] + 2*G[{0, z, bm, 0}, w] - 
         4*G[{0, z, bm, 1}, w] + 2*G[{0, z, bm, z^2}, w] + 
         2*G[{0, z, bp, 0}, w] - 4*G[{0, z, bp, 1}, w] + 
         2*G[{0, z, bp, z^2}, w] - 4*G[{0, z, cm, 1}, w] + 
         2*G[{0, z, cm, z^2}, w] - 4*G[{0, z, cp, 1}, w] + 
         2*G[{0, z, cp, z^2}, w] - 2*G[{0, z, z^2, 0}, w] + 
         8*G[{0, z, z^2, 1}, w] - 4*G[{0, z, z^2, z^2}, w] + 
         (10*G[{0, z^2, 0, 0}, w])/3 + (4*G[{0, z^2, 0, 1}, w])/3 - 
         (2*G[{0, z^2, 0, z^2}, w])/3 + (16*G[{0, z^2, 1, 0}, w])/3 + 
         (16*G[{0, z^2, 1, 1}, w])/3 - (8*G[{0, z^2, 1, z^2}, w])/3 - 
         2*G[{0, z^2, bm, 0}, w] + 4*G[{0, z^2, bm, 1}, w] - 
         2*G[{0, z^2, bm, z^2}, w] - 2*G[{0, z^2, bp, 0}, w] + 
         4*G[{0, z^2, bp, 1}, w] - 2*G[{0, z^2, bp, z^2}, w] - 
         6*G[{0, z^2, cm, 1}, w] + 3*G[{0, z^2, cm, z^2}, w] - 
         6*G[{0, z^2, cp, 1}, w] + 3*G[{0, z^2, cp, z^2}, w] - 
         (2*G[{0, z^2, z^2, 0}, w])/3 - (2*G[{0, z^2, z^2, 1}, w])/3 + 
         G[{0, z^2, z^2, z^2}, w]/3 - G[{1, -1, -1, 0}, z] - 
         10*G[{1, -1, 0, 0}, z] - G[{1, -1, 1, 0}, z] - 
         22*G[{1, 0, -1, 0}, z] - (8*G[{1, 0, 0, 0}, w])/3 - 
         76*G[{1, 0, 0, 0}, z] - (32*G[{1, 0, 0, 1}, w])/3 + 
         (16*G[{1, 0, 0, z^2}, w])/3 - (32*G[{1, 0, 1, 0}, w])/3 - 
         22*G[{1, 0, 1, 0}, z] - (128*G[{1, 0, 1, 1}, w])/3 + 
         (64*G[{1, 0, 1, z^2}, w])/3 + 16*G[{1, 0, cm, 1}, w] - 
         8*G[{1, 0, cm, z^2}, w] + 16*G[{1, 0, cp, 1}, w] - 
         8*G[{1, 0, cp, z^2}, w] + (16*G[{1, 0, z^2, 0}, w])/3 + 
         (16*G[{1, 0, z^2, 1}, w])/3 - (8*G[{1, 0, z^2, z^2}, w])/3 - 
         G[{1, 1, -1, 0}, z] - (32*G[{1, 1, 0, 0}, w])/3 - 
         10*G[{1, 1, 0, 0}, z] - (128*G[{1, 1, 0, 1}, w])/3 + 
         (64*G[{1, 1, 0, z^2}, w])/3 - (128*G[{1, 1, 1, 0}, w])/3 - 
         G[{1, 1, 1, 0}, z] - (512*G[{1, 1, 1, 1}, w])/3 + 
         (256*G[{1, 1, 1, z^2}, w])/3 + 64*G[{1, 1, cm, 1}, w] - 
         32*G[{1, 1, cm, z^2}, w] + 64*G[{1, 1, cp, 1}, w] - 
         32*G[{1, 1, cp, z^2}, w] + (64*G[{1, 1, z^2, 0}, w])/3 + 
         (64*G[{1, 1, z^2, 1}, w])/3 - (32*G[{1, 1, z^2, z^2}, w])/3 + 
         64*G[{1, cm, 1, 1}, w] - 32*G[{1, cm, 1, z^2}, w] + 
         8*G[{1, cm, cm, 1}, w] - 4*G[{1, cm, cm, z^2}, w] + 
         8*G[{1, cm, cp, 1}, w] - 4*G[{1, cm, cp, z^2}, w] - 
         40*G[{1, cm, z^2, 1}, w] + 20*G[{1, cm, z^2, z^2}, w] + 
         64*G[{1, cp, 1, 1}, w] - 32*G[{1, cp, 1, z^2}, w] + 
         8*G[{1, cp, cm, 1}, w] - 4*G[{1, cp, cm, z^2}, w] + 
         8*G[{1, cp, cp, 1}, w] - 4*G[{1, cp, cp, z^2}, w] - 
         40*G[{1, cp, z^2, 1}, w] + 20*G[{1, cp, z^2, z^2}, w] + 
         16*G[{1, -z, 0, 1}, w] - 8*G[{1, -z, 0, z^2}, w] + 
         8*G[{1, -z, bm, 0}, w] - 16*G[{1, -z, bm, 1}, w] + 
         8*G[{1, -z, bm, z^2}, w] + 8*G[{1, -z, bp, 0}, w] - 
         16*G[{1, -z, bp, 1}, w] + 8*G[{1, -z, bp, z^2}, w] - 
         16*G[{1, -z, cm, 1}, w] + 8*G[{1, -z, cm, z^2}, w] - 
         16*G[{1, -z, cp, 1}, w] + 8*G[{1, -z, cp, z^2}, w] - 
         8*G[{1, -z, z^2, 0}, w] + 32*G[{1, -z, z^2, 1}, w] - 
         16*G[{1, -z, z^2, z^2}, w] + 16*G[{1, z, 0, 1}, w] - 
         8*G[{1, z, 0, z^2}, w] + 8*G[{1, z, bm, 0}, w] - 
         16*G[{1, z, bm, 1}, w] + 8*G[{1, z, bm, z^2}, w] + 
         8*G[{1, z, bp, 0}, w] - 16*G[{1, z, bp, 1}, w] + 
         8*G[{1, z, bp, z^2}, w] - 16*G[{1, z, cm, 1}, w] + 
         8*G[{1, z, cm, z^2}, w] - 16*G[{1, z, cp, 1}, w] + 
         8*G[{1, z, cp, z^2}, w] - 8*G[{1, z, z^2, 0}, w] + 
         32*G[{1, z, z^2, 1}, w] - 16*G[{1, z, z^2, z^2}, w] + 
         (40*G[{1, z^2, 0, 0}, w])/3 + (16*G[{1, z^2, 0, 1}, w])/3 - 
         (8*G[{1, z^2, 0, z^2}, w])/3 + (64*G[{1, z^2, 1, 0}, w])/3 + 
         (64*G[{1, z^2, 1, 1}, w])/3 - (32*G[{1, z^2, 1, z^2}, w])/3 - 
         8*G[{1, z^2, bm, 0}, w] + 16*G[{1, z^2, bm, 1}, w] - 
         8*G[{1, z^2, bm, z^2}, w] - 8*G[{1, z^2, bp, 0}, w] + 
         16*G[{1, z^2, bp, 1}, w] - 8*G[{1, z^2, bp, z^2}, w] - 
         24*G[{1, z^2, cm, 1}, w] + 12*G[{1, z^2, cm, z^2}, w] - 
         24*G[{1, z^2, cp, 1}, w] + 12*G[{1, z^2, cp, z^2}, w] - 
         (8*G[{1, z^2, z^2, 0}, w])/3 - (8*G[{1, z^2, z^2, 1}, w])/3 + 
         (4*G[{1, z^2, z^2, z^2}, w])/3 + 64*G[{cm, 1, 1, 1}, w] - 
         32*G[{cm, 1, 1, z^2}, w] - 8*G[{cm, 1, cm, 1}, w] + 
         4*G[{cm, 1, cm, z^2}, w] - 8*G[{cm, 1, cp, 1}, w] + 
         4*G[{cm, 1, cp, z^2}, w] - 24*G[{cm, 1, z^2, 1}, w] + 
         12*G[{cm, 1, z^2, z^2}, w] + 8*G[{cm, cm, 1, 1}, w] - 
         4*G[{cm, cm, 1, z^2}, w] + G[{cm, cm, cm, 1}, w] - 
         G[{cm, cm, cm, z^2}, w]/2 + G[{cm, cm, cp, 1}, w] - 
         G[{cm, cm, cp, z^2}, w]/2 - 5*G[{cm, cm, z^2, 1}, w] + 
         (5*G[{cm, cm, z^2, z^2}, w])/2 + 8*G[{cm, cp, 1, 1}, w] - 
         4*G[{cm, cp, 1, z^2}, w] + G[{cm, cp, cm, 1}, w] - 
         G[{cm, cp, cm, z^2}, w]/2 + G[{cm, cp, cp, 1}, w] - 
         G[{cm, cp, cp, z^2}, w]/2 - 5*G[{cm, cp, z^2, 1}, w] + 
         (5*G[{cm, cp, z^2, z^2}, w])/2 - 40*G[{cm, z^2, 1, 1}, w] + 
         20*G[{cm, z^2, 1, z^2}, w] + 3*G[{cm, z^2, cm, 1}, w] - 
         (3*G[{cm, z^2, cm, z^2}, w])/2 + 3*G[{cm, z^2, cp, 1}, w] - 
         (3*G[{cm, z^2, cp, z^2}, w])/2 + 17*G[{cm, z^2, z^2, 1}, w] - 
         (17*G[{cm, z^2, z^2, z^2}, w])/2 + 64*G[{cp, 1, 1, 1}, w] - 
         32*G[{cp, 1, 1, z^2}, w] - 8*G[{cp, 1, cm, 1}, w] + 
         4*G[{cp, 1, cm, z^2}, w] - 8*G[{cp, 1, cp, 1}, w] + 
         4*G[{cp, 1, cp, z^2}, w] - 24*G[{cp, 1, z^2, 1}, w] + 
         12*G[{cp, 1, z^2, z^2}, w] + 8*G[{cp, cm, 1, 1}, w] - 
         4*G[{cp, cm, 1, z^2}, w] + G[{cp, cm, cm, 1}, w] - 
         G[{cp, cm, cm, z^2}, w]/2 + G[{cp, cm, cp, 1}, w] - 
         G[{cp, cm, cp, z^2}, w]/2 - 5*G[{cp, cm, z^2, 1}, w] + 
         (5*G[{cp, cm, z^2, z^2}, w])/2 + 8*G[{cp, cp, 1, 1}, w] - 
         4*G[{cp, cp, 1, z^2}, w] + G[{cp, cp, cm, 1}, w] - 
         G[{cp, cp, cm, z^2}, w]/2 + G[{cp, cp, cp, 1}, w] - 
         G[{cp, cp, cp, z^2}, w]/2 - 5*G[{cp, cp, z^2, 1}, w] + 
         (5*G[{cp, cp, z^2, z^2}, w])/2 - 40*G[{cp, z^2, 1, 1}, w] + 
         20*G[{cp, z^2, 1, z^2}, w] + 3*G[{cp, z^2, cm, 1}, w] - 
         (3*G[{cp, z^2, cm, z^2}, w])/2 + 3*G[{cp, z^2, cp, 1}, w] - 
         (3*G[{cp, z^2, cp, z^2}, w])/2 + 17*G[{cp, z^2, z^2, 1}, w] - 
         (17*G[{cp, z^2, z^2, z^2}, w])/2 + 4*G[{-z, 0, 0, 1}, w] - 
         2*G[{-z, 0, 0, z^2}, w] + 16*G[{-z, 0, 1, 1}, w] - 
         8*G[{-z, 0, 1, z^2}, w] + 2*G[{-z, 0, bm, 0}, w] - 
         4*G[{-z, 0, bm, 1}, w] + 2*G[{-z, 0, bm, z^2}, w] + 
         2*G[{-z, 0, bp, 0}, w] - 4*G[{-z, 0, bp, 1}, w] + 
         2*G[{-z, 0, bp, z^2}, w] - 2*G[{-z, 0, cm, 1}, w] + 
         G[{-z, 0, cm, z^2}, w] - 2*G[{-z, 0, cp, 1}, w] + 
         G[{-z, 0, cp, z^2}, w] - 2*G[{-z, 0, z^2, 0}, w] - 
         2*G[{-z, 0, z^2, 1}, w] + G[{-z, 0, z^2, z^2}, w] + 
         2*G[{-z, 1, 0, 0}, w] + 12*G[{-z, 1, 0, 1}, w] - 
         6*G[{-z, 1, 0, z^2}, w] + 6*G[{-z, 1, bm, 0}, w] - 
         12*G[{-z, 1, bm, 1}, w] + 6*G[{-z, 1, bm, z^2}, w] + 
         6*G[{-z, 1, bp, 0}, w] - 12*G[{-z, 1, bp, 1}, w] + 
         6*G[{-z, 1, bp, z^2}, w] - 12*G[{-z, 1, cm, 1}, w] + 
         6*G[{-z, 1, cm, z^2}, w] - 12*G[{-z, 1, cp, 1}, w] + 
         6*G[{-z, 1, cp, z^2}, w] - 6*G[{-z, 1, z^2, 0}, w] + 
         24*G[{-z, 1, z^2, 1}, w] - 12*G[{-z, 1, z^2, z^2}, w] + 
         G[{-z, bm, 0, 0}, w] - 2*G[{-z, bm, 0, 1}, w] + 
         G[{-z, bm, 0, z^2}, w] + 8*G[{-z, bm, 1, 0}, w] - 
         16*G[{-z, bm, 1, 1}, w] + 8*G[{-z, bm, 1, z^2}, w] - 
         5*G[{-z, bm, bm, 0}, w] + 10*G[{-z, bm, bm, 1}, w] - 
         5*G[{-z, bm, bm, z^2}, w] - 5*G[{-z, bm, bp, 0}, w] + 
         10*G[{-z, bm, bp, 1}, w] - 5*G[{-z, bm, bp, z^2}, w] + 
         G[{-z, bm, z^2, 0}, w] - 2*G[{-z, bm, z^2, 1}, w] + 
         G[{-z, bm, z^2, z^2}, w] + G[{-z, bp, 0, 0}, w] - 
         2*G[{-z, bp, 0, 1}, w] + G[{-z, bp, 0, z^2}, w] + 
         8*G[{-z, bp, 1, 0}, w] - 16*G[{-z, bp, 1, 1}, w] + 
         8*G[{-z, bp, 1, z^2}, w] - 5*G[{-z, bp, bm, 0}, w] + 
         10*G[{-z, bp, bm, 1}, w] - 5*G[{-z, bp, bm, z^2}, w] - 
         5*G[{-z, bp, bp, 0}, w] + 10*G[{-z, bp, bp, 1}, w] - 
         5*G[{-z, bp, bp, z^2}, w] + G[{-z, bp, z^2, 0}, w] - 
         2*G[{-z, bp, z^2, 1}, w] + G[{-z, bp, z^2, z^2}, w] - 
         16*G[{-z, cm, 1, 1}, w] + 8*G[{-z, cm, 1, z^2}, w] - 
         2*G[{-z, cm, cm, 1}, w] + G[{-z, cm, cm, z^2}, w] - 
         2*G[{-z, cm, cp, 1}, w] + G[{-z, cm, cp, z^2}, w] + 
         10*G[{-z, cm, z^2, 1}, w] - 5*G[{-z, cm, z^2, z^2}, w] - 
         16*G[{-z, cp, 1, 1}, w] + 8*G[{-z, cp, 1, z^2}, w] - 
         2*G[{-z, cp, cm, 1}, w] + G[{-z, cp, cm, z^2}, w] - 
         2*G[{-z, cp, cp, 1}, w] + G[{-z, cp, cp, z^2}, w] + 
         10*G[{-z, cp, z^2, 1}, w] - 5*G[{-z, cp, z^2, z^2}, w] - 
         2*G[{-z, -z, 0, 1}, w] + G[{-z, -z, 0, z^2}, w] - 
         G[{-z, -z, bm, 0}, w] + 2*G[{-z, -z, bm, 1}, w] - 
         G[{-z, -z, bm, z^2}, w] - G[{-z, -z, bp, 0}, w] + 
         2*G[{-z, -z, bp, 1}, w] - G[{-z, -z, bp, z^2}, w] + 
         2*G[{-z, -z, cm, 1}, w] - G[{-z, -z, cm, z^2}, w] + 
         2*G[{-z, -z, cp, 1}, w] - G[{-z, -z, cp, z^2}, w] + 
         G[{-z, -z, z^2, 0}, w] - 4*G[{-z, -z, z^2, 1}, w] + 
         2*G[{-z, -z, z^2, z^2}, w] - 2*G[{-z, z, 0, 1}, w] + 
         G[{-z, z, 0, z^2}, w] - G[{-z, z, bm, 0}, w] + 
         2*G[{-z, z, bm, 1}, w] - G[{-z, z, bm, z^2}, w] - 
         G[{-z, z, bp, 0}, w] + 2*G[{-z, z, bp, 1}, w] - 
         G[{-z, z, bp, z^2}, w] + 2*G[{-z, z, cm, 1}, w] - 
         G[{-z, z, cm, z^2}, w] + 2*G[{-z, z, cp, 1}, w] - 
         G[{-z, z, cp, z^2}, w] + G[{-z, z, z^2, 0}, w] - 
         4*G[{-z, z, z^2, 1}, w] + 2*G[{-z, z, z^2, z^2}, w] - 
         3*G[{-z, z^2, 0, 0}, w] - 2*G[{-z, z^2, 0, 1}, w] + 
         G[{-z, z^2, 0, z^2}, w] - 8*G[{-z, z^2, 1, 0}, w] + 
         32*G[{-z, z^2, 1, 1}, w] - 16*G[{-z, z^2, 1, z^2}, w] + 
         3*G[{-z, z^2, bm, 0}, w] - 6*G[{-z, z^2, bm, 1}, w] + 
         3*G[{-z, z^2, bm, z^2}, w] + 3*G[{-z, z^2, bp, 0}, w] - 
         6*G[{-z, z^2, bp, 1}, w] + 3*G[{-z, z^2, bp, z^2}, w] + 
         6*G[{-z, z^2, cm, 1}, w] - 3*G[{-z, z^2, cm, z^2}, w] + 
         6*G[{-z, z^2, cp, 1}, w] - 3*G[{-z, z^2, cp, z^2}, w] + 
         G[{-z, z^2, z^2, 0}, w] - 16*G[{-z, z^2, z^2, 1}, w] + 
         8*G[{-z, z^2, z^2, z^2}, w] + 4*G[{z, 0, 0, 1}, w] - 
         2*G[{z, 0, 0, z^2}, w] + 16*G[{z, 0, 1, 1}, w] - 
         8*G[{z, 0, 1, z^2}, w] + 2*G[{z, 0, bm, 0}, w] - 
         4*G[{z, 0, bm, 1}, w] + 2*G[{z, 0, bm, z^2}, w] + 
         2*G[{z, 0, bp, 0}, w] - 4*G[{z, 0, bp, 1}, w] + 
         2*G[{z, 0, bp, z^2}, w] - 2*G[{z, 0, cm, 1}, w] + 
         G[{z, 0, cm, z^2}, w] - 2*G[{z, 0, cp, 1}, w] + 
         G[{z, 0, cp, z^2}, w] - 2*G[{z, 0, z^2, 0}, w] - 
         2*G[{z, 0, z^2, 1}, w] + G[{z, 0, z^2, z^2}, w] + 
         2*G[{z, 1, 0, 0}, w] + 12*G[{z, 1, 0, 1}, w] - 
         6*G[{z, 1, 0, z^2}, w] + 6*G[{z, 1, bm, 0}, w] - 
         12*G[{z, 1, bm, 1}, w] + 6*G[{z, 1, bm, z^2}, w] + 
         6*G[{z, 1, bp, 0}, w] - 12*G[{z, 1, bp, 1}, w] + 
         6*G[{z, 1, bp, z^2}, w] - 12*G[{z, 1, cm, 1}, w] + 
         6*G[{z, 1, cm, z^2}, w] - 12*G[{z, 1, cp, 1}, w] + 
         6*G[{z, 1, cp, z^2}, w] - 6*G[{z, 1, z^2, 0}, w] + 
         24*G[{z, 1, z^2, 1}, w] - 12*G[{z, 1, z^2, z^2}, w] + 
         G[{z, bm, 0, 0}, w] - 2*G[{z, bm, 0, 1}, w] + G[{z, bm, 0, z^2}, 
          w] + 8*G[{z, bm, 1, 0}, w] - 16*G[{z, bm, 1, 1}, w] + 
         8*G[{z, bm, 1, z^2}, w] - 5*G[{z, bm, bm, 0}, w] + 
         10*G[{z, bm, bm, 1}, w] - 5*G[{z, bm, bm, z^2}, w] - 
         5*G[{z, bm, bp, 0}, w] + 10*G[{z, bm, bp, 1}, w] - 
         5*G[{z, bm, bp, z^2}, w] + G[{z, bm, z^2, 0}, w] - 
         2*G[{z, bm, z^2, 1}, w] + G[{z, bm, z^2, z^2}, w] + 
         G[{z, bp, 0, 0}, w] - 2*G[{z, bp, 0, 1}, w] + G[{z, bp, 0, z^2}, 
          w] + 8*G[{z, bp, 1, 0}, w] - 16*G[{z, bp, 1, 1}, w] + 
         8*G[{z, bp, 1, z^2}, w] - 5*G[{z, bp, bm, 0}, w] + 
         10*G[{z, bp, bm, 1}, w] - 5*G[{z, bp, bm, z^2}, w] - 
         5*G[{z, bp, bp, 0}, w] + 10*G[{z, bp, bp, 1}, w] - 
         5*G[{z, bp, bp, z^2}, w] + G[{z, bp, z^2, 0}, w] - 
         2*G[{z, bp, z^2, 1}, w] + G[{z, bp, z^2, z^2}, w] - 
         16*G[{z, cm, 1, 1}, w] + 8*G[{z, cm, 1, z^2}, w] - 
         2*G[{z, cm, cm, 1}, w] + G[{z, cm, cm, z^2}, w] - 
         2*G[{z, cm, cp, 1}, w] + G[{z, cm, cp, z^2}, w] + 
         10*G[{z, cm, z^2, 1}, w] - 5*G[{z, cm, z^2, z^2}, w] - 
         16*G[{z, cp, 1, 1}, w] + 8*G[{z, cp, 1, z^2}, w] - 
         2*G[{z, cp, cm, 1}, w] + G[{z, cp, cm, z^2}, w] - 
         2*G[{z, cp, cp, 1}, w] + G[{z, cp, cp, z^2}, w] + 
         10*G[{z, cp, z^2, 1}, w] - 5*G[{z, cp, z^2, z^2}, w] - 
         2*G[{z, -z, 0, 1}, w] + G[{z, -z, 0, z^2}, w] - 
         G[{z, -z, bm, 0}, w] + 2*G[{z, -z, bm, 1}, w] - 
         G[{z, -z, bm, z^2}, w] - G[{z, -z, bp, 0}, w] + 
         2*G[{z, -z, bp, 1}, w] - G[{z, -z, bp, z^2}, w] + 
         2*G[{z, -z, cm, 1}, w] - G[{z, -z, cm, z^2}, w] + 
         2*G[{z, -z, cp, 1}, w] - G[{z, -z, cp, z^2}, w] + 
         G[{z, -z, z^2, 0}, w] - 4*G[{z, -z, z^2, 1}, w] + 
         2*G[{z, -z, z^2, z^2}, w] - 2*G[{z, z, 0, 1}, w] + 
         G[{z, z, 0, z^2}, w] - G[{z, z, bm, 0}, w] + 2*G[{z, z, bm, 1}, w] - 
         G[{z, z, bm, z^2}, w] - G[{z, z, bp, 0}, w] + 
         2*G[{z, z, bp, 1}, w] - G[{z, z, bp, z^2}, w] + 
         2*G[{z, z, cm, 1}, w] - G[{z, z, cm, z^2}, w] + 
         2*G[{z, z, cp, 1}, w] - G[{z, z, cp, z^2}, w] + 
         G[{z, z, z^2, 0}, w] - 4*G[{z, z, z^2, 1}, w] + 
         2*G[{z, z, z^2, z^2}, w] - 3*G[{z, z^2, 0, 0}, w] - 
         2*G[{z, z^2, 0, 1}, w] + G[{z, z^2, 0, z^2}, w] - 
         8*G[{z, z^2, 1, 0}, w] + 32*G[{z, z^2, 1, 1}, w] - 
         16*G[{z, z^2, 1, z^2}, w] + 3*G[{z, z^2, bm, 0}, w] - 
         6*G[{z, z^2, bm, 1}, w] + 3*G[{z, z^2, bm, z^2}, w] + 
         3*G[{z, z^2, bp, 0}, w] - 6*G[{z, z^2, bp, 1}, w] + 
         3*G[{z, z^2, bp, z^2}, w] + 6*G[{z, z^2, cm, 1}, w] - 
         3*G[{z, z^2, cm, z^2}, w] + 6*G[{z, z^2, cp, 1}, w] - 
         3*G[{z, z^2, cp, z^2}, w] + G[{z, z^2, z^2, 0}, w] - 
         16*G[{z, z^2, z^2, 1}, w] + 8*G[{z, z^2, z^2, z^2}, w] + 
         G[{z^2, 0, 0, 0}, w]/3 + (22*G[{z^2, 0, 0, 1}, w])/3 - 
         (11*G[{z^2, 0, 0, z^2}, w])/3 + (40*G[{z^2, 0, 1, 0}, w])/3 + 
         (16*G[{z^2, 0, 1, 1}, w])/3 - (8*G[{z^2, 0, 1, z^2}, w])/3 - 
         3*G[{z^2, 0, bm, 0}, w] + 6*G[{z^2, 0, bm, 1}, w] - 
         3*G[{z^2, 0, bm, z^2}, w] - 3*G[{z^2, 0, bp, 0}, w] + 
         6*G[{z^2, 0, bp, 1}, w] - 3*G[{z^2, 0, bp, z^2}, w] - 
         8*G[{z^2, 0, cm, 1}, w] + 4*G[{z^2, 0, cm, z^2}, w] - 
         8*G[{z^2, 0, cp, 1}, w] + 4*G[{z^2, 0, cp, z^2}, w] - 
         (11*G[{z^2, 0, z^2, 0}, w])/3 - (2*G[{z^2, 0, z^2, 1}, w])/3 + 
         G[{z^2, 0, z^2, z^2}, w]/3 + (28*G[{z^2, 1, 0, 0}, w])/3 + 
         (40*G[{z^2, 1, 0, 1}, w])/3 - (20*G[{z^2, 1, 0, z^2}, w])/3 + 
         (64*G[{z^2, 1, 1, 0}, w])/3 + (64*G[{z^2, 1, 1, 1}, w])/3 - 
         (32*G[{z^2, 1, 1, z^2}, w])/3 - 4*G[{z^2, 1, bm, 0}, w] + 
         8*G[{z^2, 1, bm, 1}, w] - 4*G[{z^2, 1, bm, z^2}, w] - 
         4*G[{z^2, 1, bp, 0}, w] + 8*G[{z^2, 1, bp, 1}, w] - 
         4*G[{z^2, 1, bp, z^2}, w] - 16*G[{z^2, 1, cm, 1}, w] + 
         8*G[{z^2, 1, cm, z^2}, w] - 16*G[{z^2, 1, cp, 1}, w] + 
         8*G[{z^2, 1, cp, z^2}, w] - (20*G[{z^2, 1, z^2, 0}, w])/3 - 
         (8*G[{z^2, 1, z^2, 1}, w])/3 + (4*G[{z^2, 1, z^2, z^2}, w])/3 - 
         G[{z^2, bm, 0, 0}, w] + 2*G[{z^2, bm, 0, 1}, w] - 
         G[{z^2, bm, 0, z^2}, w] - 8*G[{z^2, bm, 1, 0}, w] + 
         16*G[{z^2, bm, 1, 1}, w] - 8*G[{z^2, bm, 1, z^2}, w] + 
         5*G[{z^2, bm, bm, 0}, w] - 10*G[{z^2, bm, bm, 1}, w] + 
         5*G[{z^2, bm, bm, z^2}, w] + 5*G[{z^2, bm, bp, 0}, w] - 
         10*G[{z^2, bm, bp, 1}, w] + 5*G[{z^2, bm, bp, z^2}, w] - 
         G[{z^2, bm, z^2, 0}, w] + 2*G[{z^2, bm, z^2, 1}, w] - 
         G[{z^2, bm, z^2, z^2}, w] - G[{z^2, bp, 0, 0}, w] + 
         2*G[{z^2, bp, 0, 1}, w] - G[{z^2, bp, 0, z^2}, w] - 
         8*G[{z^2, bp, 1, 0}, w] + 16*G[{z^2, bp, 1, 1}, w] - 
         8*G[{z^2, bp, 1, z^2}, w] + 5*G[{z^2, bp, bm, 0}, w] - 
         10*G[{z^2, bp, bm, 1}, w] + 5*G[{z^2, bp, bm, z^2}, w] + 
         5*G[{z^2, bp, bp, 0}, w] - 10*G[{z^2, bp, bp, 1}, w] + 
         5*G[{z^2, bp, bp, z^2}, w] - G[{z^2, bp, z^2, 0}, w] + 
         2*G[{z^2, bp, z^2, 1}, w] - G[{z^2, bp, z^2, z^2}, w] - 
         24*G[{z^2, cm, 1, 1}, w] + 12*G[{z^2, cm, 1, z^2}, w] - 
         3*G[{z^2, cm, cm, 1}, w] + (3*G[{z^2, cm, cm, z^2}, w])/2 - 
         3*G[{z^2, cm, cp, 1}, w] + (3*G[{z^2, cm, cp, z^2}, w])/2 + 
         15*G[{z^2, cm, z^2, 1}, w] - (15*G[{z^2, cm, z^2, z^2}, w])/2 - 
         24*G[{z^2, cp, 1, 1}, w] + 12*G[{z^2, cp, 1, z^2}, w] - 
         3*G[{z^2, cp, cm, 1}, w] + (3*G[{z^2, cp, cm, z^2}, w])/2 - 
         3*G[{z^2, cp, cp, 1}, w] + (3*G[{z^2, cp, cp, z^2}, w])/2 + 
         15*G[{z^2, cp, z^2, 1}, w] - (15*G[{z^2, cp, z^2, z^2}, w])/2 - 
         8*G[{z^2, -z, 0, 1}, w] + 4*G[{z^2, -z, 0, z^2}, w] - 
         4*G[{z^2, -z, bm, 0}, w] + 8*G[{z^2, -z, bm, 1}, w] - 
         4*G[{z^2, -z, bm, z^2}, w] - 4*G[{z^2, -z, bp, 0}, w] + 
         8*G[{z^2, -z, bp, 1}, w] - 4*G[{z^2, -z, bp, z^2}, w] + 
         8*G[{z^2, -z, cm, 1}, w] - 4*G[{z^2, -z, cm, z^2}, w] + 
         8*G[{z^2, -z, cp, 1}, w] - 4*G[{z^2, -z, cp, z^2}, w] + 
         4*G[{z^2, -z, z^2, 0}, w] - 16*G[{z^2, -z, z^2, 1}, w] + 
         8*G[{z^2, -z, z^2, z^2}, w] - 8*G[{z^2, z, 0, 1}, w] + 
         4*G[{z^2, z, 0, z^2}, w] - 4*G[{z^2, z, bm, 0}, w] + 
         8*G[{z^2, z, bm, 1}, w] - 4*G[{z^2, z, bm, z^2}, w] - 
         4*G[{z^2, z, bp, 0}, w] + 8*G[{z^2, z, bp, 1}, w] - 
         4*G[{z^2, z, bp, z^2}, w] + 8*G[{z^2, z, cm, 1}, w] - 
         4*G[{z^2, z, cm, z^2}, w] + 8*G[{z^2, z, cp, 1}, w] - 
         4*G[{z^2, z, cp, z^2}, w] + 4*G[{z^2, z, z^2, 0}, w] - 
         16*G[{z^2, z, z^2, 1}, w] + 8*G[{z^2, z, z^2, z^2}, w] - 
         (23*G[{z^2, z^2, 0, 0}, w])/3 - (2*G[{z^2, z^2, 0, 1}, w])/3 + 
         G[{z^2, z^2, 0, z^2}, w]/3 - (8*G[{z^2, z^2, 1, 0}, w])/3 - 
         (8*G[{z^2, z^2, 1, 1}, w])/3 + (4*G[{z^2, z^2, 1, z^2}, w])/3 + 
         G[{z^2, z^2, bm, 0}, w] - 2*G[{z^2, z^2, bm, 1}, w] + 
         G[{z^2, z^2, bm, z^2}, w] + G[{z^2, z^2, bp, 0}, w] - 
         2*G[{z^2, z^2, bp, 1}, w] + G[{z^2, z^2, bp, z^2}, w] + 
         3*G[{z^2, z^2, cm, 1}, w] - (3*G[{z^2, z^2, cm, z^2}, w])/2 + 
         3*G[{z^2, z^2, cp, 1}, w] - (3*G[{z^2, z^2, cp, z^2}, w])/2 + 
         G[{z^2, z^2, z^2, 0}, w]/3 + G[{z^2, z^2, z^2, 1}, w]/3 - 
         G[{z^2, z^2, z^2, z^2}, w]/6 + 
         Pi*(G[{-z}, w]*((2*I)*G[{-1, 0}, z] + (20*I)*G[{0, 0}, z] + 
             (2*I)*G[{1, 0}, z]) + G[{z}, w]*((2*I)*G[{-1, 0}, z] + 
             (20*I)*G[{0, 0}, z] + (2*I)*G[{1, 0}, z]) + 
           G[{0}, w]*((-4*I)*G[{-1, 0}, z] - (16*I)*G[{0, 0}, z] - 
             (4*I)*G[{1, 0}, z]) + G[{z^2}, w]*((8*I)*G[{-1, 0}, z] + 
             (32*I)*G[{0, 0}, z] + (8*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((-16*I)*G[{-1, 0}, z] - (64*I)*G[{0, 0}, z] - 
             (16*I)*G[{1, 0}, z]) + G[{0}, z]*((4*I)*G[{0, 0}, w] + 
             (16*I)*G[{0, 1}, w] - (4*I)*G[{0, -z}, w] - (4*I)*G[{0, z}, w] - 
             (8*I)*G[{0, z^2}, w] + (16*I)*G[{1, 0}, w] + 
             (64*I)*G[{1, 1}, w] - (16*I)*G[{1, -z}, w] - 
             (16*I)*G[{1, z}, w] - (32*I)*G[{1, z^2}, w] - 
             (4*I)*G[{-z, 0}, w] - (16*I)*G[{-z, 1}, w] + 
             (2*I)*G[{-z, -z}, w] + (2*I)*G[{-z, z}, w] + 
             (8*I)*G[{-z, z^2}, w] - (4*I)*G[{z, 0}, w] - 
             (16*I)*G[{z, 1}, w] + (2*I)*G[{z, -z}, w] + (2*I)*G[{z, z}, w] + 
             (8*I)*G[{z, z^2}, w] - (8*I)*G[{z^2, 0}, w] - 
             (32*I)*G[{z^2, 1}, w] + (8*I)*G[{z^2, -z}, w] + 
             (8*I)*G[{z^2, z}, w] + (16*I)*G[{z^2, z^2}, w]) + 
           (2*I)*G[{-1, -1, 0}, z] + (20*I)*G[{-1, 0, 0}, z] + 
           (2*I)*G[{-1, 1, 0}, z] + (20*I)*G[{0, -1, 0}, z] - 
           ((2*I)/3)*G[{0, 0, 0}, w] + (56*I)*G[{0, 0, 0}, z] - 
           ((8*I)/3)*G[{0, 0, 1}, w] + ((4*I)/3)*G[{0, 0, z^2}, w] - 
           ((8*I)/3)*G[{0, 1, 0}, w] + (20*I)*G[{0, 1, 0}, z] - 
           ((32*I)/3)*G[{0, 1, 1}, w] + ((16*I)/3)*G[{0, 1, z^2}, w] + 
           (2*I)*G[{0, -z, bm}, w] + (2*I)*G[{0, -z, bp}, w] - 
           (2*I)*G[{0, -z, z^2}, w] + (2*I)*G[{0, z, bm}, w] + 
           (2*I)*G[{0, z, bp}, w] - (2*I)*G[{0, z, z^2}, w] + 
           ((10*I)/3)*G[{0, z^2, 0}, w] + ((16*I)/3)*G[{0, z^2, 1}, w] - 
           (2*I)*G[{0, z^2, bm}, w] - (2*I)*G[{0, z^2, bp}, w] - 
           ((2*I)/3)*G[{0, z^2, z^2}, w] + (2*I)*G[{1, -1, 0}, z] - 
           ((8*I)/3)*G[{1, 0, 0}, w] + (20*I)*G[{1, 0, 0}, z] - 
           ((32*I)/3)*G[{1, 0, 1}, w] + ((16*I)/3)*G[{1, 0, z^2}, w] - 
           ((32*I)/3)*G[{1, 1, 0}, w] + (2*I)*G[{1, 1, 0}, z] - 
           ((128*I)/3)*G[{1, 1, 1}, w] + ((64*I)/3)*G[{1, 1, z^2}, w] + 
           (8*I)*G[{1, -z, bm}, w] + (8*I)*G[{1, -z, bp}, w] - 
           (8*I)*G[{1, -z, z^2}, w] + (8*I)*G[{1, z, bm}, w] + 
           (8*I)*G[{1, z, bp}, w] - (8*I)*G[{1, z, z^2}, w] + 
           ((40*I)/3)*G[{1, z^2, 0}, w] + ((64*I)/3)*G[{1, z^2, 1}, w] - 
           (8*I)*G[{1, z^2, bm}, w] - (8*I)*G[{1, z^2, bp}, w] - 
           ((8*I)/3)*G[{1, z^2, z^2}, w] + (2*I)*G[{-z, 0, bm}, w] + 
           (2*I)*G[{-z, 0, bp}, w] - (2*I)*G[{-z, 0, z^2}, w] + 
           (2*I)*G[{-z, 1, 0}, w] + (6*I)*G[{-z, 1, bm}, w] + 
           (6*I)*G[{-z, 1, bp}, w] - (6*I)*G[{-z, 1, z^2}, w] + 
           I*G[{-z, bm, 0}, w] + (8*I)*G[{-z, bm, 1}, w] - 
           (5*I)*G[{-z, bm, bm}, w] - (5*I)*G[{-z, bm, bp}, w] + 
           I*G[{-z, bm, z^2}, w] + I*G[{-z, bp, 0}, w] + 
           (8*I)*G[{-z, bp, 1}, w] - (5*I)*G[{-z, bp, bm}, w] - 
           (5*I)*G[{-z, bp, bp}, w] + I*G[{-z, bp, z^2}, w] - 
           I*G[{-z, -z, bm}, w] - I*G[{-z, -z, bp}, w] + 
           I*G[{-z, -z, z^2}, w] - I*G[{-z, z, bm}, w] - 
           I*G[{-z, z, bp}, w] + I*G[{-z, z, z^2}, w] - 
           (3*I)*G[{-z, z^2, 0}, w] - (8*I)*G[{-z, z^2, 1}, w] + 
           (3*I)*G[{-z, z^2, bm}, w] + (3*I)*G[{-z, z^2, bp}, w] + 
           I*G[{-z, z^2, z^2}, w] + (2*I)*G[{z, 0, bm}, w] + 
           (2*I)*G[{z, 0, bp}, w] - (2*I)*G[{z, 0, z^2}, w] + 
           (2*I)*G[{z, 1, 0}, w] + (6*I)*G[{z, 1, bm}, w] + 
           (6*I)*G[{z, 1, bp}, w] - (6*I)*G[{z, 1, z^2}, w] + 
           I*G[{z, bm, 0}, w] + (8*I)*G[{z, bm, 1}, w] - 
           (5*I)*G[{z, bm, bm}, w] - (5*I)*G[{z, bm, bp}, w] + 
           I*G[{z, bm, z^2}, w] + I*G[{z, bp, 0}, w] + 
           (8*I)*G[{z, bp, 1}, w] - (5*I)*G[{z, bp, bm}, w] - 
           (5*I)*G[{z, bp, bp}, w] + I*G[{z, bp, z^2}, w] - 
           I*G[{z, -z, bm}, w] - I*G[{z, -z, bp}, w] + I*G[{z, -z, z^2}, w] - 
           I*G[{z, z, bm}, w] - I*G[{z, z, bp}, w] + I*G[{z, z, z^2}, w] - 
           (3*I)*G[{z, z^2, 0}, w] - (8*I)*G[{z, z^2, 1}, w] + 
           (3*I)*G[{z, z^2, bm}, w] + (3*I)*G[{z, z^2, bp}, w] + 
           I*G[{z, z^2, z^2}, w] + (I/3)*G[{z^2, 0, 0}, w] + 
           ((40*I)/3)*G[{z^2, 0, 1}, w] - (3*I)*G[{z^2, 0, bm}, w] - 
           (3*I)*G[{z^2, 0, bp}, w] - ((11*I)/3)*G[{z^2, 0, z^2}, w] + 
           ((28*I)/3)*G[{z^2, 1, 0}, w] + ((64*I)/3)*G[{z^2, 1, 1}, w] - 
           (4*I)*G[{z^2, 1, bm}, w] - (4*I)*G[{z^2, 1, bp}, w] - 
           ((20*I)/3)*G[{z^2, 1, z^2}, w] - I*G[{z^2, bm, 0}, w] - 
           (8*I)*G[{z^2, bm, 1}, w] + (5*I)*G[{z^2, bm, bm}, w] + 
           (5*I)*G[{z^2, bm, bp}, w] - I*G[{z^2, bm, z^2}, w] - 
           I*G[{z^2, bp, 0}, w] - (8*I)*G[{z^2, bp, 1}, w] + 
           (5*I)*G[{z^2, bp, bm}, w] + (5*I)*G[{z^2, bp, bp}, w] - 
           I*G[{z^2, bp, z^2}, w] - (4*I)*G[{z^2, -z, bm}, w] - 
           (4*I)*G[{z^2, -z, bp}, w] + (4*I)*G[{z^2, -z, z^2}, w] - 
           (4*I)*G[{z^2, z, bm}, w] - (4*I)*G[{z^2, z, bp}, w] + 
           (4*I)*G[{z^2, z, z^2}, w] - ((23*I)/3)*G[{z^2, z^2, 0}, w] - 
           ((8*I)/3)*G[{z^2, z^2, 1}, w] + I*G[{z^2, z^2, bm}, w] + 
           I*G[{z^2, z^2, bp}, w] + (I/3)*G[{z^2, z^2, z^2}, w] - 
           ((14*I)/3)*Zeta[3]) + (9*G[{-1}, z] - (14*G[{0}, w])/3 + 
           10*G[{0}, z] - (56*G[{1}, w])/3 + 9*G[{1}, z] + 6*G[{cm}, w] + 
           6*G[{cp}, w] + 3*G[{-z}, w] + 3*G[{z}, w] - (2*G[{z^2}, w])/3)*
          Zeta[3]), MI[33] -> 5/12 + \[Epsilon]*(((5*I)/6)*Pi + 
         (5*G[{0}, w])/6 + (5*G[{0}, z])/3 - (10*G[{1}, w])/3 + 
         (5*G[{z^2}, w])/3) + \[Epsilon]^2*((-17*Pi^2)/18 + 
         6*G[{0}, w]*G[{0}, z] + Pi*((I/3)*G[{0}, w] + (6*I)*G[{0}, z] - 
           ((20*I)/3)*G[{1}, w] + ((10*I)/3)*G[{z^2}, w]) + 
         G[{0}, z]*((-40*G[{1}, w])/3 + (20*G[{z^2}, w])/3) + 
         G[{0, 0}, w]/3 + (4*G[{0, 0}, z])/3 - (20*G[{0, 1}, w])/3 + 
         (10*G[{0, z^2}, w])/3 - (20*G[{1, 0}, w])/3 + (80*G[{1, 1}, w])/3 - 
         (40*G[{1, z^2}, w])/3 + (10*G[{z^2, 0}, w])/3 - 
         (40*G[{z^2, 1}, w])/3 + (20*G[{z^2, z^2}, w])/3) + 
       \[Epsilon]^5*Help["Fam_np", 33] + \[Epsilon]^3*(((-7*I)/9)*Pi^3 + 
         Pi^2*((2*G[{-1}, z])/3 - (5*G[{0}, w])/9 - (70*G[{0}, z])/9 + 
           (68*G[{1}, w])/9 + (2*G[{1}, z])/3 + (2*G[{-z}, w])/3 + 
           (2*G[{z}, w])/3 - (40*G[{z^2}, w])/9) - 
         (32*G[{1}, w]*G[{0, 0}, z])/3 + G[{-z}, w]*(-8*G[{-1, 0}, z] - 
           8*G[{1, 0}, z]) + G[{z}, w]*(-8*G[{-1, 0}, z] - 8*G[{1, 0}, z]) + 
         G[{z^2}, w]*(8*G[{-1, 0}, z] - (32*G[{0, 0}, z])/3 + 
           8*G[{1, 0}, z]) + G[{0}, w]*(8*G[{-1, 0}, z] + 24*G[{0, 0}, z] + 
           8*G[{1, 0}, z]) + Pi*((4*I)*G[{0}, w]*G[{0}, z] + 
           G[{0}, z]*((-48*I)*G[{1}, w] + (8*I)*G[{-z}, w] + 
             (8*I)*G[{z}, w] + (24*I)*G[{z^2}, w]) + (8*I)*G[{-1, 0}, z] - 
           ((2*I)/3)*G[{0, 0}, w] + (24*I)*G[{0, 0}, z] - 
           ((8*I)/3)*G[{0, 1}, w] + ((4*I)/3)*G[{0, z^2}, w] - 
           ((8*I)/3)*G[{1, 0}, w] + (8*I)*G[{1, 0}, z] + 
           ((160*I)/3)*G[{1, 1}, w] - ((80*I)/3)*G[{1, z^2}, w] - 
           (4*I)*G[{-z, bm}, w] - (4*I)*G[{-z, bp}, w] + 
           (4*I)*G[{-z, z^2}, w] - (4*I)*G[{z, bm}, w] - 
           (4*I)*G[{z, bp}, w] + (4*I)*G[{z, z^2}, w] - 
           ((8*I)/3)*G[{z^2, 0}, w] - ((80*I)/3)*G[{z^2, 1}, w] + 
           (4*I)*G[{z^2, bm}, w] + (4*I)*G[{z^2, bp}, w] + 
           ((28*I)/3)*G[{z^2, z^2}, w]) + G[{0}, z]*(4*G[{0, 0}, w] - 
           48*G[{0, 1}, w] + 8*G[{0, cm}, w] + 8*G[{0, cp}, w] + 
           16*G[{0, z^2}, w] - 48*G[{1, 0}, w] + (320*G[{1, 1}, w])/3 - 
           (160*G[{1, z^2}, w])/3 + 8*G[{-z, 0}, w] - 8*G[{-z, cm}, w] - 
           8*G[{-z, cp}, w] + 8*G[{-z, z^2}, w] + 8*G[{z, 0}, w] - 
           8*G[{z, cm}, w] - 8*G[{z, cp}, w] + 8*G[{z, z^2}, w] + 
           24*G[{z^2, 0}, w] - (160*G[{z^2, 1}, w])/3 + 8*G[{z^2, cm}, w] + 
           8*G[{z^2, cp}, w] + (56*G[{z^2, z^2}, w])/3) - 
         8*G[{-1, -1, 0}, z] - 8*G[{-1, 1, 0}, z] - (2*G[{0, 0, 0}, w])/3 - 
         (112*G[{0, 0, 0}, z])/3 - (8*G[{0, 0, 1}, w])/3 + 
         (4*G[{0, 0, z^2}, w])/3 - (8*G[{0, 1, 0}, w])/3 + 
         (160*G[{0, 1, 1}, w])/3 - (80*G[{0, 1, z^2}, w])/3 - 
         8*G[{0, cm, 1}, w] + 4*G[{0, cm, z^2}, w] - 8*G[{0, cp, 1}, w] + 
         4*G[{0, cp, z^2}, w] + (4*G[{0, z^2, 0}, w])/3 - 
         (56*G[{0, z^2, 1}, w])/3 + (28*G[{0, z^2, z^2}, w])/3 - 
         8*G[{1, -1, 0}, z] - (8*G[{1, 0, 0}, w])/3 + (160*G[{1, 0, 1}, w])/
          3 - (80*G[{1, 0, z^2}, w])/3 + (160*G[{1, 1, 0}, w])/3 - 
         8*G[{1, 1, 0}, z] - (640*G[{1, 1, 1}, w])/3 + 
         (320*G[{1, 1, z^2}, w])/3 - (80*G[{1, z^2, 0}, w])/3 + 
         (320*G[{1, z^2, 1}, w])/3 - (160*G[{1, z^2, z^2}, w])/3 - 
         8*G[{-z, 0, 1}, w] + 4*G[{-z, 0, z^2}, w] - 4*G[{-z, bm, 0}, w] + 
         8*G[{-z, bm, 1}, w] - 4*G[{-z, bm, z^2}, w] - 4*G[{-z, bp, 0}, w] + 
         8*G[{-z, bp, 1}, w] - 4*G[{-z, bp, z^2}, w] + 8*G[{-z, cm, 1}, w] - 
         4*G[{-z, cm, z^2}, w] + 8*G[{-z, cp, 1}, w] - 
         4*G[{-z, cp, z^2}, w] + 4*G[{-z, z^2, 0}, w] - 
         16*G[{-z, z^2, 1}, w] + 8*G[{-z, z^2, z^2}, w] - 8*G[{z, 0, 1}, w] + 
         4*G[{z, 0, z^2}, w] - 4*G[{z, bm, 0}, w] + 8*G[{z, bm, 1}, w] - 
         4*G[{z, bm, z^2}, w] - 4*G[{z, bp, 0}, w] + 8*G[{z, bp, 1}, w] - 
         4*G[{z, bp, z^2}, w] + 8*G[{z, cm, 1}, w] - 4*G[{z, cm, z^2}, w] + 
         8*G[{z, cp, 1}, w] - 4*G[{z, cp, z^2}, w] + 4*G[{z, z^2, 0}, w] - 
         16*G[{z, z^2, 1}, w] + 8*G[{z, z^2, z^2}, w] - (8*G[{z^2, 0, 0}, w])/
          3 - (56*G[{z^2, 0, 1}, w])/3 + (28*G[{z^2, 0, z^2}, w])/3 - 
         (80*G[{z^2, 1, 0}, w])/3 + (320*G[{z^2, 1, 1}, w])/3 - 
         (160*G[{z^2, 1, z^2}, w])/3 + 4*G[{z^2, bm, 0}, w] - 
         8*G[{z^2, bm, 1}, w] + 4*G[{z^2, bm, z^2}, w] + 
         4*G[{z^2, bp, 0}, w] - 8*G[{z^2, bp, 1}, w] + 
         4*G[{z^2, bp, z^2}, w] - 8*G[{z^2, cm, 1}, w] + 
         4*G[{z^2, cm, z^2}, w] - 8*G[{z^2, cp, 1}, w] + 
         4*G[{z^2, cp, z^2}, w] + (28*G[{z^2, z^2, 0}, w])/3 - 
         (112*G[{z^2, z^2, 1}, w])/3 + (56*G[{z^2, z^2, z^2}, w])/3 - 
         (19*Zeta[3])/3) + \[Epsilon]^4*((11*Pi^4)/30 + 
         Pi^3*(((-2*I)/3)*G[{-1}, z] + ((2*I)/9)*G[{0}, w] - 
           ((16*I)/3)*G[{0}, z] + ((56*I)/9)*G[{1}, w] - 
           ((2*I)/3)*G[{1}, z] - ((2*I)/3)*G[{-z}, w] - ((2*I)/3)*G[{z}, w] - 
           ((16*I)/9)*G[{z^2}, w]) - 64*G[{0, 1}, w]*G[{1, 0}, z] + 
         16*G[{0, cm}, w]*G[{1, 0}, z] + 16*G[{0, cp}, w]*G[{1, 0}, z] - 
         8*G[{0, -z}, w]*G[{1, 0}, z] - 8*G[{0, z}, w]*G[{1, 0}, z] + 
         24*G[{0, z^2}, w]*G[{1, 0}, z] - 64*G[{1, 0}, w]*G[{1, 0}, z] + 
         G[{0, 0}, w]*(32*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{0, 0}, z]*(-192*G[{0, 1}, w] + 32*G[{0, cm}, w] + 
           32*G[{0, cp}, w] + 48*G[{0, z^2}, w] - 192*G[{1, 0}, w] + 
           (256*G[{1, 1}, w])/3 + (256*G[{1, z^2}, w])/3 + 32*G[{-z, 0}, w] + 
           32*G[{-z, 1}, w] - 32*G[{-z, cm}, w] - 32*G[{-z, cp}, w] + 
           32*G[{z, 0}, w] + 32*G[{z, 1}, w] - 32*G[{z, cm}, w] - 
           32*G[{z, cp}, w] + 96*G[{z^2, 0}, w] + (64*G[{z^2, 1}, w])/3 + 
           32*G[{z^2, cm}, w] + 32*G[{z^2, cp}, w] - (320*G[{z^2, z^2}, w])/
            3) + Pi^2*(G[{0}, w]*((-8*G[{0}, z])/3 - (2*G[{1}, z])/3) - 
           (16*G[{1}, w]*G[{1}, z])/3 + G[{0}, z]*((560*G[{1}, w])/9 - 
             (28*G[{-z}, w])/3 - (28*G[{z}, w])/3 - (304*G[{z^2}, w])/9) + 
           G[{1}, z]*(2*G[{-z}, w] + 2*G[{z}, w] + (4*G[{z^2}, w])/3) + 
           G[{-1}, z]*((-2*G[{0}, w])/3 - (16*G[{1}, w])/3 + 2*G[{-z}, w] + 
             2*G[{z}, w] + (4*G[{z^2}, w])/3) + 2*G[{-1, -1}, z] - 
           (28*G[{-1, 0}, z])/3 + 2*G[{-1, 1}, z] + (8*G[{0, -1}, z])/3 - 
           (2*G[{0, 0}, w])/9 - (344*G[{0, 0}, z])/9 + (40*G[{0, 1}, w])/9 + 
           (8*G[{0, 1}, z])/3 - (4*G[{0, cm}, w])/3 - (4*G[{0, cp}, w])/3 + 
           (2*G[{0, -z}, w])/3 + (2*G[{0, z}, w])/3 - (14*G[{0, z^2}, w])/9 + 
           2*G[{1, -1}, z] + (40*G[{1, 0}, w])/9 - (28*G[{1, 0}, z])/3 - 
           (544*G[{1, 1}, w])/9 + 2*G[{1, 1}, z] - (16*G[{1, -z}, w])/3 - 
           (16*G[{1, z}, w])/3 + (320*G[{1, z^2}, w])/9 - (2*G[{-z, 0}, w])/
            3 - 4*G[{-z, 1}, w] + (16*G[{-z, bm}, w])/3 + (16*G[{-z, bp}, w])/
            3 + (4*G[{-z, cm}, w])/3 + (4*G[{-z, cp}, w])/3 + 
           (2*G[{-z, -z}, w])/3 + (2*G[{-z, z}, w])/3 - (16*G[{-z, z^2}, w])/
            3 - (2*G[{z, 0}, w])/3 - 4*G[{z, 1}, w] + (16*G[{z, bm}, w])/3 + 
           (16*G[{z, bp}, w])/3 + (4*G[{z, cm}, w])/3 + (4*G[{z, cp}, w])/3 + 
           (2*G[{z, -z}, w])/3 + (2*G[{z, z}, w])/3 - (16*G[{z, z^2}, w])/3 + 
           (40*G[{z^2, 0}, w])/9 + (296*G[{z^2, 1}, w])/9 - 
           (16*G[{z^2, bm}, w])/3 - (16*G[{z^2, bp}, w])/3 - 
           (4*G[{z^2, cm}, w])/3 - (4*G[{z^2, cp}, w])/3 + 
           (8*G[{z^2, -z}, w])/3 + (8*G[{z^2, z}, w])/3 - 
           (112*G[{z^2, z^2}, w])/9) + G[{1, 0}, z]*(64*G[{1, -z}, w] + 
           64*G[{1, z}, w] - 64*G[{1, z^2}, w] + 8*G[{-z, 0}, w] + 
           48*G[{-z, 1}, w] - 16*G[{-z, cm}, w] - 16*G[{-z, cp}, w] - 
           8*G[{-z, -z}, w] - 8*G[{-z, z}, w] + 8*G[{z, 0}, w] + 
           48*G[{z, 1}, w] - 16*G[{z, cm}, w] - 16*G[{z, cp}, w] - 
           8*G[{z, -z}, w] - 8*G[{z, z}, w] + 32*G[{z^2, 0}, w] - 
           32*G[{z^2, 1}, w] + 16*G[{z^2, cm}, w] + 16*G[{z^2, cp}, w] - 
           32*G[{z^2, -z}, w] - 32*G[{z^2, z}, w] + 32*G[{z^2, z^2}, w]) + 
         G[{-1, 0}, z]*(8*G[{0, 0}, w] - 64*G[{0, 1}, w] + 16*G[{0, cm}, w] + 
           16*G[{0, cp}, w] - 8*G[{0, -z}, w] - 8*G[{0, z}, w] + 
           24*G[{0, z^2}, w] - 64*G[{1, 0}, w] + 64*G[{1, -z}, w] + 
           64*G[{1, z}, w] - 64*G[{1, z^2}, w] + 8*G[{-z, 0}, w] + 
           48*G[{-z, 1}, w] - 16*G[{-z, cm}, w] - 16*G[{-z, cp}, w] - 
           8*G[{-z, -z}, w] - 8*G[{-z, z}, w] + 8*G[{z, 0}, w] + 
           48*G[{z, 1}, w] - 16*G[{z, cm}, w] - 16*G[{z, cp}, w] - 
           8*G[{z, -z}, w] - 8*G[{z, z}, w] + 32*G[{z^2, 0}, w] - 
           32*G[{z^2, 1}, w] + 16*G[{z^2, cm}, w] + 16*G[{z^2, cp}, w] - 
           32*G[{z^2, -z}, w] - 32*G[{z^2, z}, w] + 32*G[{z^2, z^2}, w]) + 
         G[{-z}, w]*(-24*G[{-1, -1, 0}, z] - 32*G[{-1, 0, 0}, z] - 
           24*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 32*G[{0, 0, 0}, z] - 
           16*G[{0, 1, 0}, z] - 24*G[{1, -1, 0}, z] - 32*G[{1, 0, 0}, z] - 
           24*G[{1, 1, 0}, z]) + G[{z}, w]*(-24*G[{-1, -1, 0}, z] - 
           32*G[{-1, 0, 0}, z] - 24*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 
           32*G[{0, 0, 0}, z] - 16*G[{0, 1, 0}, z] - 24*G[{1, -1, 0}, z] - 
           32*G[{1, 0, 0}, z] - 24*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(-16*G[{-1, -1, 0}, z] + 32*G[{-1, 0, 0}, z] - 
           16*G[{-1, 1, 0}, z] - (832*G[{0, 0, 0}, z])/3 - 
           16*G[{1, -1, 0}, z] + 32*G[{1, 0, 0}, z] - 16*G[{1, 1, 0}, z]) + 
         G[{0}, w]*(8*G[{-1, -1, 0}, z] + 32*G[{-1, 0, 0}, z] + 
           8*G[{-1, 1, 0}, z] + 32*G[{0, -1, 0}, z] + 64*G[{0, 0, 0}, z] + 
           32*G[{0, 1, 0}, z] + 8*G[{1, -1, 0}, z] + 32*G[{1, 0, 0}, z] + 
           8*G[{1, 1, 0}, z]) + G[{1}, w]*(64*G[{-1, -1, 0}, z] + 
           64*G[{-1, 1, 0}, z] + (896*G[{0, 0, 0}, z])/3 + 
           64*G[{1, -1, 0}, z] + 64*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-8*G[{0, 0, 0}, w] - 32*G[{0, 0, 1}, w] + 
           8*G[{0, 0, cm}, w] + 8*G[{0, 0, cp}, w] + 8*G[{0, 0, z^2}, w] - 
           32*G[{0, 1, 0}, w] + 384*G[{0, 1, 1}, w] - 64*G[{0, 1, cm}, w] - 
           64*G[{0, 1, cp}, w] - 128*G[{0, 1, z^2}, w] - 
           64*G[{0, cm, 1}, w] + 16*G[{0, cm, cm}, w] + 
           16*G[{0, cm, cp}, w] + 16*G[{0, cm, z^2}, w] - 
           64*G[{0, cp, 1}, w] + 16*G[{0, cp, cm}, w] + 
           16*G[{0, cp, cp}, w] + 16*G[{0, cp, z^2}, w] + 
           8*G[{0, -z, 0}, w] - 8*G[{0, -z, cm}, w] - 8*G[{0, -z, cp}, w] + 
           8*G[{0, -z, z^2}, w] + 8*G[{0, z, 0}, w] - 8*G[{0, z, cm}, w] - 
           8*G[{0, z, cp}, w] + 8*G[{0, z, z^2}, w] + 16*G[{0, z^2, 0}, w] - 
           128*G[{0, z^2, 1}, w] + 24*G[{0, z^2, cm}, w] + 
           24*G[{0, z^2, cp}, w] + 40*G[{0, z^2, z^2}, w] - 
           32*G[{1, 0, 0}, w] + 384*G[{1, 0, 1}, w] - 64*G[{1, 0, cm}, w] - 
           64*G[{1, 0, cp}, w] - 128*G[{1, 0, z^2}, w] + 
           384*G[{1, 1, 0}, w] - (2560*G[{1, 1, 1}, w])/3 + 
           (1280*G[{1, 1, z^2}, w])/3 - 64*G[{1, -z, 0}, w] + 
           64*G[{1, -z, cm}, w] + 64*G[{1, -z, cp}, w] - 
           64*G[{1, -z, z^2}, w] - 64*G[{1, z, 0}, w] + 64*G[{1, z, cm}, w] + 
           64*G[{1, z, cp}, w] - 64*G[{1, z, z^2}, w] - 
           192*G[{1, z^2, 0}, w] + (1280*G[{1, z^2, 1}, w])/3 - 
           64*G[{1, z^2, cm}, w] - 64*G[{1, z^2, cp}, w] - 
           (448*G[{1, z^2, z^2}, w])/3 + 8*G[{-z, 0, 0}, w] - 
           64*G[{-z, 0, 1}, w] + 8*G[{-z, 0, cm}, w] + 8*G[{-z, 0, cp}, w] + 
           24*G[{-z, 0, z^2}, w] - 64*G[{-z, 1, 0}, w] + 
           48*G[{-z, 1, cm}, w] + 48*G[{-z, 1, cp}, w] - 
           48*G[{-z, 1, z^2}, w] + 64*G[{-z, cm, 1}, w] - 
           16*G[{-z, cm, cm}, w] - 16*G[{-z, cm, cp}, w] - 
           16*G[{-z, cm, z^2}, w] + 64*G[{-z, cp, 1}, w] - 
           16*G[{-z, cp, cm}, w] - 16*G[{-z, cp, cp}, w] - 
           16*G[{-z, cp, z^2}, w] + 8*G[{-z, -z, 0}, w] - 
           8*G[{-z, -z, cm}, w] - 8*G[{-z, -z, cp}, w] + 
           8*G[{-z, -z, z^2}, w] + 8*G[{-z, z, 0}, w] - 8*G[{-z, z, cm}, w] - 
           8*G[{-z, z, cp}, w] + 8*G[{-z, z, z^2}, w] + 
           32*G[{-z, z^2, 0}, w] - 64*G[{-z, z^2, 1}, w] + 
           32*G[{-z, z^2, z^2}, w] + 8*G[{z, 0, 0}, w] - 64*G[{z, 0, 1}, w] + 
           8*G[{z, 0, cm}, w] + 8*G[{z, 0, cp}, w] + 24*G[{z, 0, z^2}, w] - 
           64*G[{z, 1, 0}, w] + 48*G[{z, 1, cm}, w] + 48*G[{z, 1, cp}, w] - 
           48*G[{z, 1, z^2}, w] + 64*G[{z, cm, 1}, w] - 
           16*G[{z, cm, cm}, w] - 16*G[{z, cm, cp}, w] - 
           16*G[{z, cm, z^2}, w] + 64*G[{z, cp, 1}, w] - 
           16*G[{z, cp, cm}, w] - 16*G[{z, cp, cp}, w] - 
           16*G[{z, cp, z^2}, w] + 8*G[{z, -z, 0}, w] - 8*G[{z, -z, cm}, w] - 
           8*G[{z, -z, cp}, w] + 8*G[{z, -z, z^2}, w] + 8*G[{z, z, 0}, w] - 
           8*G[{z, z, cm}, w] - 8*G[{z, z, cp}, w] + 8*G[{z, z, z^2}, w] + 
           32*G[{z, z^2, 0}, w] - 64*G[{z, z^2, 1}, w] + 
           32*G[{z, z^2, z^2}, w] + 16*G[{z^2, 0, 0}, w] - 
           192*G[{z^2, 0, 1}, w] + 32*G[{z^2, 0, cm}, w] + 
           32*G[{z^2, 0, cp}, w] + 64*G[{z^2, 0, z^2}, w] - 
           192*G[{z^2, 1, 0}, w] + (1280*G[{z^2, 1, 1}, w])/3 - 
           32*G[{z^2, 1, cm}, w] - 32*G[{z^2, 1, cp}, w] - 
           (544*G[{z^2, 1, z^2}, w])/3 - 64*G[{z^2, cm, 1}, w] + 
           16*G[{z^2, cm, cm}, w] + 16*G[{z^2, cm, cp}, w] + 
           16*G[{z^2, cm, z^2}, w] - 64*G[{z^2, cp, 1}, w] + 
           16*G[{z^2, cp, cm}, w] + 16*G[{z^2, cp, cp}, w] + 
           16*G[{z^2, cp, z^2}, w] + 32*G[{z^2, -z, 0}, w] - 
           32*G[{z^2, -z, cm}, w] - 32*G[{z^2, -z, cp}, w] + 
           32*G[{z^2, -z, z^2}, w] + 32*G[{z^2, z, 0}, w] - 
           32*G[{z^2, z, cm}, w] - 32*G[{z^2, z, cp}, w] + 
           32*G[{z^2, z, z^2}, w] + 96*G[{z^2, z^2, 0}, w] - 
           (448*G[{z^2, z^2, 1}, w])/3 + 32*G[{z^2, z^2, cm}, w] + 
           32*G[{z^2, z^2, cp}, w] + (128*G[{z^2, z^2, z^2}, w])/3) - 
         24*G[{-1, -1, -1, 0}, z] - 32*G[{-1, -1, 0, 0}, z] - 
         24*G[{-1, -1, 1, 0}, z] - 16*G[{-1, 0, -1, 0}, z] - 
         32*G[{-1, 0, 0, 0}, z] - 16*G[{-1, 0, 1, 0}, z] - 
         24*G[{-1, 1, -1, 0}, z] - 32*G[{-1, 1, 0, 0}, z] - 
         24*G[{-1, 1, 1, 0}, z] - 32*G[{0, -1, -1, 0}, z] - 
         32*G[{0, -1, 1, 0}, z] - 32*G[{0, 0, -1, 0}, z] + 
         (4*G[{0, 0, 0, 0}, w])/3 - (1088*G[{0, 0, 0, 0}, z])/3 + 
         (16*G[{0, 0, 0, 1}, w])/3 - (8*G[{0, 0, 0, z^2}, w])/3 + 
         (16*G[{0, 0, 1, 0}, w])/3 - 32*G[{0, 0, 1, 0}, z] + 
         (64*G[{0, 0, 1, 1}, w])/3 - (32*G[{0, 0, 1, z^2}, w])/3 - 
         8*G[{0, 0, cm, 1}, w] + 4*G[{0, 0, cm, z^2}, w] - 
         8*G[{0, 0, cp, 1}, w] + 4*G[{0, 0, cp, z^2}, w] - 
         (8*G[{0, 0, z^2, 0}, w])/3 - (8*G[{0, 0, z^2, 1}, w])/3 + 
         (4*G[{0, 0, z^2, z^2}, w])/3 - 32*G[{0, 1, -1, 0}, z] + 
         (16*G[{0, 1, 0, 0}, w])/3 + (64*G[{0, 1, 0, 1}, w])/3 - 
         (32*G[{0, 1, 0, z^2}, w])/3 + (64*G[{0, 1, 1, 0}, w])/3 - 
         32*G[{0, 1, 1, 0}, z] - (1280*G[{0, 1, 1, 1}, w])/3 + 
         (640*G[{0, 1, 1, z^2}, w])/3 + 64*G[{0, 1, cm, 1}, w] - 
         32*G[{0, 1, cm, z^2}, w] + 64*G[{0, 1, cp, 1}, w] - 
         32*G[{0, 1, cp, z^2}, w] - (32*G[{0, 1, z^2, 0}, w])/3 + 
         (448*G[{0, 1, z^2, 1}, w])/3 - (224*G[{0, 1, z^2, z^2}, w])/3 + 
         64*G[{0, cm, 1, 1}, w] - 32*G[{0, cm, 1, z^2}, w] - 
         16*G[{0, cm, cm, 1}, w] + 8*G[{0, cm, cm, z^2}, w] - 
         16*G[{0, cm, cp, 1}, w] + 8*G[{0, cm, cp, z^2}, w] - 
         16*G[{0, cm, z^2, 1}, w] + 8*G[{0, cm, z^2, z^2}, w] + 
         64*G[{0, cp, 1, 1}, w] - 32*G[{0, cp, 1, z^2}, w] - 
         16*G[{0, cp, cm, 1}, w] + 8*G[{0, cp, cm, z^2}, w] - 
         16*G[{0, cp, cp, 1}, w] + 8*G[{0, cp, cp, z^2}, w] - 
         16*G[{0, cp, z^2, 1}, w] + 8*G[{0, cp, z^2, z^2}, w] - 
         8*G[{0, -z, 0, 1}, w] + 4*G[{0, -z, 0, z^2}, w] - 
         4*G[{0, -z, bm, 0}, w] + 8*G[{0, -z, bm, 1}, w] - 
         4*G[{0, -z, bm, z^2}, w] - 4*G[{0, -z, bp, 0}, w] + 
         8*G[{0, -z, bp, 1}, w] - 4*G[{0, -z, bp, z^2}, w] + 
         8*G[{0, -z, cm, 1}, w] - 4*G[{0, -z, cm, z^2}, w] + 
         8*G[{0, -z, cp, 1}, w] - 4*G[{0, -z, cp, z^2}, w] + 
         4*G[{0, -z, z^2, 0}, w] - 16*G[{0, -z, z^2, 1}, w] + 
         8*G[{0, -z, z^2, z^2}, w] - 8*G[{0, z, 0, 1}, w] + 
         4*G[{0, z, 0, z^2}, w] - 4*G[{0, z, bm, 0}, w] + 
         8*G[{0, z, bm, 1}, w] - 4*G[{0, z, bm, z^2}, w] - 
         4*G[{0, z, bp, 0}, w] + 8*G[{0, z, bp, 1}, w] - 
         4*G[{0, z, bp, z^2}, w] + 8*G[{0, z, cm, 1}, w] - 
         4*G[{0, z, cm, z^2}, w] + 8*G[{0, z, cp, 1}, w] - 
         4*G[{0, z, cp, z^2}, w] + 4*G[{0, z, z^2, 0}, w] - 
         16*G[{0, z, z^2, 1}, w] + 8*G[{0, z, z^2, z^2}, w] - 
         (20*G[{0, z^2, 0, 0}, w])/3 - (8*G[{0, z^2, 0, 1}, w])/3 + 
         (4*G[{0, z^2, 0, z^2}, w])/3 - (32*G[{0, z^2, 1, 0}, w])/3 + 
         (448*G[{0, z^2, 1, 1}, w])/3 - (224*G[{0, z^2, 1, z^2}, w])/3 + 
         4*G[{0, z^2, bm, 0}, w] - 8*G[{0, z^2, bm, 1}, w] + 
         4*G[{0, z^2, bm, z^2}, w] + 4*G[{0, z^2, bp, 0}, w] - 
         8*G[{0, z^2, bp, 1}, w] + 4*G[{0, z^2, bp, z^2}, w] - 
         24*G[{0, z^2, cm, 1}, w] + 12*G[{0, z^2, cm, z^2}, w] - 
         24*G[{0, z^2, cp, 1}, w] + 12*G[{0, z^2, cp, z^2}, w] + 
         (4*G[{0, z^2, z^2, 0}, w])/3 - (128*G[{0, z^2, z^2, 1}, w])/3 + 
         (64*G[{0, z^2, z^2, z^2}, w])/3 - 24*G[{1, -1, -1, 0}, z] - 
         32*G[{1, -1, 0, 0}, z] - 24*G[{1, -1, 1, 0}, z] - 
         16*G[{1, 0, -1, 0}, z] + (16*G[{1, 0, 0, 0}, w])/3 - 
         32*G[{1, 0, 0, 0}, z] + (64*G[{1, 0, 0, 1}, w])/3 - 
         (32*G[{1, 0, 0, z^2}, w])/3 + (64*G[{1, 0, 1, 0}, w])/3 - 
         16*G[{1, 0, 1, 0}, z] - (1280*G[{1, 0, 1, 1}, w])/3 + 
         (640*G[{1, 0, 1, z^2}, w])/3 + 64*G[{1, 0, cm, 1}, w] - 
         32*G[{1, 0, cm, z^2}, w] + 64*G[{1, 0, cp, 1}, w] - 
         32*G[{1, 0, cp, z^2}, w] - (32*G[{1, 0, z^2, 0}, w])/3 + 
         (448*G[{1, 0, z^2, 1}, w])/3 - (224*G[{1, 0, z^2, z^2}, w])/3 - 
         24*G[{1, 1, -1, 0}, z] + (64*G[{1, 1, 0, 0}, w])/3 - 
         32*G[{1, 1, 0, 0}, z] - (1280*G[{1, 1, 0, 1}, w])/3 + 
         (640*G[{1, 1, 0, z^2}, w])/3 - (1280*G[{1, 1, 1, 0}, w])/3 - 
         24*G[{1, 1, 1, 0}, z] + (5120*G[{1, 1, 1, 1}, w])/3 - 
         (2560*G[{1, 1, 1, z^2}, w])/3 + (640*G[{1, 1, z^2, 0}, w])/3 - 
         (2560*G[{1, 1, z^2, 1}, w])/3 + (1280*G[{1, 1, z^2, z^2}, w])/3 + 
         64*G[{1, -z, 0, 1}, w] - 32*G[{1, -z, 0, z^2}, w] + 
         32*G[{1, -z, bm, 0}, w] - 64*G[{1, -z, bm, 1}, w] + 
         32*G[{1, -z, bm, z^2}, w] + 32*G[{1, -z, bp, 0}, w] - 
         64*G[{1, -z, bp, 1}, w] + 32*G[{1, -z, bp, z^2}, w] - 
         64*G[{1, -z, cm, 1}, w] + 32*G[{1, -z, cm, z^2}, w] - 
         64*G[{1, -z, cp, 1}, w] + 32*G[{1, -z, cp, z^2}, w] - 
         32*G[{1, -z, z^2, 0}, w] + 128*G[{1, -z, z^2, 1}, w] - 
         64*G[{1, -z, z^2, z^2}, w] + 64*G[{1, z, 0, 1}, w] - 
         32*G[{1, z, 0, z^2}, w] + 32*G[{1, z, bm, 0}, w] - 
         64*G[{1, z, bm, 1}, w] + 32*G[{1, z, bm, z^2}, w] + 
         32*G[{1, z, bp, 0}, w] - 64*G[{1, z, bp, 1}, w] + 
         32*G[{1, z, bp, z^2}, w] - 64*G[{1, z, cm, 1}, w] + 
         32*G[{1, z, cm, z^2}, w] - 64*G[{1, z, cp, 1}, w] + 
         32*G[{1, z, cp, z^2}, w] - 32*G[{1, z, z^2, 0}, w] + 
         128*G[{1, z, z^2, 1}, w] - 64*G[{1, z, z^2, z^2}, w] + 
         (64*G[{1, z^2, 0, 0}, w])/3 + (448*G[{1, z^2, 0, 1}, w])/3 - 
         (224*G[{1, z^2, 0, z^2}, w])/3 + (640*G[{1, z^2, 1, 0}, w])/3 - 
         (2560*G[{1, z^2, 1, 1}, w])/3 + (1280*G[{1, z^2, 1, z^2}, w])/3 - 
         32*G[{1, z^2, bm, 0}, w] + 64*G[{1, z^2, bm, 1}, w] - 
         32*G[{1, z^2, bm, z^2}, w] - 32*G[{1, z^2, bp, 0}, w] + 
         64*G[{1, z^2, bp, 1}, w] - 32*G[{1, z^2, bp, z^2}, w] + 
         64*G[{1, z^2, cm, 1}, w] - 32*G[{1, z^2, cm, z^2}, w] + 
         64*G[{1, z^2, cp, 1}, w] - 32*G[{1, z^2, cp, z^2}, w] - 
         (224*G[{1, z^2, z^2, 0}, w])/3 + (896*G[{1, z^2, z^2, 1}, w])/3 - 
         (448*G[{1, z^2, z^2, z^2}, w])/3 - 8*G[{-z, 0, 0, 1}, w] + 
         4*G[{-z, 0, 0, z^2}, w] + 64*G[{-z, 0, 1, 1}, w] - 
         32*G[{-z, 0, 1, z^2}, w] - 4*G[{-z, 0, bm, 0}, w] + 
         8*G[{-z, 0, bm, 1}, w] - 4*G[{-z, 0, bm, z^2}, w] - 
         4*G[{-z, 0, bp, 0}, w] + 8*G[{-z, 0, bp, 1}, w] - 
         4*G[{-z, 0, bp, z^2}, w] - 8*G[{-z, 0, cm, 1}, w] + 
         4*G[{-z, 0, cm, z^2}, w] - 8*G[{-z, 0, cp, 1}, w] + 
         4*G[{-z, 0, cp, z^2}, w] + 4*G[{-z, 0, z^2, 0}, w] - 
         32*G[{-z, 0, z^2, 1}, w] + 16*G[{-z, 0, z^2, z^2}, w] + 
         8*G[{-z, 1, 0, 0}, w] + 48*G[{-z, 1, 0, 1}, w] - 
         24*G[{-z, 1, 0, z^2}, w] + 24*G[{-z, 1, bm, 0}, w] - 
         48*G[{-z, 1, bm, 1}, w] + 24*G[{-z, 1, bm, z^2}, w] + 
         24*G[{-z, 1, bp, 0}, w] - 48*G[{-z, 1, bp, 1}, w] + 
         24*G[{-z, 1, bp, z^2}, w] - 48*G[{-z, 1, cm, 1}, w] + 
         24*G[{-z, 1, cm, z^2}, w] - 48*G[{-z, 1, cp, 1}, w] + 
         24*G[{-z, 1, cp, z^2}, w] - 24*G[{-z, 1, z^2, 0}, w] + 
         96*G[{-z, 1, z^2, 1}, w] - 48*G[{-z, 1, z^2, z^2}, w] - 
         8*G[{-z, bm, 0, 0}, w] + 16*G[{-z, bm, 0, 1}, w] - 
         8*G[{-z, bm, 0, z^2}, w] + 32*G[{-z, bm, 1, 0}, w] - 
         64*G[{-z, bm, 1, 1}, w] + 32*G[{-z, bm, 1, z^2}, w] - 
         8*G[{-z, bm, bm, 0}, w] + 16*G[{-z, bm, bm, 1}, w] - 
         8*G[{-z, bm, bm, z^2}, w] - 8*G[{-z, bm, bp, 0}, w] + 
         16*G[{-z, bm, bp, 1}, w] - 8*G[{-z, bm, bp, z^2}, w] - 
         8*G[{-z, bm, z^2, 0}, w] + 16*G[{-z, bm, z^2, 1}, w] - 
         8*G[{-z, bm, z^2, z^2}, w] - 8*G[{-z, bp, 0, 0}, w] + 
         16*G[{-z, bp, 0, 1}, w] - 8*G[{-z, bp, 0, z^2}, w] + 
         32*G[{-z, bp, 1, 0}, w] - 64*G[{-z, bp, 1, 1}, w] + 
         32*G[{-z, bp, 1, z^2}, w] - 8*G[{-z, bp, bm, 0}, w] + 
         16*G[{-z, bp, bm, 1}, w] - 8*G[{-z, bp, bm, z^2}, w] - 
         8*G[{-z, bp, bp, 0}, w] + 16*G[{-z, bp, bp, 1}, w] - 
         8*G[{-z, bp, bp, z^2}, w] - 8*G[{-z, bp, z^2, 0}, w] + 
         16*G[{-z, bp, z^2, 1}, w] - 8*G[{-z, bp, z^2, z^2}, w] - 
         64*G[{-z, cm, 1, 1}, w] + 32*G[{-z, cm, 1, z^2}, w] + 
         16*G[{-z, cm, cm, 1}, w] - 8*G[{-z, cm, cm, z^2}, w] + 
         16*G[{-z, cm, cp, 1}, w] - 8*G[{-z, cm, cp, z^2}, w] + 
         16*G[{-z, cm, z^2, 1}, w] - 8*G[{-z, cm, z^2, z^2}, w] - 
         64*G[{-z, cp, 1, 1}, w] + 32*G[{-z, cp, 1, z^2}, w] + 
         16*G[{-z, cp, cm, 1}, w] - 8*G[{-z, cp, cm, z^2}, w] + 
         16*G[{-z, cp, cp, 1}, w] - 8*G[{-z, cp, cp, z^2}, w] + 
         16*G[{-z, cp, z^2, 1}, w] - 8*G[{-z, cp, z^2, z^2}, w] - 
         8*G[{-z, -z, 0, 1}, w] + 4*G[{-z, -z, 0, z^2}, w] - 
         4*G[{-z, -z, bm, 0}, w] + 8*G[{-z, -z, bm, 1}, w] - 
         4*G[{-z, -z, bm, z^2}, w] - 4*G[{-z, -z, bp, 0}, w] + 
         8*G[{-z, -z, bp, 1}, w] - 4*G[{-z, -z, bp, z^2}, w] + 
         8*G[{-z, -z, cm, 1}, w] - 4*G[{-z, -z, cm, z^2}, w] + 
         8*G[{-z, -z, cp, 1}, w] - 4*G[{-z, -z, cp, z^2}, w] + 
         4*G[{-z, -z, z^2, 0}, w] - 16*G[{-z, -z, z^2, 1}, w] + 
         8*G[{-z, -z, z^2, z^2}, w] - 8*G[{-z, z, 0, 1}, w] + 
         4*G[{-z, z, 0, z^2}, w] - 4*G[{-z, z, bm, 0}, w] + 
         8*G[{-z, z, bm, 1}, w] - 4*G[{-z, z, bm, z^2}, w] - 
         4*G[{-z, z, bp, 0}, w] + 8*G[{-z, z, bp, 1}, w] - 
         4*G[{-z, z, bp, z^2}, w] + 8*G[{-z, z, cm, 1}, w] - 
         4*G[{-z, z, cm, z^2}, w] + 8*G[{-z, z, cp, 1}, w] - 
         4*G[{-z, z, cp, z^2}, w] + 4*G[{-z, z, z^2, 0}, w] - 
         16*G[{-z, z, z^2, 1}, w] + 8*G[{-z, z, z^2, z^2}, w] - 
         32*G[{-z, z^2, 0, 1}, w] + 16*G[{-z, z^2, 0, z^2}, w] - 
         32*G[{-z, z^2, 1, 0}, w] + 128*G[{-z, z^2, 1, 1}, w] - 
         64*G[{-z, z^2, 1, z^2}, w] + 16*G[{-z, z^2, z^2, 0}, w] - 
         64*G[{-z, z^2, z^2, 1}, w] + 32*G[{-z, z^2, z^2, z^2}, w] - 
         8*G[{z, 0, 0, 1}, w] + 4*G[{z, 0, 0, z^2}, w] + 
         64*G[{z, 0, 1, 1}, w] - 32*G[{z, 0, 1, z^2}, w] - 
         4*G[{z, 0, bm, 0}, w] + 8*G[{z, 0, bm, 1}, w] - 
         4*G[{z, 0, bm, z^2}, w] - 4*G[{z, 0, bp, 0}, w] + 
         8*G[{z, 0, bp, 1}, w] - 4*G[{z, 0, bp, z^2}, w] - 
         8*G[{z, 0, cm, 1}, w] + 4*G[{z, 0, cm, z^2}, w] - 
         8*G[{z, 0, cp, 1}, w] + 4*G[{z, 0, cp, z^2}, w] + 
         4*G[{z, 0, z^2, 0}, w] - 32*G[{z, 0, z^2, 1}, w] + 
         16*G[{z, 0, z^2, z^2}, w] + 8*G[{z, 1, 0, 0}, w] + 
         48*G[{z, 1, 0, 1}, w] - 24*G[{z, 1, 0, z^2}, w] + 
         24*G[{z, 1, bm, 0}, w] - 48*G[{z, 1, bm, 1}, w] + 
         24*G[{z, 1, bm, z^2}, w] + 24*G[{z, 1, bp, 0}, w] - 
         48*G[{z, 1, bp, 1}, w] + 24*G[{z, 1, bp, z^2}, w] - 
         48*G[{z, 1, cm, 1}, w] + 24*G[{z, 1, cm, z^2}, w] - 
         48*G[{z, 1, cp, 1}, w] + 24*G[{z, 1, cp, z^2}, w] - 
         24*G[{z, 1, z^2, 0}, w] + 96*G[{z, 1, z^2, 1}, w] - 
         48*G[{z, 1, z^2, z^2}, w] - 8*G[{z, bm, 0, 0}, w] + 
         16*G[{z, bm, 0, 1}, w] - 8*G[{z, bm, 0, z^2}, w] + 
         32*G[{z, bm, 1, 0}, w] - 64*G[{z, bm, 1, 1}, w] + 
         32*G[{z, bm, 1, z^2}, w] - 8*G[{z, bm, bm, 0}, w] + 
         16*G[{z, bm, bm, 1}, w] - 8*G[{z, bm, bm, z^2}, w] - 
         8*G[{z, bm, bp, 0}, w] + 16*G[{z, bm, bp, 1}, w] - 
         8*G[{z, bm, bp, z^2}, w] - 8*G[{z, bm, z^2, 0}, w] + 
         16*G[{z, bm, z^2, 1}, w] - 8*G[{z, bm, z^2, z^2}, w] - 
         8*G[{z, bp, 0, 0}, w] + 16*G[{z, bp, 0, 1}, w] - 
         8*G[{z, bp, 0, z^2}, w] + 32*G[{z, bp, 1, 0}, w] - 
         64*G[{z, bp, 1, 1}, w] + 32*G[{z, bp, 1, z^2}, w] - 
         8*G[{z, bp, bm, 0}, w] + 16*G[{z, bp, bm, 1}, w] - 
         8*G[{z, bp, bm, z^2}, w] - 8*G[{z, bp, bp, 0}, w] + 
         16*G[{z, bp, bp, 1}, w] - 8*G[{z, bp, bp, z^2}, w] - 
         8*G[{z, bp, z^2, 0}, w] + 16*G[{z, bp, z^2, 1}, w] - 
         8*G[{z, bp, z^2, z^2}, w] - 64*G[{z, cm, 1, 1}, w] + 
         32*G[{z, cm, 1, z^2}, w] + 16*G[{z, cm, cm, 1}, w] - 
         8*G[{z, cm, cm, z^2}, w] + 16*G[{z, cm, cp, 1}, w] - 
         8*G[{z, cm, cp, z^2}, w] + 16*G[{z, cm, z^2, 1}, w] - 
         8*G[{z, cm, z^2, z^2}, w] - 64*G[{z, cp, 1, 1}, w] + 
         32*G[{z, cp, 1, z^2}, w] + 16*G[{z, cp, cm, 1}, w] - 
         8*G[{z, cp, cm, z^2}, w] + 16*G[{z, cp, cp, 1}, w] - 
         8*G[{z, cp, cp, z^2}, w] + 16*G[{z, cp, z^2, 1}, w] - 
         8*G[{z, cp, z^2, z^2}, w] - 8*G[{z, -z, 0, 1}, w] + 
         4*G[{z, -z, 0, z^2}, w] - 4*G[{z, -z, bm, 0}, w] + 
         8*G[{z, -z, bm, 1}, w] - 4*G[{z, -z, bm, z^2}, w] - 
         4*G[{z, -z, bp, 0}, w] + 8*G[{z, -z, bp, 1}, w] - 
         4*G[{z, -z, bp, z^2}, w] + 8*G[{z, -z, cm, 1}, w] - 
         4*G[{z, -z, cm, z^2}, w] + 8*G[{z, -z, cp, 1}, w] - 
         4*G[{z, -z, cp, z^2}, w] + 4*G[{z, -z, z^2, 0}, w] - 
         16*G[{z, -z, z^2, 1}, w] + 8*G[{z, -z, z^2, z^2}, w] - 
         8*G[{z, z, 0, 1}, w] + 4*G[{z, z, 0, z^2}, w] - 
         4*G[{z, z, bm, 0}, w] + 8*G[{z, z, bm, 1}, w] - 
         4*G[{z, z, bm, z^2}, w] - 4*G[{z, z, bp, 0}, w] + 
         8*G[{z, z, bp, 1}, w] - 4*G[{z, z, bp, z^2}, w] + 
         8*G[{z, z, cm, 1}, w] - 4*G[{z, z, cm, z^2}, w] + 
         8*G[{z, z, cp, 1}, w] - 4*G[{z, z, cp, z^2}, w] + 
         4*G[{z, z, z^2, 0}, w] - 16*G[{z, z, z^2, 1}, w] + 
         8*G[{z, z, z^2, z^2}, w] - 32*G[{z, z^2, 0, 1}, w] + 
         16*G[{z, z^2, 0, z^2}, w] - 32*G[{z, z^2, 1, 0}, w] + 
         128*G[{z, z^2, 1, 1}, w] - 64*G[{z, z^2, 1, z^2}, w] + 
         16*G[{z, z^2, z^2, 0}, w] - 64*G[{z, z^2, z^2, 1}, w] + 
         32*G[{z, z^2, z^2, z^2}, w] - (56*G[{z^2, 0, 0, 0}, w])/3 + 
         (64*G[{z^2, 0, 0, 1}, w])/3 - (32*G[{z^2, 0, 0, z^2}, w])/3 + 
         (64*G[{z^2, 0, 1, 0}, w])/3 + (448*G[{z^2, 0, 1, 1}, w])/3 - 
         (224*G[{z^2, 0, 1, z^2}, w])/3 - 32*G[{z^2, 0, cm, 1}, w] + 
         16*G[{z^2, 0, cm, z^2}, w] - 32*G[{z^2, 0, cp, 1}, w] + 
         16*G[{z^2, 0, cp, z^2}, w] - (32*G[{z^2, 0, z^2, 0}, w])/3 - 
         (128*G[{z^2, 0, z^2, 1}, w])/3 + (64*G[{z^2, 0, z^2, z^2}, w])/3 + 
         (16*G[{z^2, 1, 0, 0}, w])/3 + (544*G[{z^2, 1, 0, 1}, w])/3 - 
         (272*G[{z^2, 1, 0, z^2}, w])/3 + (640*G[{z^2, 1, 1, 0}, w])/3 - 
         (2560*G[{z^2, 1, 1, 1}, w])/3 + (1280*G[{z^2, 1, 1, z^2}, w])/3 - 
         16*G[{z^2, 1, bm, 0}, w] + 32*G[{z^2, 1, bm, 1}, w] - 
         16*G[{z^2, 1, bm, z^2}, w] - 16*G[{z^2, 1, bp, 0}, w] + 
         32*G[{z^2, 1, bp, 1}, w] - 16*G[{z^2, 1, bp, z^2}, w] + 
         32*G[{z^2, 1, cm, 1}, w] - 16*G[{z^2, 1, cm, z^2}, w] + 
         32*G[{z^2, 1, cp, 1}, w] - 16*G[{z^2, 1, cp, z^2}, w] - 
         (272*G[{z^2, 1, z^2, 0}, w])/3 + (1088*G[{z^2, 1, z^2, 1}, w])/3 - 
         (544*G[{z^2, 1, z^2, z^2}, w])/3 + 8*G[{z^2, bm, 0, 0}, w] - 
         16*G[{z^2, bm, 0, 1}, w] + 8*G[{z^2, bm, 0, z^2}, w] - 
         32*G[{z^2, bm, 1, 0}, w] + 64*G[{z^2, bm, 1, 1}, w] - 
         32*G[{z^2, bm, 1, z^2}, w] + 8*G[{z^2, bm, bm, 0}, w] - 
         16*G[{z^2, bm, bm, 1}, w] + 8*G[{z^2, bm, bm, z^2}, w] + 
         8*G[{z^2, bm, bp, 0}, w] - 16*G[{z^2, bm, bp, 1}, w] + 
         8*G[{z^2, bm, bp, z^2}, w] + 8*G[{z^2, bm, z^2, 0}, w] - 
         16*G[{z^2, bm, z^2, 1}, w] + 8*G[{z^2, bm, z^2, z^2}, w] + 
         8*G[{z^2, bp, 0, 0}, w] - 16*G[{z^2, bp, 0, 1}, w] + 
         8*G[{z^2, bp, 0, z^2}, w] - 32*G[{z^2, bp, 1, 0}, w] + 
         64*G[{z^2, bp, 1, 1}, w] - 32*G[{z^2, bp, 1, z^2}, w] + 
         8*G[{z^2, bp, bm, 0}, w] - 16*G[{z^2, bp, bm, 1}, w] + 
         8*G[{z^2, bp, bm, z^2}, w] + 8*G[{z^2, bp, bp, 0}, w] - 
         16*G[{z^2, bp, bp, 1}, w] + 8*G[{z^2, bp, bp, z^2}, w] + 
         8*G[{z^2, bp, z^2, 0}, w] - 16*G[{z^2, bp, z^2, 1}, w] + 
         8*G[{z^2, bp, z^2, z^2}, w] + 64*G[{z^2, cm, 1, 1}, w] - 
         32*G[{z^2, cm, 1, z^2}, w] - 16*G[{z^2, cm, cm, 1}, w] + 
         8*G[{z^2, cm, cm, z^2}, w] - 16*G[{z^2, cm, cp, 1}, w] + 
         8*G[{z^2, cm, cp, z^2}, w] - 16*G[{z^2, cm, z^2, 1}, w] + 
         8*G[{z^2, cm, z^2, z^2}, w] + 64*G[{z^2, cp, 1, 1}, w] - 
         32*G[{z^2, cp, 1, z^2}, w] - 16*G[{z^2, cp, cm, 1}, w] + 
         8*G[{z^2, cp, cm, z^2}, w] - 16*G[{z^2, cp, cp, 1}, w] + 
         8*G[{z^2, cp, cp, z^2}, w] - 16*G[{z^2, cp, z^2, 1}, w] + 
         8*G[{z^2, cp, z^2, z^2}, w] - 32*G[{z^2, -z, 0, 1}, w] + 
         16*G[{z^2, -z, 0, z^2}, w] - 16*G[{z^2, -z, bm, 0}, w] + 
         32*G[{z^2, -z, bm, 1}, w] - 16*G[{z^2, -z, bm, z^2}, w] - 
         16*G[{z^2, -z, bp, 0}, w] + 32*G[{z^2, -z, bp, 1}, w] - 
         16*G[{z^2, -z, bp, z^2}, w] + 32*G[{z^2, -z, cm, 1}, w] - 
         16*G[{z^2, -z, cm, z^2}, w] + 32*G[{z^2, -z, cp, 1}, w] - 
         16*G[{z^2, -z, cp, z^2}, w] + 16*G[{z^2, -z, z^2, 0}, w] - 
         64*G[{z^2, -z, z^2, 1}, w] + 32*G[{z^2, -z, z^2, z^2}, w] - 
         32*G[{z^2, z, 0, 1}, w] + 16*G[{z^2, z, 0, z^2}, w] - 
         16*G[{z^2, z, bm, 0}, w] + 32*G[{z^2, z, bm, 1}, w] - 
         16*G[{z^2, z, bm, z^2}, w] - 16*G[{z^2, z, bp, 0}, w] + 
         32*G[{z^2, z, bp, 1}, w] - 16*G[{z^2, z, bp, z^2}, w] + 
         32*G[{z^2, z, cm, 1}, w] - 16*G[{z^2, z, cm, z^2}, w] + 
         32*G[{z^2, z, cp, 1}, w] - 16*G[{z^2, z, cp, z^2}, w] + 
         16*G[{z^2, z, z^2, 0}, w] - 64*G[{z^2, z, z^2, 1}, w] + 
         32*G[{z^2, z, z^2, z^2}, w] - (80*G[{z^2, z^2, 0, 0}, w])/3 - 
         (128*G[{z^2, z^2, 0, 1}, w])/3 + (64*G[{z^2, z^2, 0, z^2}, w])/3 - 
         (224*G[{z^2, z^2, 1, 0}, w])/3 + (896*G[{z^2, z^2, 1, 1}, w])/3 - 
         (448*G[{z^2, z^2, 1, z^2}, w])/3 + 16*G[{z^2, z^2, bm, 0}, w] - 
         32*G[{z^2, z^2, bm, 1}, w] + 16*G[{z^2, z^2, bm, z^2}, w] + 
         16*G[{z^2, z^2, bp, 0}, w] - 32*G[{z^2, z^2, bp, 1}, w] + 
         16*G[{z^2, z^2, bp, z^2}, w] - 32*G[{z^2, z^2, cm, 1}, w] + 
         16*G[{z^2, z^2, cm, z^2}, w] - 32*G[{z^2, z^2, cp, 1}, w] + 
         16*G[{z^2, z^2, cp, z^2}, w] + (64*G[{z^2, z^2, z^2, 0}, w])/3 - 
         (256*G[{z^2, z^2, z^2, 1}, w])/3 + (128*G[{z^2, z^2, z^2, z^2}, w])/
          3 + Pi*(G[{0}, w]*((8*I)*G[{-1, 0}, z] + (32*I)*G[{0, 0}, z] + 
             (8*I)*G[{1, 0}, z]) + G[{-z}, w]*((8*I)*G[{-1, 0}, z] + 
             (32*I)*G[{0, 0}, z] + (8*I)*G[{1, 0}, z]) + 
           G[{z}, w]*((8*I)*G[{-1, 0}, z] + (32*I)*G[{0, 0}, z] + 
             (8*I)*G[{1, 0}, z]) + G[{z^2}, w]*((32*I)*G[{-1, 0}, z] + 
             (96*I)*G[{0, 0}, z] + (32*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((-64*I)*G[{-1, 0}, z] - (192*I)*G[{0, 0}, z] - 
             (64*I)*G[{1, 0}, z]) + G[{0}, z]*((-8*I)*G[{0, 0}, w] - 
             (32*I)*G[{0, 1}, w] + (8*I)*G[{0, -z}, w] + (8*I)*G[{0, z}, w] + 
             (16*I)*G[{0, z^2}, w] - (32*I)*G[{1, 0}, w] + 
             (384*I)*G[{1, 1}, w] - (64*I)*G[{1, -z}, w] - 
             (64*I)*G[{1, z}, w] - (192*I)*G[{1, z^2}, w] + 
             (8*I)*G[{-z, 0}, w] - (64*I)*G[{-z, 1}, w] + 
             (8*I)*G[{-z, -z}, w] + (8*I)*G[{-z, z}, w] + 
             (32*I)*G[{-z, z^2}, w] + (8*I)*G[{z, 0}, w] - 
             (64*I)*G[{z, 1}, w] + (8*I)*G[{z, -z}, w] + (8*I)*G[{z, z}, w] + 
             (32*I)*G[{z, z^2}, w] + (16*I)*G[{z^2, 0}, w] - 
             (192*I)*G[{z^2, 1}, w] + (32*I)*G[{z^2, -z}, w] + 
             (32*I)*G[{z^2, z}, w] + (96*I)*G[{z^2, z^2}, w]) + 
           (8*I)*G[{-1, -1, 0}, z] + (32*I)*G[{-1, 0, 0}, z] + 
           (8*I)*G[{-1, 1, 0}, z] + (32*I)*G[{0, -1, 0}, z] + 
           ((4*I)/3)*G[{0, 0, 0}, w] + (64*I)*G[{0, 0, 0}, z] + 
           ((16*I)/3)*G[{0, 0, 1}, w] - ((8*I)/3)*G[{0, 0, z^2}, w] + 
           ((16*I)/3)*G[{0, 1, 0}, w] + (32*I)*G[{0, 1, 0}, z] + 
           ((64*I)/3)*G[{0, 1, 1}, w] - ((32*I)/3)*G[{0, 1, z^2}, w] - 
           (4*I)*G[{0, -z, bm}, w] - (4*I)*G[{0, -z, bp}, w] + 
           (4*I)*G[{0, -z, z^2}, w] - (4*I)*G[{0, z, bm}, w] - 
           (4*I)*G[{0, z, bp}, w] + (4*I)*G[{0, z, z^2}, w] - 
           ((20*I)/3)*G[{0, z^2, 0}, w] - ((32*I)/3)*G[{0, z^2, 1}, w] + 
           (4*I)*G[{0, z^2, bm}, w] + (4*I)*G[{0, z^2, bp}, w] + 
           ((4*I)/3)*G[{0, z^2, z^2}, w] + (8*I)*G[{1, -1, 0}, z] + 
           ((16*I)/3)*G[{1, 0, 0}, w] + (32*I)*G[{1, 0, 0}, z] + 
           ((64*I)/3)*G[{1, 0, 1}, w] - ((32*I)/3)*G[{1, 0, z^2}, w] + 
           ((64*I)/3)*G[{1, 1, 0}, w] + (8*I)*G[{1, 1, 0}, z] - 
           ((1280*I)/3)*G[{1, 1, 1}, w] + ((640*I)/3)*G[{1, 1, z^2}, w] + 
           (32*I)*G[{1, -z, bm}, w] + (32*I)*G[{1, -z, bp}, w] - 
           (32*I)*G[{1, -z, z^2}, w] + (32*I)*G[{1, z, bm}, w] + 
           (32*I)*G[{1, z, bp}, w] - (32*I)*G[{1, z, z^2}, w] + 
           ((64*I)/3)*G[{1, z^2, 0}, w] + ((640*I)/3)*G[{1, z^2, 1}, w] - 
           (32*I)*G[{1, z^2, bm}, w] - (32*I)*G[{1, z^2, bp}, w] - 
           ((224*I)/3)*G[{1, z^2, z^2}, w] - (4*I)*G[{-z, 0, bm}, w] - 
           (4*I)*G[{-z, 0, bp}, w] + (4*I)*G[{-z, 0, z^2}, w] + 
           (8*I)*G[{-z, 1, 0}, w] + (24*I)*G[{-z, 1, bm}, w] + 
           (24*I)*G[{-z, 1, bp}, w] - (24*I)*G[{-z, 1, z^2}, w] - 
           (8*I)*G[{-z, bm, 0}, w] + (32*I)*G[{-z, bm, 1}, w] - 
           (8*I)*G[{-z, bm, bm}, w] - (8*I)*G[{-z, bm, bp}, w] - 
           (8*I)*G[{-z, bm, z^2}, w] - (8*I)*G[{-z, bp, 0}, w] + 
           (32*I)*G[{-z, bp, 1}, w] - (8*I)*G[{-z, bp, bm}, w] - 
           (8*I)*G[{-z, bp, bp}, w] - (8*I)*G[{-z, bp, z^2}, w] - 
           (4*I)*G[{-z, -z, bm}, w] - (4*I)*G[{-z, -z, bp}, w] + 
           (4*I)*G[{-z, -z, z^2}, w] - (4*I)*G[{-z, z, bm}, w] - 
           (4*I)*G[{-z, z, bp}, w] + (4*I)*G[{-z, z, z^2}, w] - 
           (32*I)*G[{-z, z^2, 1}, w] + (16*I)*G[{-z, z^2, z^2}, w] - 
           (4*I)*G[{z, 0, bm}, w] - (4*I)*G[{z, 0, bp}, w] + 
           (4*I)*G[{z, 0, z^2}, w] + (8*I)*G[{z, 1, 0}, w] + 
           (24*I)*G[{z, 1, bm}, w] + (24*I)*G[{z, 1, bp}, w] - 
           (24*I)*G[{z, 1, z^2}, w] - (8*I)*G[{z, bm, 0}, w] + 
           (32*I)*G[{z, bm, 1}, w] - (8*I)*G[{z, bm, bm}, w] - 
           (8*I)*G[{z, bm, bp}, w] - (8*I)*G[{z, bm, z^2}, w] - 
           (8*I)*G[{z, bp, 0}, w] + (32*I)*G[{z, bp, 1}, w] - 
           (8*I)*G[{z, bp, bm}, w] - (8*I)*G[{z, bp, bp}, w] - 
           (8*I)*G[{z, bp, z^2}, w] - (4*I)*G[{z, -z, bm}, w] - 
           (4*I)*G[{z, -z, bp}, w] + (4*I)*G[{z, -z, z^2}, w] - 
           (4*I)*G[{z, z, bm}, w] - (4*I)*G[{z, z, bp}, w] + 
           (4*I)*G[{z, z, z^2}, w] - (32*I)*G[{z, z^2, 1}, w] + 
           (16*I)*G[{z, z^2, z^2}, w] - ((56*I)/3)*G[{z^2, 0, 0}, w] + 
           ((64*I)/3)*G[{z^2, 0, 1}, w] - ((32*I)/3)*G[{z^2, 0, z^2}, w] + 
           ((16*I)/3)*G[{z^2, 1, 0}, w] + ((640*I)/3)*G[{z^2, 1, 1}, w] - 
           (16*I)*G[{z^2, 1, bm}, w] - (16*I)*G[{z^2, 1, bp}, w] - 
           ((272*I)/3)*G[{z^2, 1, z^2}, w] + (8*I)*G[{z^2, bm, 0}, w] - 
           (32*I)*G[{z^2, bm, 1}, w] + (8*I)*G[{z^2, bm, bm}, w] + 
           (8*I)*G[{z^2, bm, bp}, w] + (8*I)*G[{z^2, bm, z^2}, w] + 
           (8*I)*G[{z^2, bp, 0}, w] - (32*I)*G[{z^2, bp, 1}, w] + 
           (8*I)*G[{z^2, bp, bm}, w] + (8*I)*G[{z^2, bp, bp}, w] + 
           (8*I)*G[{z^2, bp, z^2}, w] - (16*I)*G[{z^2, -z, bm}, w] - 
           (16*I)*G[{z^2, -z, bp}, w] + (16*I)*G[{z^2, -z, z^2}, w] - 
           (16*I)*G[{z^2, z, bm}, w] - (16*I)*G[{z^2, z, bp}, w] + 
           (16*I)*G[{z^2, z, z^2}, w] - ((80*I)/3)*G[{z^2, z^2, 0}, w] - 
           ((224*I)/3)*G[{z^2, z^2, 1}, w] + (16*I)*G[{z^2, z^2, bm}, w] + 
           (16*I)*G[{z^2, z^2, bp}, w] + ((64*I)/3)*G[{z^2, z^2, z^2}, w] - 
           ((50*I)/3)*Zeta[3]) + (12*G[{-1}, z] - (50*G[{0}, w])/3 - 
           (124*G[{0}, z])/3 + (152*G[{1}, w])/3 + 12*G[{1}, z] + 
           12*G[{-z}, w] + 12*G[{z}, w] - (124*G[{z^2}, w])/3)*Zeta[3]), 
     MI[34] -> 1/4 + \[Epsilon]*(((5*I)/6)*Pi + (5*G[{0}, w])/6 + 
         G[{0}, z]/3 - 2*G[{1}, w] + G[{z^2}, w]) + 
       \[Epsilon]^2*(-Pi^2 + 2*G[{0}, w]*G[{0}, z] + 
         Pi*(((4*I)/3)*G[{0}, w] + (2*I)*G[{0}, z] - ((20*I)/3)*G[{1}, w] + 
           I*G[{bm}, w] + I*G[{bp}, w] + ((7*I)/3)*G[{z^2}, w]) + 
         G[{0}, z]*((-8*G[{1}, w])/3 + (4*G[{z^2}, w])/3) + 
         (4*G[{0, 0}, w])/3 - (4*G[{0, 0}, z])/3 - (14*G[{0, 1}, w])/3 + 
         (7*G[{0, z^2}, w])/3 - (20*G[{1, 0}, w])/3 + 16*G[{1, 1}, w] - 
         8*G[{1, z^2}, w] + G[{bm, 0}, w] - 2*G[{bm, 1}, w] + 
         G[{bm, z^2}, w] + G[{bp, 0}, w] - 2*G[{bp, 1}, w] + 
         G[{bp, z^2}, w] + (7*G[{z^2, 0}, w])/3 - 6*G[{z^2, 1}, w] + 
         3*G[{z^2, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 34] + 
       \[Epsilon]^3*(((-7*I)/9)*Pi^3 + Pi^2*(G[{-1}, z]/3 - 
           (14*G[{0}, w])/9 - (32*G[{0}, z])/9 + 8*G[{1}, w] + G[{1}, z]/3 - 
           G[{bm}, w] - G[{bp}, w] + G[{-z}, w]/3 + G[{z}, w]/3 - 
           (10*G[{z^2}, w])/3) + (32*G[{1}, w]*G[{0, 0}, z])/3 + 
         G[{-z}, w]*(-4*G[{-1, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{z}, w]*(-4*G[{-1, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{0}, w]*(4*G[{-1, 0}, z] + 4*G[{1, 0}, z]) + 
         G[{z^2}, w]*(4*G[{-1, 0}, z] - (40*G[{0, 0}, z])/3 + 
           4*G[{1, 0}, z]) + Pi*((4*I)*G[{0}, w]*G[{0}, z] + 
           G[{0}, z]*((-16*I)*G[{1}, w] + (4*I)*G[{-z}, w] + 
             (4*I)*G[{z}, w] + (8*I)*G[{z^2}, w]) + (4*I)*G[{-1, 0}, z] + 
           ((7*I)/3)*G[{0, 0}, w] - ((32*I)/3)*G[{0, 1}, w] + 
           I*G[{0, bm}, w] + I*G[{0, bp}, w] + ((13*I)/3)*G[{0, z^2}, w] - 
           ((32*I)/3)*G[{1, 0}, w] + (4*I)*G[{1, 0}, z] + 
           ((160*I)/3)*G[{1, 1}, w] - (8*I)*G[{1, bm}, w] - 
           (8*I)*G[{1, bp}, w] - ((56*I)/3)*G[{1, z^2}, w] + 
           I*G[{bm, 0}, w] - (8*I)*G[{bm, 1}, w] + (3*I)*G[{bm, bm}, w] + 
           (3*I)*G[{bm, bp}, w] + I*G[{bm, z^2}, w] + I*G[{bp, 0}, w] - 
           (8*I)*G[{bp, 1}, w] + (3*I)*G[{bp, bm}, w] + 
           (3*I)*G[{bp, bp}, w] + I*G[{bp, z^2}, w] - (2*I)*G[{-z, bm}, w] - 
           (2*I)*G[{-z, bp}, w] + (2*I)*G[{-z, z^2}, w] - 
           (2*I)*G[{z, bm}, w] - (2*I)*G[{z, bp}, w] + (2*I)*G[{z, z^2}, w] + 
           ((7*I)/3)*G[{z^2, 0}, w] - ((56*I)/3)*G[{z^2, 1}, w] + 
           (3*I)*G[{z^2, bm}, w] + (3*I)*G[{z^2, bp}, w] + 
           ((19*I)/3)*G[{z^2, z^2}, w]) + G[{0}, z]*(4*G[{0, 0}, w] - 
           16*G[{0, 1}, w] + 4*G[{0, cm}, w] + 4*G[{0, cp}, w] + 
           4*G[{0, z^2}, w] - 16*G[{1, 0}, w] + (64*G[{1, 1}, w])/3 - 
           (32*G[{1, z^2}, w])/3 + 4*G[{-z, 0}, w] - 4*G[{-z, cm}, w] - 
           4*G[{-z, cp}, w] + 4*G[{-z, z^2}, w] + 4*G[{z, 0}, w] - 
           4*G[{z, cm}, w] - 4*G[{z, cp}, w] + 4*G[{z, z^2}, w] + 
           8*G[{z^2, 0}, w] - (32*G[{z^2, 1}, w])/3 + 4*G[{z^2, cm}, w] + 
           4*G[{z^2, cp}, w] + (4*G[{z^2, z^2}, w])/3) - 
         4*G[{-1, -1, 0}, z] - 4*G[{-1, 1, 0}, z] + (7*G[{0, 0, 0}, w])/3 - 
         (32*G[{0, 0, 0}, z])/3 - (26*G[{0, 0, 1}, w])/3 + 
         (13*G[{0, 0, z^2}, w])/3 - (32*G[{0, 1, 0}, w])/3 + 
         (112*G[{0, 1, 1}, w])/3 - (56*G[{0, 1, z^2}, w])/3 + 
         G[{0, bm, 0}, w] - 2*G[{0, bm, 1}, w] + G[{0, bm, z^2}, w] + 
         G[{0, bp, 0}, w] - 2*G[{0, bp, 1}, w] + G[{0, bp, z^2}, w] - 
         4*G[{0, cm, 1}, w] + 2*G[{0, cm, z^2}, w] - 4*G[{0, cp, 1}, w] + 
         2*G[{0, cp, z^2}, w] + (13*G[{0, z^2, 0}, w])/3 - 
         (38*G[{0, z^2, 1}, w])/3 + (19*G[{0, z^2, z^2}, w])/3 - 
         4*G[{1, -1, 0}, z] - (32*G[{1, 0, 0}, w])/3 + (112*G[{1, 0, 1}, w])/
          3 - (56*G[{1, 0, z^2}, w])/3 + (160*G[{1, 1, 0}, w])/3 - 
         4*G[{1, 1, 0}, z] - 128*G[{1, 1, 1}, w] + 64*G[{1, 1, z^2}, w] - 
         8*G[{1, bm, 0}, w] + 16*G[{1, bm, 1}, w] - 8*G[{1, bm, z^2}, w] - 
         8*G[{1, bp, 0}, w] + 16*G[{1, bp, 1}, w] - 8*G[{1, bp, z^2}, w] - 
         (56*G[{1, z^2, 0}, w])/3 + 48*G[{1, z^2, 1}, w] - 
         24*G[{1, z^2, z^2}, w] + G[{bm, 0, 0}, w] - 2*G[{bm, 0, 1}, w] + 
         G[{bm, 0, z^2}, w] - 8*G[{bm, 1, 0}, w] + 16*G[{bm, 1, 1}, w] - 
         8*G[{bm, 1, z^2}, w] + 3*G[{bm, bm, 0}, w] - 6*G[{bm, bm, 1}, w] + 
         3*G[{bm, bm, z^2}, w] + 3*G[{bm, bp, 0}, w] - 6*G[{bm, bp, 1}, w] + 
         3*G[{bm, bp, z^2}, w] + G[{bm, z^2, 0}, w] - 2*G[{bm, z^2, 1}, w] + 
         G[{bm, z^2, z^2}, w] + G[{bp, 0, 0}, w] - 2*G[{bp, 0, 1}, w] + 
         G[{bp, 0, z^2}, w] - 8*G[{bp, 1, 0}, w] + 16*G[{bp, 1, 1}, w] - 
         8*G[{bp, 1, z^2}, w] + 3*G[{bp, bm, 0}, w] - 6*G[{bp, bm, 1}, w] + 
         3*G[{bp, bm, z^2}, w] + 3*G[{bp, bp, 0}, w] - 6*G[{bp, bp, 1}, w] + 
         3*G[{bp, bp, z^2}, w] + G[{bp, z^2, 0}, w] - 2*G[{bp, z^2, 1}, w] + 
         G[{bp, z^2, z^2}, w] - 4*G[{-z, 0, 1}, w] + 2*G[{-z, 0, z^2}, w] - 
         2*G[{-z, bm, 0}, w] + 4*G[{-z, bm, 1}, w] - 2*G[{-z, bm, z^2}, w] - 
         2*G[{-z, bp, 0}, w] + 4*G[{-z, bp, 1}, w] - 2*G[{-z, bp, z^2}, w] + 
         4*G[{-z, cm, 1}, w] - 2*G[{-z, cm, z^2}, w] + 4*G[{-z, cp, 1}, w] - 
         2*G[{-z, cp, z^2}, w] + 2*G[{-z, z^2, 0}, w] - 
         8*G[{-z, z^2, 1}, w] + 4*G[{-z, z^2, z^2}, w] - 4*G[{z, 0, 1}, w] + 
         2*G[{z, 0, z^2}, w] - 2*G[{z, bm, 0}, w] + 4*G[{z, bm, 1}, w] - 
         2*G[{z, bm, z^2}, w] - 2*G[{z, bp, 0}, w] + 4*G[{z, bp, 1}, w] - 
         2*G[{z, bp, z^2}, w] + 4*G[{z, cm, 1}, w] - 2*G[{z, cm, z^2}, w] + 
         4*G[{z, cp, 1}, w] - 2*G[{z, cp, z^2}, w] + 2*G[{z, z^2, 0}, w] - 
         8*G[{z, z^2, 1}, w] + 4*G[{z, z^2, z^2}, w] + (7*G[{z^2, 0, 0}, w])/
          3 - (38*G[{z^2, 0, 1}, w])/3 + (19*G[{z^2, 0, z^2}, w])/3 - 
         (56*G[{z^2, 1, 0}, w])/3 + 48*G[{z^2, 1, 1}, w] - 
         24*G[{z^2, 1, z^2}, w] + 3*G[{z^2, bm, 0}, w] - 
         6*G[{z^2, bm, 1}, w] + 3*G[{z^2, bm, z^2}, w] + 
         3*G[{z^2, bp, 0}, w] - 6*G[{z^2, bp, 1}, w] + 
         3*G[{z^2, bp, z^2}, w] - 4*G[{z^2, cm, 1}, w] + 
         2*G[{z^2, cm, z^2}, w] - 4*G[{z^2, cp, 1}, w] + 
         2*G[{z^2, cp, z^2}, w] + (19*G[{z^2, z^2, 0}, w])/3 - 
         14*G[{z^2, z^2, 1}, w] + 7*G[{z^2, z^2, z^2}, w] - 4*Zeta[3]) + 
       \[Epsilon]^4*(-Pi^4/45 + Pi^3*((-I/3)*G[{-1}, z] - 
           ((4*I)/9)*G[{0}, w] - ((10*I)/3)*G[{0}, z] + 
           ((56*I)/9)*G[{1}, w] - (I/3)*G[{1}, z] - ((2*I)/3)*G[{bm}, w] - 
           ((2*I)/3)*G[{bp}, w] - (I/3)*G[{-z}, w] - (I/3)*G[{z}, w] - 
           ((16*I)/9)*G[{z^2}, w]) - 32*G[{0, 1}, w]*G[{1, 0}, z] + 
         20*G[{0, cm}, w]*G[{1, 0}, z] + 20*G[{0, cp}, w]*G[{1, 0}, z] - 
         16*G[{0, -z}, w]*G[{1, 0}, z] - 16*G[{0, z}, w]*G[{1, 0}, z] + 
         12*G[{0, z^2}, w]*G[{1, 0}, z] - 32*G[{1, 0}, w]*G[{1, 0}, z] + 
         G[{0, 0}, w]*(16*G[{0, 0}, z] + 16*G[{1, 0}, z]) + 
         G[{0, 0}, z]*(-8*G[{0, cm}, w] - 8*G[{0, cp}, w] - 
           24*G[{0, z^2}, w] - (256*G[{1, 1}, w])/3 + (320*G[{1, z^2}, w])/
            3 - 8*G[{-z, 0}, w] + 16*G[{-z, 1}, w] + 8*G[{-z, cm}, w] + 
           8*G[{-z, cp}, w] - 24*G[{-z, z^2}, w] - 8*G[{z, 0}, w] + 
           16*G[{z, 1}, w] + 8*G[{z, cm}, w] + 8*G[{z, cp}, w] - 
           24*G[{z, z^2}, w] + (224*G[{z^2, 1}, w])/3 - 8*G[{z^2, cm}, w] - 
           8*G[{z^2, cp}, w] - (184*G[{z^2, z^2}, w])/3) + 
         Pi^2*(G[{0}, w]*((-2*G[{0}, z])/3 - G[{1}, z]/3) - 
           (8*G[{1}, w]*G[{1}, z])/3 + G[{0}, z]*((256*G[{1}, w])/9 - 
             (32*G[{-z}, w])/3 - (32*G[{z}, w])/3 - (122*G[{z^2}, w])/9) + 
           G[{1}, z]*(2*G[{-z}, w] + 2*G[{z}, w] - G[{z^2}, w]/3) + 
           G[{-1}, z]*(-G[{0}, w]/3 - (8*G[{1}, w])/3 + 2*G[{-z}, w] + 
             2*G[{z}, w] - G[{z^2}, w]/3) + 2*G[{-1, -1}, z] - 
           (32*G[{-1, 0}, z])/3 + 2*G[{-1, 1}, z] - (2*G[{0, -1}, z])/3 - 
           (53*G[{0, 0}, w])/9 - (52*G[{0, 0}, z])/9 + (88*G[{0, 1}, w])/9 - 
           (2*G[{0, 1}, z])/3 + (5*G[{0, bm}, w])/3 + (5*G[{0, bp}, w])/3 - 
           (5*G[{0, cm}, w])/3 - (5*G[{0, cp}, w])/3 + (4*G[{0, -z}, w])/3 + 
           (4*G[{0, z}, w])/3 - (56*G[{0, z^2}, w])/9 + 2*G[{1, -1}, z] + 
           (112*G[{1, 0}, w])/9 - (32*G[{1, 0}, z])/3 - 64*G[{1, 1}, w] + 
           2*G[{1, 1}, z] + 8*G[{1, bm}, w] + 8*G[{1, bp}, w] - 
           (8*G[{1, -z}, w])/3 - (8*G[{1, z}, w])/3 + (80*G[{1, z^2}, w])/3 + 
           G[{bm, 0}, w]/3 + (32*G[{bm, 1}, w])/3 - (17*G[{bm, bm}, w])/3 - 
           (17*G[{bm, bp}, w])/3 + G[{bm, z^2}, w]/3 + G[{bp, 0}, w]/3 + 
           (32*G[{bp, 1}, w])/3 - (17*G[{bp, bm}, w])/3 - (17*G[{bp, bp}, w])/
            3 + G[{bp, z^2}, w]/3 - G[{-z, 0}, w]/3 - 2*G[{-z, 1}, w] + 
           (14*G[{-z, bm}, w])/3 + (14*G[{-z, bp}, w])/3 + 
           (5*G[{-z, cm}, w])/3 + (5*G[{-z, cp}, w])/3 + G[{-z, -z}, w]/3 + 
           G[{-z, z}, w]/3 - (17*G[{-z, z^2}, w])/3 - G[{z, 0}, w]/3 - 
           2*G[{z, 1}, w] + (14*G[{z, bm}, w])/3 + (14*G[{z, bp}, w])/3 + 
           (5*G[{z, cm}, w])/3 + (5*G[{z, cp}, w])/3 + G[{z, -z}, w]/3 + 
           G[{z, z}, w]/3 - (17*G[{z, z^2}, w])/3 - (11*G[{z^2, 0}, w])/9 + 
           (68*G[{z^2, 1}, w])/3 - 3*G[{z^2, bm}, w] - 3*G[{z^2, bp}, w] - 
           (5*G[{z^2, cm}, w])/3 - (5*G[{z^2, cp}, w])/3 + 
           (4*G[{z^2, -z}, w])/3 + (4*G[{z^2, z}, w])/3 - 
           8*G[{z^2, z^2}, w]) + G[{1, 0}, z]*(32*G[{1, -z}, w] + 
           32*G[{1, z}, w] - 32*G[{1, z^2}, w] + 4*G[{-z, 0}, w] + 
           24*G[{-z, 1}, w] - 20*G[{-z, cm}, w] - 20*G[{-z, cp}, w] - 
           4*G[{-z, -z}, w] - 4*G[{-z, z}, w] + 12*G[{-z, z^2}, w] + 
           4*G[{z, 0}, w] + 24*G[{z, 1}, w] - 20*G[{z, cm}, w] - 
           20*G[{z, cp}, w] - 4*G[{z, -z}, w] - 4*G[{z, z}, w] + 
           12*G[{z, z^2}, w] + 16*G[{z^2, 0}, w] - 16*G[{z^2, 1}, w] + 
           20*G[{z^2, cm}, w] + 20*G[{z^2, cp}, w] - 16*G[{z^2, -z}, w] - 
           16*G[{z^2, z}, w] + 4*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*
          (16*G[{0, 0}, w] - 32*G[{0, 1}, w] + 20*G[{0, cm}, w] + 
           20*G[{0, cp}, w] - 16*G[{0, -z}, w] - 16*G[{0, z}, w] + 
           12*G[{0, z^2}, w] - 32*G[{1, 0}, w] + 32*G[{1, -z}, w] + 
           32*G[{1, z}, w] - 32*G[{1, z^2}, w] + 4*G[{-z, 0}, w] + 
           24*G[{-z, 1}, w] - 20*G[{-z, cm}, w] - 20*G[{-z, cp}, w] - 
           4*G[{-z, -z}, w] - 4*G[{-z, z}, w] + 12*G[{-z, z^2}, w] + 
           4*G[{z, 0}, w] + 24*G[{z, 1}, w] - 20*G[{z, cm}, w] - 
           20*G[{z, cp}, w] - 4*G[{z, -z}, w] - 4*G[{z, z}, w] + 
           12*G[{z, z^2}, w] + 16*G[{z^2, 0}, w] - 16*G[{z^2, 1}, w] + 
           20*G[{z^2, cm}, w] + 20*G[{z^2, cp}, w] - 16*G[{z^2, -z}, w] - 
           16*G[{z^2, z}, w] + 4*G[{z^2, z^2}, w]) + 
         G[{-z}, w]*(-24*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] - 
           24*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] + 
           16*G[{0, 1, 0}, z] - 24*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] - 
           24*G[{1, 1, 0}, z]) + G[{z}, w]*(-24*G[{-1, -1, 0}, z] + 
           8*G[{-1, 0, 0}, z] - 24*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] - 
           16*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] - 24*G[{1, -1, 0}, z] + 
           8*G[{1, 0, 0}, z] - 24*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(4*G[{-1, -1, 0}, z] - 8*G[{-1, 0, 0}, z] + 
           4*G[{-1, 1, 0}, z] - 24*G[{0, -1, 0}, z] - (176*G[{0, 0, 0}, z])/
            3 - 24*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] - 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{0}, w]*(4*G[{-1, -1, 0}, z] - 
           8*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 
           16*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] - 
           8*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(32*G[{-1, -1, 0}, z] + 32*G[{-1, 1, 0}, z] + 
           (256*G[{0, 0, 0}, z])/3 + 32*G[{1, -1, 0}, z] + 
           32*G[{1, 1, 0}, z]) + G[{0}, z]*(-8*G[{0, 0, 0}, w] - 
           32*G[{0, 0, 1}, w] + 16*G[{0, 0, cm}, w] + 16*G[{0, 0, cp}, w] - 
           32*G[{0, 1, 0}, w] + 128*G[{0, 1, 1}, w] - 32*G[{0, 1, cm}, w] - 
           32*G[{0, 1, cp}, w] - 32*G[{0, 1, z^2}, w] - 32*G[{0, cm, 1}, w] + 
           20*G[{0, cm, cm}, w] + 20*G[{0, cm, cp}, w] - 
           4*G[{0, cm, z^2}, w] - 32*G[{0, cp, 1}, w] + 
           20*G[{0, cp, cm}, w] + 20*G[{0, cp, cp}, w] - 
           4*G[{0, cp, z^2}, w] + 16*G[{0, -z, 0}, w] - 
           16*G[{0, -z, cm}, w] - 16*G[{0, -z, cp}, w] + 
           16*G[{0, -z, z^2}, w] + 16*G[{0, z, 0}, w] - 16*G[{0, z, cm}, w] - 
           16*G[{0, z, cp}, w] + 16*G[{0, z, z^2}, w] + 
           16*G[{0, z^2, 0}, w] - 32*G[{0, z^2, 1}, w] + 
           12*G[{0, z^2, cm}, w] + 12*G[{0, z^2, cp}, w] + 
           4*G[{0, z^2, z^2}, w] - 32*G[{1, 0, 0}, w] + 128*G[{1, 0, 1}, w] - 
           32*G[{1, 0, cm}, w] - 32*G[{1, 0, cp}, w] - 32*G[{1, 0, z^2}, w] + 
           128*G[{1, 1, 0}, w] - (512*G[{1, 1, 1}, w])/3 + 
           (256*G[{1, 1, z^2}, w])/3 - 32*G[{1, -z, 0}, w] + 
           32*G[{1, -z, cm}, w] + 32*G[{1, -z, cp}, w] - 
           32*G[{1, -z, z^2}, w] - 32*G[{1, z, 0}, w] + 32*G[{1, z, cm}, w] + 
           32*G[{1, z, cp}, w] - 32*G[{1, z, z^2}, w] - 
           64*G[{1, z^2, 0}, w] + (256*G[{1, z^2, 1}, w])/3 - 
           32*G[{1, z^2, cm}, w] - 32*G[{1, z^2, cp}, w] - 
           (32*G[{1, z^2, z^2}, w])/3 + 16*G[{-z, 0, 0}, w] - 
           32*G[{-z, 0, 1}, w] + 4*G[{-z, 0, cm}, w] + 4*G[{-z, 0, cp}, w] + 
           12*G[{-z, 0, z^2}, w] - 32*G[{-z, 1, 0}, w] + 
           24*G[{-z, 1, cm}, w] + 24*G[{-z, 1, cp}, w] - 
           24*G[{-z, 1, z^2}, w] + 32*G[{-z, cm, 1}, w] - 
           20*G[{-z, cm, cm}, w] - 20*G[{-z, cm, cp}, w] + 
           4*G[{-z, cm, z^2}, w] + 32*G[{-z, cp, 1}, w] - 
           20*G[{-z, cp, cm}, w] - 20*G[{-z, cp, cp}, w] + 
           4*G[{-z, cp, z^2}, w] + 4*G[{-z, -z, 0}, w] - 
           4*G[{-z, -z, cm}, w] - 4*G[{-z, -z, cp}, w] + 
           4*G[{-z, -z, z^2}, w] + 4*G[{-z, z, 0}, w] - 4*G[{-z, z, cm}, w] - 
           4*G[{-z, z, cp}, w] + 4*G[{-z, z, z^2}, w] + 
           16*G[{-z, z^2, 0}, w] - 32*G[{-z, z^2, 1}, w] + 
           12*G[{-z, z^2, cm}, w] + 12*G[{-z, z^2, cp}, w] + 
           4*G[{-z, z^2, z^2}, w] + 16*G[{z, 0, 0}, w] - 32*G[{z, 0, 1}, w] + 
           4*G[{z, 0, cm}, w] + 4*G[{z, 0, cp}, w] + 12*G[{z, 0, z^2}, w] - 
           32*G[{z, 1, 0}, w] + 24*G[{z, 1, cm}, w] + 24*G[{z, 1, cp}, w] - 
           24*G[{z, 1, z^2}, w] + 32*G[{z, cm, 1}, w] - 
           20*G[{z, cm, cm}, w] - 20*G[{z, cm, cp}, w] + 
           4*G[{z, cm, z^2}, w] + 32*G[{z, cp, 1}, w] - 
           20*G[{z, cp, cm}, w] - 20*G[{z, cp, cp}, w] + 
           4*G[{z, cp, z^2}, w] + 4*G[{z, -z, 0}, w] - 4*G[{z, -z, cm}, w] - 
           4*G[{z, -z, cp}, w] + 4*G[{z, -z, z^2}, w] + 4*G[{z, z, 0}, w] - 
           4*G[{z, z, cm}, w] - 4*G[{z, z, cp}, w] + 4*G[{z, z, z^2}, w] + 
           16*G[{z, z^2, 0}, w] - 32*G[{z, z^2, 1}, w] + 
           12*G[{z, z^2, cm}, w] + 12*G[{z, z^2, cp}, w] + 
           4*G[{z, z^2, z^2}, w] + 16*G[{z^2, 0, 0}, w] - 
           64*G[{z^2, 0, 1}, w] + 16*G[{z^2, 0, cm}, w] + 
           16*G[{z^2, 0, cp}, w] + 16*G[{z^2, 0, z^2}, w] - 
           64*G[{z^2, 1, 0}, w] + (256*G[{z^2, 1, 1}, w])/3 - 
           16*G[{z^2, 1, cm}, w] - 16*G[{z^2, 1, cp}, w] - 
           (80*G[{z^2, 1, z^2}, w])/3 - 32*G[{z^2, cm, 1}, w] + 
           20*G[{z^2, cm, cm}, w] + 20*G[{z^2, cm, cp}, w] - 
           4*G[{z^2, cm, z^2}, w] - 32*G[{z^2, cp, 1}, w] + 
           20*G[{z^2, cp, cm}, w] + 20*G[{z^2, cp, cp}, w] - 
           4*G[{z^2, cp, z^2}, w] + 16*G[{z^2, -z, 0}, w] - 
           16*G[{z^2, -z, cm}, w] - 16*G[{z^2, -z, cp}, w] + 
           16*G[{z^2, -z, z^2}, w] + 16*G[{z^2, z, 0}, w] - 
           16*G[{z^2, z, cm}, w] - 16*G[{z^2, z, cp}, w] + 
           16*G[{z^2, z, z^2}, w] + 32*G[{z^2, z^2, 0}, w] - 
           (32*G[{z^2, z^2, 1}, w])/3 + 4*G[{z^2, z^2, cm}, w] + 
           4*G[{z^2, z^2, cp}, w] + (4*G[{z^2, z^2, z^2}, w])/3) - 
         24*G[{-1, -1, -1, 0}, z] + 8*G[{-1, -1, 0, 0}, z] - 
         24*G[{-1, -1, 1, 0}, z] + 16*G[{-1, 0, -1, 0}, z] - 
         16*G[{-1, 0, 0, 0}, z] + 16*G[{-1, 0, 1, 0}, z] - 
         24*G[{-1, 1, -1, 0}, z] + 8*G[{-1, 1, 0, 0}, z] - 
         24*G[{-1, 1, 1, 0}, z] + 8*G[{0, -1, -1, 0}, z] + 
         8*G[{0, -1, 1, 0}, z] - 16*G[{0, 0, -1, 0}, z] + 
         (49*G[{0, 0, 0, 0}, w])/3 - (64*G[{0, 0, 0, 0}, z])/3 - 
         (74*G[{0, 0, 0, 1}, w])/3 + (37*G[{0, 0, 0, z^2}, w])/3 - 
         (56*G[{0, 0, 1, 0}, w])/3 - 16*G[{0, 0, 1, 0}, z] + 
         (208*G[{0, 0, 1, 1}, w])/3 - (104*G[{0, 0, 1, z^2}, w])/3 - 
         3*G[{0, 0, bm, 0}, w] + 6*G[{0, 0, bm, 1}, w] - 
         3*G[{0, 0, bm, z^2}, w] - 3*G[{0, 0, bp, 0}, w] + 
         6*G[{0, 0, bp, 1}, w] - 3*G[{0, 0, bp, z^2}, w] - 
         16*G[{0, 0, cm, 1}, w] + 8*G[{0, 0, cm, z^2}, w] - 
         16*G[{0, 0, cp, 1}, w] + 8*G[{0, 0, cp, z^2}, w] + 
         (37*G[{0, 0, z^2, 0}, w])/3 - (74*G[{0, 0, z^2, 1}, w])/3 + 
         (37*G[{0, 0, z^2, z^2}, w])/3 + 8*G[{0, 1, -1, 0}, z] - 
         (32*G[{0, 1, 0, 0}, w])/3 + (160*G[{0, 1, 0, 1}, w])/3 - 
         (80*G[{0, 1, 0, z^2}, w])/3 + (256*G[{0, 1, 1, 0}, w])/3 + 
         8*G[{0, 1, 1, 0}, z] - (896*G[{0, 1, 1, 1}, w])/3 + 
         (448*G[{0, 1, 1, z^2}, w])/3 - 16*G[{0, 1, bm, 0}, w] + 
         32*G[{0, 1, bm, 1}, w] - 16*G[{0, 1, bm, z^2}, w] - 
         16*G[{0, 1, bp, 0}, w] + 32*G[{0, 1, bp, 1}, w] - 
         16*G[{0, 1, bp, z^2}, w] + 32*G[{0, 1, cm, 1}, w] - 
         16*G[{0, 1, cm, z^2}, w] + 32*G[{0, 1, cp, 1}, w] - 
         16*G[{0, 1, cp, z^2}, w] - (80*G[{0, 1, z^2, 0}, w])/3 + 
         (256*G[{0, 1, z^2, 1}, w])/3 - (128*G[{0, 1, z^2, z^2}, w])/3 - 
         7*G[{0, bm, 0, 0}, w] + 14*G[{0, bm, 0, 1}, w] - 
         7*G[{0, bm, 0, z^2}, w] - 8*G[{0, bm, 1, 0}, w] + 
         16*G[{0, bm, 1, 1}, w] - 8*G[{0, bm, 1, z^2}, w] + 
         11*G[{0, bm, bm, 0}, w] - 22*G[{0, bm, bm, 1}, w] + 
         11*G[{0, bm, bm, z^2}, w] + 11*G[{0, bm, bp, 0}, w] - 
         22*G[{0, bm, bp, 1}, w] + 11*G[{0, bm, bp, z^2}, w] - 
         7*G[{0, bm, z^2, 0}, w] + 14*G[{0, bm, z^2, 1}, w] - 
         7*G[{0, bm, z^2, z^2}, w] - 7*G[{0, bp, 0, 0}, w] + 
         14*G[{0, bp, 0, 1}, w] - 7*G[{0, bp, 0, z^2}, w] - 
         8*G[{0, bp, 1, 0}, w] + 16*G[{0, bp, 1, 1}, w] - 
         8*G[{0, bp, 1, z^2}, w] + 11*G[{0, bp, bm, 0}, w] - 
         22*G[{0, bp, bm, 1}, w] + 11*G[{0, bp, bm, z^2}, w] + 
         11*G[{0, bp, bp, 0}, w] - 22*G[{0, bp, bp, 1}, w] + 
         11*G[{0, bp, bp, z^2}, w] - 7*G[{0, bp, z^2, 0}, w] + 
         14*G[{0, bp, z^2, 1}, w] - 7*G[{0, bp, z^2, z^2}, w] + 
         32*G[{0, cm, 1, 1}, w] - 16*G[{0, cm, 1, z^2}, w] - 
         20*G[{0, cm, cm, 1}, w] + 10*G[{0, cm, cm, z^2}, w] - 
         20*G[{0, cm, cp, 1}, w] + 10*G[{0, cm, cp, z^2}, w] + 
         4*G[{0, cm, z^2, 1}, w] - 2*G[{0, cm, z^2, z^2}, w] + 
         32*G[{0, cp, 1, 1}, w] - 16*G[{0, cp, 1, z^2}, w] - 
         20*G[{0, cp, cm, 1}, w] + 10*G[{0, cp, cm, z^2}, w] - 
         20*G[{0, cp, cp, 1}, w] + 10*G[{0, cp, cp, z^2}, w] + 
         4*G[{0, cp, z^2, 1}, w] - 2*G[{0, cp, z^2, z^2}, w] - 
         16*G[{0, -z, 0, 1}, w] + 8*G[{0, -z, 0, z^2}, w] - 
         8*G[{0, -z, bm, 0}, w] + 16*G[{0, -z, bm, 1}, w] - 
         8*G[{0, -z, bm, z^2}, w] - 8*G[{0, -z, bp, 0}, w] + 
         16*G[{0, -z, bp, 1}, w] - 8*G[{0, -z, bp, z^2}, w] + 
         16*G[{0, -z, cm, 1}, w] - 8*G[{0, -z, cm, z^2}, w] + 
         16*G[{0, -z, cp, 1}, w] - 8*G[{0, -z, cp, z^2}, w] + 
         8*G[{0, -z, z^2, 0}, w] - 32*G[{0, -z, z^2, 1}, w] + 
         16*G[{0, -z, z^2, z^2}, w] - 16*G[{0, z, 0, 1}, w] + 
         8*G[{0, z, 0, z^2}, w] - 8*G[{0, z, bm, 0}, w] + 
         16*G[{0, z, bm, 1}, w] - 8*G[{0, z, bm, z^2}, w] - 
         8*G[{0, z, bp, 0}, w] + 16*G[{0, z, bp, 1}, w] - 
         8*G[{0, z, bp, z^2}, w] + 16*G[{0, z, cm, 1}, w] - 
         8*G[{0, z, cm, z^2}, w] + 16*G[{0, z, cp, 1}, w] - 
         8*G[{0, z, cp, z^2}, w] + 8*G[{0, z, z^2, 0}, w] - 
         32*G[{0, z, z^2, 1}, w] + 16*G[{0, z, z^2, z^2}, w] + 
         (13*G[{0, z^2, 0, 0}, w])/3 - (74*G[{0, z^2, 0, 1}, w])/3 + 
         (37*G[{0, z^2, 0, z^2}, w])/3 - (104*G[{0, z^2, 1, 0}, w])/3 + 
         (304*G[{0, z^2, 1, 1}, w])/3 - (152*G[{0, z^2, 1, z^2}, w])/3 + 
         5*G[{0, z^2, bm, 0}, w] - 10*G[{0, z^2, bm, 1}, w] + 
         5*G[{0, z^2, bm, z^2}, w] + 5*G[{0, z^2, bp, 0}, w] - 
         10*G[{0, z^2, bp, 1}, w] + 5*G[{0, z^2, bp, z^2}, w] - 
         12*G[{0, z^2, cm, 1}, w] + 6*G[{0, z^2, cm, z^2}, w] - 
         12*G[{0, z^2, cp, 1}, w] + 6*G[{0, z^2, cp, z^2}, w] + 
         (37*G[{0, z^2, z^2, 0}, w])/3 - (86*G[{0, z^2, z^2, 1}, w])/3 + 
         (43*G[{0, z^2, z^2, z^2}, w])/3 - 24*G[{1, -1, -1, 0}, z] + 
         8*G[{1, -1, 0, 0}, z] - 24*G[{1, -1, 1, 0}, z] + 
         16*G[{1, 0, -1, 0}, z] - (56*G[{1, 0, 0, 0}, w])/3 - 
         16*G[{1, 0, 0, 0}, z] + (208*G[{1, 0, 0, 1}, w])/3 - 
         (104*G[{1, 0, 0, z^2}, w])/3 + (256*G[{1, 0, 1, 0}, w])/3 + 
         16*G[{1, 0, 1, 0}, z] - (896*G[{1, 0, 1, 1}, w])/3 + 
         (448*G[{1, 0, 1, z^2}, w])/3 - 8*G[{1, 0, bm, 0}, w] + 
         16*G[{1, 0, bm, 1}, w] - 8*G[{1, 0, bm, z^2}, w] - 
         8*G[{1, 0, bp, 0}, w] + 16*G[{1, 0, bp, 1}, w] - 
         8*G[{1, 0, bp, z^2}, w] + 32*G[{1, 0, cm, 1}, w] - 
         16*G[{1, 0, cm, z^2}, w] + 32*G[{1, 0, cp, 1}, w] - 
         16*G[{1, 0, cp, z^2}, w] - (104*G[{1, 0, z^2, 0}, w])/3 + 
         (304*G[{1, 0, z^2, 1}, w])/3 - (152*G[{1, 0, z^2, z^2}, w])/3 - 
         24*G[{1, 1, -1, 0}, z] + (256*G[{1, 1, 0, 0}, w])/3 + 
         8*G[{1, 1, 0, 0}, z] - (896*G[{1, 1, 0, 1}, w])/3 + 
         (448*G[{1, 1, 0, z^2}, w])/3 - (1280*G[{1, 1, 1, 0}, w])/3 - 
         24*G[{1, 1, 1, 0}, z] + 1024*G[{1, 1, 1, 1}, w] - 
         512*G[{1, 1, 1, z^2}, w] + 64*G[{1, 1, bm, 0}, w] - 
         128*G[{1, 1, bm, 1}, w] + 64*G[{1, 1, bm, z^2}, w] + 
         64*G[{1, 1, bp, 0}, w] - 128*G[{1, 1, bp, 1}, w] + 
         64*G[{1, 1, bp, z^2}, w] + (448*G[{1, 1, z^2, 0}, w])/3 - 
         384*G[{1, 1, z^2, 1}, w] + 192*G[{1, 1, z^2, z^2}, w] - 
         8*G[{1, bm, 0, 0}, w] + 16*G[{1, bm, 0, 1}, w] - 
         8*G[{1, bm, 0, z^2}, w] + 64*G[{1, bm, 1, 0}, w] - 
         128*G[{1, bm, 1, 1}, w] + 64*G[{1, bm, 1, z^2}, w] - 
         24*G[{1, bm, bm, 0}, w] + 48*G[{1, bm, bm, 1}, w] - 
         24*G[{1, bm, bm, z^2}, w] - 24*G[{1, bm, bp, 0}, w] + 
         48*G[{1, bm, bp, 1}, w] - 24*G[{1, bm, bp, z^2}, w] - 
         8*G[{1, bm, z^2, 0}, w] + 16*G[{1, bm, z^2, 1}, w] - 
         8*G[{1, bm, z^2, z^2}, w] - 8*G[{1, bp, 0, 0}, w] + 
         16*G[{1, bp, 0, 1}, w] - 8*G[{1, bp, 0, z^2}, w] + 
         64*G[{1, bp, 1, 0}, w] - 128*G[{1, bp, 1, 1}, w] + 
         64*G[{1, bp, 1, z^2}, w] - 24*G[{1, bp, bm, 0}, w] + 
         48*G[{1, bp, bm, 1}, w] - 24*G[{1, bp, bm, z^2}, w] - 
         24*G[{1, bp, bp, 0}, w] + 48*G[{1, bp, bp, 1}, w] - 
         24*G[{1, bp, bp, z^2}, w] - 8*G[{1, bp, z^2, 0}, w] + 
         16*G[{1, bp, z^2, 1}, w] - 8*G[{1, bp, z^2, z^2}, w] + 
         32*G[{1, -z, 0, 1}, w] - 16*G[{1, -z, 0, z^2}, w] + 
         16*G[{1, -z, bm, 0}, w] - 32*G[{1, -z, bm, 1}, w] + 
         16*G[{1, -z, bm, z^2}, w] + 16*G[{1, -z, bp, 0}, w] - 
         32*G[{1, -z, bp, 1}, w] + 16*G[{1, -z, bp, z^2}, w] - 
         32*G[{1, -z, cm, 1}, w] + 16*G[{1, -z, cm, z^2}, w] - 
         32*G[{1, -z, cp, 1}, w] + 16*G[{1, -z, cp, z^2}, w] - 
         16*G[{1, -z, z^2, 0}, w] + 64*G[{1, -z, z^2, 1}, w] - 
         32*G[{1, -z, z^2, z^2}, w] + 32*G[{1, z, 0, 1}, w] - 
         16*G[{1, z, 0, z^2}, w] + 16*G[{1, z, bm, 0}, w] - 
         32*G[{1, z, bm, 1}, w] + 16*G[{1, z, bm, z^2}, w] + 
         16*G[{1, z, bp, 0}, w] - 32*G[{1, z, bp, 1}, w] + 
         16*G[{1, z, bp, z^2}, w] - 32*G[{1, z, cm, 1}, w] + 
         16*G[{1, z, cm, z^2}, w] - 32*G[{1, z, cp, 1}, w] + 
         16*G[{1, z, cp, z^2}, w] - 16*G[{1, z, z^2, 0}, w] + 
         64*G[{1, z, z^2, 1}, w] - 32*G[{1, z, z^2, z^2}, w] - 
         (56*G[{1, z^2, 0, 0}, w])/3 + (304*G[{1, z^2, 0, 1}, w])/3 - 
         (152*G[{1, z^2, 0, z^2}, w])/3 + (448*G[{1, z^2, 1, 0}, w])/3 - 
         384*G[{1, z^2, 1, 1}, w] + 192*G[{1, z^2, 1, z^2}, w] - 
         24*G[{1, z^2, bm, 0}, w] + 48*G[{1, z^2, bm, 1}, w] - 
         24*G[{1, z^2, bm, z^2}, w] - 24*G[{1, z^2, bp, 0}, w] + 
         48*G[{1, z^2, bp, 1}, w] - 24*G[{1, z^2, bp, z^2}, w] + 
         32*G[{1, z^2, cm, 1}, w] - 16*G[{1, z^2, cm, z^2}, w] + 
         32*G[{1, z^2, cp, 1}, w] - 16*G[{1, z^2, cp, z^2}, w] - 
         (152*G[{1, z^2, z^2, 0}, w])/3 + 112*G[{1, z^2, z^2, 1}, w] - 
         56*G[{1, z^2, z^2, z^2}, w] - 3*G[{bm, 0, 0, 0}, w] + 
         6*G[{bm, 0, 0, 1}, w] - 3*G[{bm, 0, 0, z^2}, w] - 
         8*G[{bm, 0, 1, 0}, w] + 16*G[{bm, 0, 1, 1}, w] - 
         8*G[{bm, 0, 1, z^2}, w] + 7*G[{bm, 0, bm, 0}, w] - 
         14*G[{bm, 0, bm, 1}, w] + 7*G[{bm, 0, bm, z^2}, w] + 
         7*G[{bm, 0, bp, 0}, w] - 14*G[{bm, 0, bp, 1}, w] + 
         7*G[{bm, 0, bp, z^2}, w] - 3*G[{bm, 0, z^2, 0}, w] + 
         6*G[{bm, 0, z^2, 1}, w] - 3*G[{bm, 0, z^2, z^2}, w] - 
         16*G[{bm, 1, 0, 0}, w] + 32*G[{bm, 1, 0, 1}, w] - 
         16*G[{bm, 1, 0, z^2}, w] + 64*G[{bm, 1, 1, 0}, w] - 
         128*G[{bm, 1, 1, 1}, w] + 64*G[{bm, 1, 1, z^2}, w] - 
         16*G[{bm, 1, bm, 0}, w] + 32*G[{bm, 1, bm, 1}, w] - 
         16*G[{bm, 1, bm, z^2}, w] - 16*G[{bm, 1, bp, 0}, w] + 
         32*G[{bm, 1, bp, 1}, w] - 16*G[{bm, 1, bp, z^2}, w] - 
         16*G[{bm, 1, z^2, 0}, w] + 32*G[{bm, 1, z^2, 1}, w] - 
         16*G[{bm, 1, z^2, z^2}, w] + 11*G[{bm, bm, 0, 0}, w] - 
         22*G[{bm, bm, 0, 1}, w] + 11*G[{bm, bm, 0, z^2}, w] - 
         24*G[{bm, bm, 1, 0}, w] + 48*G[{bm, bm, 1, 1}, w] - 
         24*G[{bm, bm, 1, z^2}, w] + G[{bm, bm, bm, 0}, w] - 
         2*G[{bm, bm, bm, 1}, w] + G[{bm, bm, bm, z^2}, w] + 
         G[{bm, bm, bp, 0}, w] - 2*G[{bm, bm, bp, 1}, w] + 
         G[{bm, bm, bp, z^2}, w] + 11*G[{bm, bm, z^2, 0}, w] - 
         22*G[{bm, bm, z^2, 1}, w] + 11*G[{bm, bm, z^2, z^2}, w] + 
         11*G[{bm, bp, 0, 0}, w] - 22*G[{bm, bp, 0, 1}, w] + 
         11*G[{bm, bp, 0, z^2}, w] - 24*G[{bm, bp, 1, 0}, w] + 
         48*G[{bm, bp, 1, 1}, w] - 24*G[{bm, bp, 1, z^2}, w] + 
         G[{bm, bp, bm, 0}, w] - 2*G[{bm, bp, bm, 1}, w] + 
         G[{bm, bp, bm, z^2}, w] + G[{bm, bp, bp, 0}, w] - 
         2*G[{bm, bp, bp, 1}, w] + G[{bm, bp, bp, z^2}, w] + 
         11*G[{bm, bp, z^2, 0}, w] - 22*G[{bm, bp, z^2, 1}, w] + 
         11*G[{bm, bp, z^2, z^2}, w] - 3*G[{bm, z^2, 0, 0}, w] + 
         6*G[{bm, z^2, 0, 1}, w] - 3*G[{bm, z^2, 0, z^2}, w] - 
         8*G[{bm, z^2, 1, 0}, w] + 16*G[{bm, z^2, 1, 1}, w] - 
         8*G[{bm, z^2, 1, z^2}, w] + 7*G[{bm, z^2, bm, 0}, w] - 
         14*G[{bm, z^2, bm, 1}, w] + 7*G[{bm, z^2, bm, z^2}, w] + 
         7*G[{bm, z^2, bp, 0}, w] - 14*G[{bm, z^2, bp, 1}, w] + 
         7*G[{bm, z^2, bp, z^2}, w] - 3*G[{bm, z^2, z^2, 0}, w] + 
         6*G[{bm, z^2, z^2, 1}, w] - 3*G[{bm, z^2, z^2, z^2}, w] - 
         3*G[{bp, 0, 0, 0}, w] + 6*G[{bp, 0, 0, 1}, w] - 
         3*G[{bp, 0, 0, z^2}, w] - 8*G[{bp, 0, 1, 0}, w] + 
         16*G[{bp, 0, 1, 1}, w] - 8*G[{bp, 0, 1, z^2}, w] + 
         7*G[{bp, 0, bm, 0}, w] - 14*G[{bp, 0, bm, 1}, w] + 
         7*G[{bp, 0, bm, z^2}, w] + 7*G[{bp, 0, bp, 0}, w] - 
         14*G[{bp, 0, bp, 1}, w] + 7*G[{bp, 0, bp, z^2}, w] - 
         3*G[{bp, 0, z^2, 0}, w] + 6*G[{bp, 0, z^2, 1}, w] - 
         3*G[{bp, 0, z^2, z^2}, w] - 16*G[{bp, 1, 0, 0}, w] + 
         32*G[{bp, 1, 0, 1}, w] - 16*G[{bp, 1, 0, z^2}, w] + 
         64*G[{bp, 1, 1, 0}, w] - 128*G[{bp, 1, 1, 1}, w] + 
         64*G[{bp, 1, 1, z^2}, w] - 16*G[{bp, 1, bm, 0}, w] + 
         32*G[{bp, 1, bm, 1}, w] - 16*G[{bp, 1, bm, z^2}, w] - 
         16*G[{bp, 1, bp, 0}, w] + 32*G[{bp, 1, bp, 1}, w] - 
         16*G[{bp, 1, bp, z^2}, w] - 16*G[{bp, 1, z^2, 0}, w] + 
         32*G[{bp, 1, z^2, 1}, w] - 16*G[{bp, 1, z^2, z^2}, w] + 
         11*G[{bp, bm, 0, 0}, w] - 22*G[{bp, bm, 0, 1}, w] + 
         11*G[{bp, bm, 0, z^2}, w] - 24*G[{bp, bm, 1, 0}, w] + 
         48*G[{bp, bm, 1, 1}, w] - 24*G[{bp, bm, 1, z^2}, w] + 
         G[{bp, bm, bm, 0}, w] - 2*G[{bp, bm, bm, 1}, w] + 
         G[{bp, bm, bm, z^2}, w] + G[{bp, bm, bp, 0}, w] - 
         2*G[{bp, bm, bp, 1}, w] + G[{bp, bm, bp, z^2}, w] + 
         11*G[{bp, bm, z^2, 0}, w] - 22*G[{bp, bm, z^2, 1}, w] + 
         11*G[{bp, bm, z^2, z^2}, w] + 11*G[{bp, bp, 0, 0}, w] - 
         22*G[{bp, bp, 0, 1}, w] + 11*G[{bp, bp, 0, z^2}, w] - 
         24*G[{bp, bp, 1, 0}, w] + 48*G[{bp, bp, 1, 1}, w] - 
         24*G[{bp, bp, 1, z^2}, w] + G[{bp, bp, bm, 0}, w] - 
         2*G[{bp, bp, bm, 1}, w] + G[{bp, bp, bm, z^2}, w] + 
         G[{bp, bp, bp, 0}, w] - 2*G[{bp, bp, bp, 1}, w] + 
         G[{bp, bp, bp, z^2}, w] + 11*G[{bp, bp, z^2, 0}, w] - 
         22*G[{bp, bp, z^2, 1}, w] + 11*G[{bp, bp, z^2, z^2}, w] - 
         3*G[{bp, z^2, 0, 0}, w] + 6*G[{bp, z^2, 0, 1}, w] - 
         3*G[{bp, z^2, 0, z^2}, w] - 8*G[{bp, z^2, 1, 0}, w] + 
         16*G[{bp, z^2, 1, 1}, w] - 8*G[{bp, z^2, 1, z^2}, w] + 
         7*G[{bp, z^2, bm, 0}, w] - 14*G[{bp, z^2, bm, 1}, w] + 
         7*G[{bp, z^2, bm, z^2}, w] + 7*G[{bp, z^2, bp, 0}, w] - 
         14*G[{bp, z^2, bp, 1}, w] + 7*G[{bp, z^2, bp, z^2}, w] - 
         3*G[{bp, z^2, z^2, 0}, w] + 6*G[{bp, z^2, z^2, 1}, w] - 
         3*G[{bp, z^2, z^2, z^2}, w] - 16*G[{-z, 0, 0, 1}, w] + 
         8*G[{-z, 0, 0, z^2}, w] + 32*G[{-z, 0, 1, 1}, w] - 
         16*G[{-z, 0, 1, z^2}, w] - 8*G[{-z, 0, bm, 0}, w] + 
         16*G[{-z, 0, bm, 1}, w] - 8*G[{-z, 0, bm, z^2}, w] - 
         8*G[{-z, 0, bp, 0}, w] + 16*G[{-z, 0, bp, 1}, w] - 
         8*G[{-z, 0, bp, z^2}, w] - 4*G[{-z, 0, cm, 1}, w] + 
         2*G[{-z, 0, cm, z^2}, w] - 4*G[{-z, 0, cp, 1}, w] + 
         2*G[{-z, 0, cp, z^2}, w] + 8*G[{-z, 0, z^2, 0}, w] - 
         28*G[{-z, 0, z^2, 1}, w] + 14*G[{-z, 0, z^2, z^2}, w] + 
         4*G[{-z, 1, 0, 0}, w] + 24*G[{-z, 1, 0, 1}, w] - 
         12*G[{-z, 1, 0, z^2}, w] + 12*G[{-z, 1, bm, 0}, w] - 
         24*G[{-z, 1, bm, 1}, w] + 12*G[{-z, 1, bm, z^2}, w] + 
         12*G[{-z, 1, bp, 0}, w] - 24*G[{-z, 1, bp, 1}, w] + 
         12*G[{-z, 1, bp, z^2}, w] - 24*G[{-z, 1, cm, 1}, w] + 
         12*G[{-z, 1, cm, z^2}, w] - 24*G[{-z, 1, cp, 1}, w] + 
         12*G[{-z, 1, cp, z^2}, w] - 12*G[{-z, 1, z^2, 0}, w] + 
         48*G[{-z, 1, z^2, 1}, w] - 24*G[{-z, 1, z^2, z^2}, w] - 
         10*G[{-z, bm, 0, 0}, w] + 20*G[{-z, bm, 0, 1}, w] - 
         10*G[{-z, bm, 0, z^2}, w] + 16*G[{-z, bm, 1, 0}, w] - 
         32*G[{-z, bm, 1, 1}, w] + 16*G[{-z, bm, 1, z^2}, w] + 
         2*G[{-z, bm, bm, 0}, w] - 4*G[{-z, bm, bm, 1}, w] + 
         2*G[{-z, bm, bm, z^2}, w] + 2*G[{-z, bm, bp, 0}, w] - 
         4*G[{-z, bm, bp, 1}, w] + 2*G[{-z, bm, bp, z^2}, w] - 
         10*G[{-z, bm, z^2, 0}, w] + 20*G[{-z, bm, z^2, 1}, w] - 
         10*G[{-z, bm, z^2, z^2}, w] - 10*G[{-z, bp, 0, 0}, w] + 
         20*G[{-z, bp, 0, 1}, w] - 10*G[{-z, bp, 0, z^2}, w] + 
         16*G[{-z, bp, 1, 0}, w] - 32*G[{-z, bp, 1, 1}, w] + 
         16*G[{-z, bp, 1, z^2}, w] + 2*G[{-z, bp, bm, 0}, w] - 
         4*G[{-z, bp, bm, 1}, w] + 2*G[{-z, bp, bm, z^2}, w] + 
         2*G[{-z, bp, bp, 0}, w] - 4*G[{-z, bp, bp, 1}, w] + 
         2*G[{-z, bp, bp, z^2}, w] - 10*G[{-z, bp, z^2, 0}, w] + 
         20*G[{-z, bp, z^2, 1}, w] - 10*G[{-z, bp, z^2, z^2}, w] - 
         32*G[{-z, cm, 1, 1}, w] + 16*G[{-z, cm, 1, z^2}, w] + 
         20*G[{-z, cm, cm, 1}, w] - 10*G[{-z, cm, cm, z^2}, w] + 
         20*G[{-z, cm, cp, 1}, w] - 10*G[{-z, cm, cp, z^2}, w] - 
         4*G[{-z, cm, z^2, 1}, w] + 2*G[{-z, cm, z^2, z^2}, w] - 
         32*G[{-z, cp, 1, 1}, w] + 16*G[{-z, cp, 1, z^2}, w] + 
         20*G[{-z, cp, cm, 1}, w] - 10*G[{-z, cp, cm, z^2}, w] + 
         20*G[{-z, cp, cp, 1}, w] - 10*G[{-z, cp, cp, z^2}, w] - 
         4*G[{-z, cp, z^2, 1}, w] + 2*G[{-z, cp, z^2, z^2}, w] - 
         4*G[{-z, -z, 0, 1}, w] + 2*G[{-z, -z, 0, z^2}, w] - 
         2*G[{-z, -z, bm, 0}, w] + 4*G[{-z, -z, bm, 1}, w] - 
         2*G[{-z, -z, bm, z^2}, w] - 2*G[{-z, -z, bp, 0}, w] + 
         4*G[{-z, -z, bp, 1}, w] - 2*G[{-z, -z, bp, z^2}, w] + 
         4*G[{-z, -z, cm, 1}, w] - 2*G[{-z, -z, cm, z^2}, w] + 
         4*G[{-z, -z, cp, 1}, w] - 2*G[{-z, -z, cp, z^2}, w] + 
         2*G[{-z, -z, z^2, 0}, w] - 8*G[{-z, -z, z^2, 1}, w] + 
         4*G[{-z, -z, z^2, z^2}, w] - 4*G[{-z, z, 0, 1}, w] + 
         2*G[{-z, z, 0, z^2}, w] - 2*G[{-z, z, bm, 0}, w] + 
         4*G[{-z, z, bm, 1}, w] - 2*G[{-z, z, bm, z^2}, w] - 
         2*G[{-z, z, bp, 0}, w] + 4*G[{-z, z, bp, 1}, w] - 
         2*G[{-z, z, bp, z^2}, w] + 4*G[{-z, z, cm, 1}, w] - 
         2*G[{-z, z, cm, z^2}, w] + 4*G[{-z, z, cp, 1}, w] - 
         2*G[{-z, z, cp, z^2}, w] + 2*G[{-z, z, z^2, 0}, w] - 
         8*G[{-z, z, z^2, 1}, w] + 4*G[{-z, z, z^2, z^2}, w] + 
         6*G[{-z, z^2, 0, 0}, w] - 28*G[{-z, z^2, 0, 1}, w] + 
         14*G[{-z, z^2, 0, z^2}, w] - 16*G[{-z, z^2, 1, 0}, w] + 
         64*G[{-z, z^2, 1, 1}, w] - 32*G[{-z, z^2, 1, z^2}, w] - 
         6*G[{-z, z^2, bm, 0}, w] + 12*G[{-z, z^2, bm, 1}, w] - 
         6*G[{-z, z^2, bm, z^2}, w] - 6*G[{-z, z^2, bp, 0}, w] + 
         12*G[{-z, z^2, bp, 1}, w] - 6*G[{-z, z^2, bp, z^2}, w] - 
         12*G[{-z, z^2, cm, 1}, w] + 6*G[{-z, z^2, cm, z^2}, w] - 
         12*G[{-z, z^2, cp, 1}, w] + 6*G[{-z, z^2, cp, z^2}, w] + 
         14*G[{-z, z^2, z^2, 0}, w] - 32*G[{-z, z^2, z^2, 1}, w] + 
         16*G[{-z, z^2, z^2, z^2}, w] - 16*G[{z, 0, 0, 1}, w] + 
         8*G[{z, 0, 0, z^2}, w] + 32*G[{z, 0, 1, 1}, w] - 
         16*G[{z, 0, 1, z^2}, w] - 8*G[{z, 0, bm, 0}, w] + 
         16*G[{z, 0, bm, 1}, w] - 8*G[{z, 0, bm, z^2}, w] - 
         8*G[{z, 0, bp, 0}, w] + 16*G[{z, 0, bp, 1}, w] - 
         8*G[{z, 0, bp, z^2}, w] - 4*G[{z, 0, cm, 1}, w] + 
         2*G[{z, 0, cm, z^2}, w] - 4*G[{z, 0, cp, 1}, w] + 
         2*G[{z, 0, cp, z^2}, w] + 8*G[{z, 0, z^2, 0}, w] - 
         28*G[{z, 0, z^2, 1}, w] + 14*G[{z, 0, z^2, z^2}, w] + 
         4*G[{z, 1, 0, 0}, w] + 24*G[{z, 1, 0, 1}, w] - 
         12*G[{z, 1, 0, z^2}, w] + 12*G[{z, 1, bm, 0}, w] - 
         24*G[{z, 1, bm, 1}, w] + 12*G[{z, 1, bm, z^2}, w] + 
         12*G[{z, 1, bp, 0}, w] - 24*G[{z, 1, bp, 1}, w] + 
         12*G[{z, 1, bp, z^2}, w] - 24*G[{z, 1, cm, 1}, w] + 
         12*G[{z, 1, cm, z^2}, w] - 24*G[{z, 1, cp, 1}, w] + 
         12*G[{z, 1, cp, z^2}, w] - 12*G[{z, 1, z^2, 0}, w] + 
         48*G[{z, 1, z^2, 1}, w] - 24*G[{z, 1, z^2, z^2}, w] - 
         10*G[{z, bm, 0, 0}, w] + 20*G[{z, bm, 0, 1}, w] - 
         10*G[{z, bm, 0, z^2}, w] + 16*G[{z, bm, 1, 0}, w] - 
         32*G[{z, bm, 1, 1}, w] + 16*G[{z, bm, 1, z^2}, w] + 
         2*G[{z, bm, bm, 0}, w] - 4*G[{z, bm, bm, 1}, w] + 
         2*G[{z, bm, bm, z^2}, w] + 2*G[{z, bm, bp, 0}, w] - 
         4*G[{z, bm, bp, 1}, w] + 2*G[{z, bm, bp, z^2}, w] - 
         10*G[{z, bm, z^2, 0}, w] + 20*G[{z, bm, z^2, 1}, w] - 
         10*G[{z, bm, z^2, z^2}, w] - 10*G[{z, bp, 0, 0}, w] + 
         20*G[{z, bp, 0, 1}, w] - 10*G[{z, bp, 0, z^2}, w] + 
         16*G[{z, bp, 1, 0}, w] - 32*G[{z, bp, 1, 1}, w] + 
         16*G[{z, bp, 1, z^2}, w] + 2*G[{z, bp, bm, 0}, w] - 
         4*G[{z, bp, bm, 1}, w] + 2*G[{z, bp, bm, z^2}, w] + 
         2*G[{z, bp, bp, 0}, w] - 4*G[{z, bp, bp, 1}, w] + 
         2*G[{z, bp, bp, z^2}, w] - 10*G[{z, bp, z^2, 0}, w] + 
         20*G[{z, bp, z^2, 1}, w] - 10*G[{z, bp, z^2, z^2}, w] - 
         32*G[{z, cm, 1, 1}, w] + 16*G[{z, cm, 1, z^2}, w] + 
         20*G[{z, cm, cm, 1}, w] - 10*G[{z, cm, cm, z^2}, w] + 
         20*G[{z, cm, cp, 1}, w] - 10*G[{z, cm, cp, z^2}, w] - 
         4*G[{z, cm, z^2, 1}, w] + 2*G[{z, cm, z^2, z^2}, w] - 
         32*G[{z, cp, 1, 1}, w] + 16*G[{z, cp, 1, z^2}, w] + 
         20*G[{z, cp, cm, 1}, w] - 10*G[{z, cp, cm, z^2}, w] + 
         20*G[{z, cp, cp, 1}, w] - 10*G[{z, cp, cp, z^2}, w] - 
         4*G[{z, cp, z^2, 1}, w] + 2*G[{z, cp, z^2, z^2}, w] - 
         4*G[{z, -z, 0, 1}, w] + 2*G[{z, -z, 0, z^2}, w] - 
         2*G[{z, -z, bm, 0}, w] + 4*G[{z, -z, bm, 1}, w] - 
         2*G[{z, -z, bm, z^2}, w] - 2*G[{z, -z, bp, 0}, w] + 
         4*G[{z, -z, bp, 1}, w] - 2*G[{z, -z, bp, z^2}, w] + 
         4*G[{z, -z, cm, 1}, w] - 2*G[{z, -z, cm, z^2}, w] + 
         4*G[{z, -z, cp, 1}, w] - 2*G[{z, -z, cp, z^2}, w] + 
         2*G[{z, -z, z^2, 0}, w] - 8*G[{z, -z, z^2, 1}, w] + 
         4*G[{z, -z, z^2, z^2}, w] - 4*G[{z, z, 0, 1}, w] + 
         2*G[{z, z, 0, z^2}, w] - 2*G[{z, z, bm, 0}, w] + 
         4*G[{z, z, bm, 1}, w] - 2*G[{z, z, bm, z^2}, w] - 
         2*G[{z, z, bp, 0}, w] + 4*G[{z, z, bp, 1}, w] - 
         2*G[{z, z, bp, z^2}, w] + 4*G[{z, z, cm, 1}, w] - 
         2*G[{z, z, cm, z^2}, w] + 4*G[{z, z, cp, 1}, w] - 
         2*G[{z, z, cp, z^2}, w] + 2*G[{z, z, z^2, 0}, w] - 
         8*G[{z, z, z^2, 1}, w] + 4*G[{z, z, z^2, z^2}, w] + 
         6*G[{z, z^2, 0, 0}, w] - 28*G[{z, z^2, 0, 1}, w] + 
         14*G[{z, z^2, 0, z^2}, w] - 16*G[{z, z^2, 1, 0}, w] + 
         64*G[{z, z^2, 1, 1}, w] - 32*G[{z, z^2, 1, z^2}, w] - 
         6*G[{z, z^2, bm, 0}, w] + 12*G[{z, z^2, bm, 1}, w] - 
         6*G[{z, z^2, bm, z^2}, w] - 6*G[{z, z^2, bp, 0}, w] + 
         12*G[{z, z^2, bp, 1}, w] - 6*G[{z, z^2, bp, z^2}, w] - 
         12*G[{z, z^2, cm, 1}, w] + 6*G[{z, z^2, cm, z^2}, w] - 
         12*G[{z, z^2, cp, 1}, w] + 6*G[{z, z^2, cp, z^2}, w] + 
         14*G[{z, z^2, z^2, 0}, w] - 32*G[{z, z^2, z^2, 1}, w] + 
         16*G[{z, z^2, z^2, z^2}, w] - (5*G[{z^2, 0, 0, 0}, w])/3 - 
         (38*G[{z^2, 0, 0, 1}, w])/3 + (19*G[{z^2, 0, 0, z^2}, w])/3 - 
         (56*G[{z^2, 0, 1, 0}, w])/3 + (304*G[{z^2, 0, 1, 1}, w])/3 - 
         (152*G[{z^2, 0, 1, z^2}, w])/3 + 3*G[{z^2, 0, bm, 0}, w] - 
         6*G[{z^2, 0, bm, 1}, w] + 3*G[{z^2, 0, bm, z^2}, w] + 
         3*G[{z^2, 0, bp, 0}, w] - 6*G[{z^2, 0, bp, 1}, w] + 
         3*G[{z^2, 0, bp, z^2}, w] - 16*G[{z^2, 0, cm, 1}, w] + 
         8*G[{z^2, 0, cm, z^2}, w] - 16*G[{z^2, 0, cp, 1}, w] + 
         8*G[{z^2, 0, cp, z^2}, w] + (19*G[{z^2, 0, z^2, 0}, w])/3 - 
         (86*G[{z^2, 0, z^2, 1}, w])/3 + (43*G[{z^2, 0, z^2, z^2}, w])/3 - 
         (56*G[{z^2, 1, 0, 0}, w])/3 + (304*G[{z^2, 1, 0, 1}, w])/3 - 
         (152*G[{z^2, 1, 0, z^2}, w])/3 + (448*G[{z^2, 1, 1, 0}, w])/3 - 
         384*G[{z^2, 1, 1, 1}, w] + 192*G[{z^2, 1, 1, z^2}, w] - 
         24*G[{z^2, 1, bm, 0}, w] + 48*G[{z^2, 1, bm, 1}, w] - 
         24*G[{z^2, 1, bm, z^2}, w] - 24*G[{z^2, 1, bp, 0}, w] + 
         48*G[{z^2, 1, bp, 1}, w] - 24*G[{z^2, 1, bp, z^2}, w] + 
         16*G[{z^2, 1, cm, 1}, w] - 8*G[{z^2, 1, cm, z^2}, w] + 
         16*G[{z^2, 1, cp, 1}, w] - 8*G[{z^2, 1, cp, z^2}, w] - 
         (152*G[{z^2, 1, z^2, 0}, w])/3 + 128*G[{z^2, 1, z^2, 1}, w] - 
         64*G[{z^2, 1, z^2, z^2}, w] + 3*G[{z^2, bm, 0, 0}, w] - 
         6*G[{z^2, bm, 0, 1}, w] + 3*G[{z^2, bm, 0, z^2}, w] - 
         24*G[{z^2, bm, 1, 0}, w] + 48*G[{z^2, bm, 1, 1}, w] - 
         24*G[{z^2, bm, 1, z^2}, w] + 9*G[{z^2, bm, bm, 0}, w] - 
         18*G[{z^2, bm, bm, 1}, w] + 9*G[{z^2, bm, bm, z^2}, w] + 
         9*G[{z^2, bm, bp, 0}, w] - 18*G[{z^2, bm, bp, 1}, w] + 
         9*G[{z^2, bm, bp, z^2}, w] + 3*G[{z^2, bm, z^2, 0}, w] - 
         6*G[{z^2, bm, z^2, 1}, w] + 3*G[{z^2, bm, z^2, z^2}, w] + 
         3*G[{z^2, bp, 0, 0}, w] - 6*G[{z^2, bp, 0, 1}, w] + 
         3*G[{z^2, bp, 0, z^2}, w] - 24*G[{z^2, bp, 1, 0}, w] + 
         48*G[{z^2, bp, 1, 1}, w] - 24*G[{z^2, bp, 1, z^2}, w] + 
         9*G[{z^2, bp, bm, 0}, w] - 18*G[{z^2, bp, bm, 1}, w] + 
         9*G[{z^2, bp, bm, z^2}, w] + 9*G[{z^2, bp, bp, 0}, w] - 
         18*G[{z^2, bp, bp, 1}, w] + 9*G[{z^2, bp, bp, z^2}, w] + 
         3*G[{z^2, bp, z^2, 0}, w] - 6*G[{z^2, bp, z^2, 1}, w] + 
         3*G[{z^2, bp, z^2, z^2}, w] + 32*G[{z^2, cm, 1, 1}, w] - 
         16*G[{z^2, cm, 1, z^2}, w] - 20*G[{z^2, cm, cm, 1}, w] + 
         10*G[{z^2, cm, cm, z^2}, w] - 20*G[{z^2, cm, cp, 1}, w] + 
         10*G[{z^2, cm, cp, z^2}, w] + 4*G[{z^2, cm, z^2, 1}, w] - 
         2*G[{z^2, cm, z^2, z^2}, w] + 32*G[{z^2, cp, 1, 1}, w] - 
         16*G[{z^2, cp, 1, z^2}, w] - 20*G[{z^2, cp, cm, 1}, w] + 
         10*G[{z^2, cp, cm, z^2}, w] - 20*G[{z^2, cp, cp, 1}, w] + 
         10*G[{z^2, cp, cp, z^2}, w] + 4*G[{z^2, cp, z^2, 1}, w] - 
         2*G[{z^2, cp, z^2, z^2}, w] - 16*G[{z^2, -z, 0, 1}, w] + 
         8*G[{z^2, -z, 0, z^2}, w] - 8*G[{z^2, -z, bm, 0}, w] + 
         16*G[{z^2, -z, bm, 1}, w] - 8*G[{z^2, -z, bm, z^2}, w] - 
         8*G[{z^2, -z, bp, 0}, w] + 16*G[{z^2, -z, bp, 1}, w] - 
         8*G[{z^2, -z, bp, z^2}, w] + 16*G[{z^2, -z, cm, 1}, w] - 
         8*G[{z^2, -z, cm, z^2}, w] + 16*G[{z^2, -z, cp, 1}, w] - 
         8*G[{z^2, -z, cp, z^2}, w] + 8*G[{z^2, -z, z^2, 0}, w] - 
         32*G[{z^2, -z, z^2, 1}, w] + 16*G[{z^2, -z, z^2, z^2}, w] - 
         16*G[{z^2, z, 0, 1}, w] + 8*G[{z^2, z, 0, z^2}, w] - 
         8*G[{z^2, z, bm, 0}, w] + 16*G[{z^2, z, bm, 1}, w] - 
         8*G[{z^2, z, bm, z^2}, w] - 8*G[{z^2, z, bp, 0}, w] + 
         16*G[{z^2, z, bp, 1}, w] - 8*G[{z^2, z, bp, z^2}, w] + 
         16*G[{z^2, z, cm, 1}, w] - 8*G[{z^2, z, cm, z^2}, w] + 
         16*G[{z^2, z, cp, 1}, w] - 8*G[{z^2, z, cp, z^2}, w] + 
         8*G[{z^2, z, z^2, 0}, w] - 32*G[{z^2, z, z^2, 1}, w] + 
         16*G[{z^2, z, z^2, z^2}, w] - (5*G[{z^2, z^2, 0, 0}, w])/3 - 
         (86*G[{z^2, z^2, 0, 1}, w])/3 + (43*G[{z^2, z^2, 0, z^2}, w])/3 - 
         (152*G[{z^2, z^2, 1, 0}, w])/3 + 112*G[{z^2, z^2, 1, 1}, w] - 
         56*G[{z^2, z^2, 1, z^2}, w] + 11*G[{z^2, z^2, bm, 0}, w] - 
         22*G[{z^2, z^2, bm, 1}, w] + 11*G[{z^2, z^2, bm, z^2}, w] + 
         11*G[{z^2, z^2, bp, 0}, w] - 22*G[{z^2, z^2, bp, 1}, w] + 
         11*G[{z^2, z^2, bp, z^2}, w] - 4*G[{z^2, z^2, cm, 1}, w] + 
         2*G[{z^2, z^2, cm, z^2}, w] - 4*G[{z^2, z^2, cp, 1}, w] + 
         2*G[{z^2, z^2, cp, z^2}, w] + (43*G[{z^2, z^2, z^2, 0}, w])/3 - 
         30*G[{z^2, z^2, z^2, 1}, w] + 15*G[{z^2, z^2, z^2, z^2}, w] + 
         Pi*(G[{-z}, w]*((4*I)*G[{-1, 0}, z] - (8*I)*G[{0, 0}, z] + 
             (4*I)*G[{1, 0}, z]) + G[{z}, w]*((4*I)*G[{-1, 0}, z] - 
             (8*I)*G[{0, 0}, z] + (4*I)*G[{1, 0}, z]) + 
           G[{z^2}, w]*((16*I)*G[{-1, 0}, z] + (16*I)*G[{1, 0}, z]) + 
           G[{0}, w]*((16*I)*G[{-1, 0}, z] + (16*I)*G[{0, 0}, z] + 
             (16*I)*G[{1, 0}, z]) + G[{1}, w]*((-32*I)*G[{-1, 0}, z] - 
             (32*I)*G[{1, 0}, z]) + G[{0}, z]*((-8*I)*G[{0, 0}, w] - 
             (32*I)*G[{0, 1}, w] + (16*I)*G[{0, -z}, w] + 
             (16*I)*G[{0, z}, w] + (16*I)*G[{0, z^2}, w] - 
             (32*I)*G[{1, 0}, w] + (128*I)*G[{1, 1}, w] - 
             (32*I)*G[{1, -z}, w] - (32*I)*G[{1, z}, w] - 
             (64*I)*G[{1, z^2}, w] + (16*I)*G[{-z, 0}, w] - 
             (32*I)*G[{-z, 1}, w] + (4*I)*G[{-z, -z}, w] + 
             (4*I)*G[{-z, z}, w] + (16*I)*G[{-z, z^2}, w] + 
             (16*I)*G[{z, 0}, w] - (32*I)*G[{z, 1}, w] + 
             (4*I)*G[{z, -z}, w] + (4*I)*G[{z, z}, w] + 
             (16*I)*G[{z, z^2}, w] + (16*I)*G[{z^2, 0}, w] - 
             (64*I)*G[{z^2, 1}, w] + (16*I)*G[{z^2, -z}, w] + 
             (16*I)*G[{z^2, z}, w] + (32*I)*G[{z^2, z^2}, w]) + 
           (4*I)*G[{-1, -1, 0}, z] - (8*I)*G[{-1, 0, 0}, z] + 
           (4*I)*G[{-1, 1, 0}, z] - (8*I)*G[{0, -1, 0}, z] + 
           ((49*I)/3)*G[{0, 0, 0}, w] - (16*I)*G[{0, 0, 0}, z] - 
           ((56*I)/3)*G[{0, 0, 1}, w] - (3*I)*G[{0, 0, bm}, w] - 
           (3*I)*G[{0, 0, bp}, w] + ((37*I)/3)*G[{0, 0, z^2}, w] - 
           ((32*I)/3)*G[{0, 1, 0}, w] - (8*I)*G[{0, 1, 0}, z] + 
           ((256*I)/3)*G[{0, 1, 1}, w] - (16*I)*G[{0, 1, bm}, w] - 
           (16*I)*G[{0, 1, bp}, w] - ((80*I)/3)*G[{0, 1, z^2}, w] - 
           (7*I)*G[{0, bm, 0}, w] - (8*I)*G[{0, bm, 1}, w] + 
           (11*I)*G[{0, bm, bm}, w] + (11*I)*G[{0, bm, bp}, w] - 
           (7*I)*G[{0, bm, z^2}, w] - (7*I)*G[{0, bp, 0}, w] - 
           (8*I)*G[{0, bp, 1}, w] + (11*I)*G[{0, bp, bm}, w] + 
           (11*I)*G[{0, bp, bp}, w] - (7*I)*G[{0, bp, z^2}, w] - 
           (8*I)*G[{0, -z, bm}, w] - (8*I)*G[{0, -z, bp}, w] + 
           (8*I)*G[{0, -z, z^2}, w] - (8*I)*G[{0, z, bm}, w] - 
           (8*I)*G[{0, z, bp}, w] + (8*I)*G[{0, z, z^2}, w] + 
           ((13*I)/3)*G[{0, z^2, 0}, w] - ((104*I)/3)*G[{0, z^2, 1}, w] + 
           (5*I)*G[{0, z^2, bm}, w] + (5*I)*G[{0, z^2, bp}, w] + 
           ((37*I)/3)*G[{0, z^2, z^2}, w] + (4*I)*G[{1, -1, 0}, z] - 
           ((56*I)/3)*G[{1, 0, 0}, w] - (8*I)*G[{1, 0, 0}, z] + 
           ((256*I)/3)*G[{1, 0, 1}, w] - (8*I)*G[{1, 0, bm}, w] - 
           (8*I)*G[{1, 0, bp}, w] - ((104*I)/3)*G[{1, 0, z^2}, w] + 
           ((256*I)/3)*G[{1, 1, 0}, w] + (4*I)*G[{1, 1, 0}, z] - 
           ((1280*I)/3)*G[{1, 1, 1}, w] + (64*I)*G[{1, 1, bm}, w] + 
           (64*I)*G[{1, 1, bp}, w] + ((448*I)/3)*G[{1, 1, z^2}, w] - 
           (8*I)*G[{1, bm, 0}, w] + (64*I)*G[{1, bm, 1}, w] - 
           (24*I)*G[{1, bm, bm}, w] - (24*I)*G[{1, bm, bp}, w] - 
           (8*I)*G[{1, bm, z^2}, w] - (8*I)*G[{1, bp, 0}, w] + 
           (64*I)*G[{1, bp, 1}, w] - (24*I)*G[{1, bp, bm}, w] - 
           (24*I)*G[{1, bp, bp}, w] - (8*I)*G[{1, bp, z^2}, w] + 
           (16*I)*G[{1, -z, bm}, w] + (16*I)*G[{1, -z, bp}, w] - 
           (16*I)*G[{1, -z, z^2}, w] + (16*I)*G[{1, z, bm}, w] + 
           (16*I)*G[{1, z, bp}, w] - (16*I)*G[{1, z, z^2}, w] - 
           ((56*I)/3)*G[{1, z^2, 0}, w] + ((448*I)/3)*G[{1, z^2, 1}, w] - 
           (24*I)*G[{1, z^2, bm}, w] - (24*I)*G[{1, z^2, bp}, w] - 
           ((152*I)/3)*G[{1, z^2, z^2}, w] - (3*I)*G[{bm, 0, 0}, w] - 
           (8*I)*G[{bm, 0, 1}, w] + (7*I)*G[{bm, 0, bm}, w] + 
           (7*I)*G[{bm, 0, bp}, w] - (3*I)*G[{bm, 0, z^2}, w] - 
           (16*I)*G[{bm, 1, 0}, w] + (64*I)*G[{bm, 1, 1}, w] - 
           (16*I)*G[{bm, 1, bm}, w] - (16*I)*G[{bm, 1, bp}, w] - 
           (16*I)*G[{bm, 1, z^2}, w] + (11*I)*G[{bm, bm, 0}, w] - 
           (24*I)*G[{bm, bm, 1}, w] + I*G[{bm, bm, bm}, w] + 
           I*G[{bm, bm, bp}, w] + (11*I)*G[{bm, bm, z^2}, w] + 
           (11*I)*G[{bm, bp, 0}, w] - (24*I)*G[{bm, bp, 1}, w] + 
           I*G[{bm, bp, bm}, w] + I*G[{bm, bp, bp}, w] + 
           (11*I)*G[{bm, bp, z^2}, w] - (3*I)*G[{bm, z^2, 0}, w] - 
           (8*I)*G[{bm, z^2, 1}, w] + (7*I)*G[{bm, z^2, bm}, w] + 
           (7*I)*G[{bm, z^2, bp}, w] - (3*I)*G[{bm, z^2, z^2}, w] - 
           (3*I)*G[{bp, 0, 0}, w] - (8*I)*G[{bp, 0, 1}, w] + 
           (7*I)*G[{bp, 0, bm}, w] + (7*I)*G[{bp, 0, bp}, w] - 
           (3*I)*G[{bp, 0, z^2}, w] - (16*I)*G[{bp, 1, 0}, w] + 
           (64*I)*G[{bp, 1, 1}, w] - (16*I)*G[{bp, 1, bm}, w] - 
           (16*I)*G[{bp, 1, bp}, w] - (16*I)*G[{bp, 1, z^2}, w] + 
           (11*I)*G[{bp, bm, 0}, w] - (24*I)*G[{bp, bm, 1}, w] + 
           I*G[{bp, bm, bm}, w] + I*G[{bp, bm, bp}, w] + 
           (11*I)*G[{bp, bm, z^2}, w] + (11*I)*G[{bp, bp, 0}, w] - 
           (24*I)*G[{bp, bp, 1}, w] + I*G[{bp, bp, bm}, w] + 
           I*G[{bp, bp, bp}, w] + (11*I)*G[{bp, bp, z^2}, w] - 
           (3*I)*G[{bp, z^2, 0}, w] - (8*I)*G[{bp, z^2, 1}, w] + 
           (7*I)*G[{bp, z^2, bm}, w] + (7*I)*G[{bp, z^2, bp}, w] - 
           (3*I)*G[{bp, z^2, z^2}, w] - (8*I)*G[{-z, 0, bm}, w] - 
           (8*I)*G[{-z, 0, bp}, w] + (8*I)*G[{-z, 0, z^2}, w] + 
           (4*I)*G[{-z, 1, 0}, w] + (12*I)*G[{-z, 1, bm}, w] + 
           (12*I)*G[{-z, 1, bp}, w] - (12*I)*G[{-z, 1, z^2}, w] - 
           (10*I)*G[{-z, bm, 0}, w] + (16*I)*G[{-z, bm, 1}, w] + 
           (2*I)*G[{-z, bm, bm}, w] + (2*I)*G[{-z, bm, bp}, w] - 
           (10*I)*G[{-z, bm, z^2}, w] - (10*I)*G[{-z, bp, 0}, w] + 
           (16*I)*G[{-z, bp, 1}, w] + (2*I)*G[{-z, bp, bm}, w] + 
           (2*I)*G[{-z, bp, bp}, w] - (10*I)*G[{-z, bp, z^2}, w] - 
           (2*I)*G[{-z, -z, bm}, w] - (2*I)*G[{-z, -z, bp}, w] + 
           (2*I)*G[{-z, -z, z^2}, w] - (2*I)*G[{-z, z, bm}, w] - 
           (2*I)*G[{-z, z, bp}, w] + (2*I)*G[{-z, z, z^2}, w] + 
           (6*I)*G[{-z, z^2, 0}, w] - (16*I)*G[{-z, z^2, 1}, w] - 
           (6*I)*G[{-z, z^2, bm}, w] - (6*I)*G[{-z, z^2, bp}, w] + 
           (14*I)*G[{-z, z^2, z^2}, w] - (8*I)*G[{z, 0, bm}, w] - 
           (8*I)*G[{z, 0, bp}, w] + (8*I)*G[{z, 0, z^2}, w] + 
           (4*I)*G[{z, 1, 0}, w] + (12*I)*G[{z, 1, bm}, w] + 
           (12*I)*G[{z, 1, bp}, w] - (12*I)*G[{z, 1, z^2}, w] - 
           (10*I)*G[{z, bm, 0}, w] + (16*I)*G[{z, bm, 1}, w] + 
           (2*I)*G[{z, bm, bm}, w] + (2*I)*G[{z, bm, bp}, w] - 
           (10*I)*G[{z, bm, z^2}, w] - (10*I)*G[{z, bp, 0}, w] + 
           (16*I)*G[{z, bp, 1}, w] + (2*I)*G[{z, bp, bm}, w] + 
           (2*I)*G[{z, bp, bp}, w] - (10*I)*G[{z, bp, z^2}, w] - 
           (2*I)*G[{z, -z, bm}, w] - (2*I)*G[{z, -z, bp}, w] + 
           (2*I)*G[{z, -z, z^2}, w] - (2*I)*G[{z, z, bm}, w] - 
           (2*I)*G[{z, z, bp}, w] + (2*I)*G[{z, z, z^2}, w] + 
           (6*I)*G[{z, z^2, 0}, w] - (16*I)*G[{z, z^2, 1}, w] - 
           (6*I)*G[{z, z^2, bm}, w] - (6*I)*G[{z, z^2, bp}, w] + 
           (14*I)*G[{z, z^2, z^2}, w] - ((5*I)/3)*G[{z^2, 0, 0}, w] - 
           ((56*I)/3)*G[{z^2, 0, 1}, w] + (3*I)*G[{z^2, 0, bm}, w] + 
           (3*I)*G[{z^2, 0, bp}, w] + ((19*I)/3)*G[{z^2, 0, z^2}, w] - 
           ((56*I)/3)*G[{z^2, 1, 0}, w] + ((448*I)/3)*G[{z^2, 1, 1}, w] - 
           (24*I)*G[{z^2, 1, bm}, w] - (24*I)*G[{z^2, 1, bp}, w] - 
           ((152*I)/3)*G[{z^2, 1, z^2}, w] + (3*I)*G[{z^2, bm, 0}, w] - 
           (24*I)*G[{z^2, bm, 1}, w] + (9*I)*G[{z^2, bm, bm}, w] + 
           (9*I)*G[{z^2, bm, bp}, w] + (3*I)*G[{z^2, bm, z^2}, w] + 
           (3*I)*G[{z^2, bp, 0}, w] - (24*I)*G[{z^2, bp, 1}, w] + 
           (9*I)*G[{z^2, bp, bm}, w] + (9*I)*G[{z^2, bp, bp}, w] + 
           (3*I)*G[{z^2, bp, z^2}, w] - (8*I)*G[{z^2, -z, bm}, w] - 
           (8*I)*G[{z^2, -z, bp}, w] + (8*I)*G[{z^2, -z, z^2}, w] - 
           (8*I)*G[{z^2, z, bm}, w] - (8*I)*G[{z^2, z, bp}, w] + 
           (8*I)*G[{z^2, z, z^2}, w] - ((5*I)/3)*G[{z^2, z^2, 0}, w] - 
           ((152*I)/3)*G[{z^2, z^2, 1}, w] + (11*I)*G[{z^2, z^2, bm}, w] + 
           (11*I)*G[{z^2, z^2, bp}, w] + ((43*I)/3)*G[{z^2, z^2, z^2}, w] - 
           ((20*I)/3)*Zeta[3]) + (6*G[{-1}, z] - (20*G[{0}, w])/3 - 
           (68*G[{0}, z])/3 + 32*G[{1}, w] + 6*G[{1}, z] - 4*G[{bm}, w] - 
           4*G[{bp}, w] + 6*G[{-z}, w] + 6*G[{z}, w] - 20*G[{z^2}, w])*
          Zeta[3]), MI[35] -> \[Epsilon]^2*(Pi^2/3 + G[{0, 0}, w]/2 - 
         G[{0, 1}, w]) + \[Epsilon]^5*Help["Fam_np", 35] + 
       \[Epsilon]^3*(Pi^2*((-2*G[{-1}, w])/3 + G[{-1}, z]/6 + G[{0}, w]/12 + 
           G[{0}, z] - 2*G[{1}, w] + G[{1}, z]/6 + G[{-z}, w]/2 + 
           G[{z}, w]/2) + G[{0}, w]*(2*G[{-1, 0}, z] - 4*G[{0, 0}, z] + 
           2*G[{1, 0}, z]) + G[{-z}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 
           2*G[{1, 0}, z]) + G[{z}, w]*(2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 
           2*G[{1, 0}, z]) + G[{0}, z]*(2*G[{0, 0}, w] - 4*G[{0, 1}, w] + 
           2*G[{0, cm}, w] + 2*G[{0, cp}, w] - 2*G[{0, z^2}, w] - 
           2*G[{-z, 0}, w] - 4*G[{-z, 1}, w] + 2*G[{-z, cm}, w] + 
           2*G[{-z, cp}, w] + 2*G[{-z, z^2}, w] - 2*G[{z, 0}, w] - 
           4*G[{z, 1}, w] + 2*G[{z, cm}, w] + 2*G[{z, cp}, w] + 
           2*G[{z, z^2}, w]) - 2*G[{-1, -1, 0}, z] - G[{-1, 0, 0}, w] - 
         4*G[{-1, 0, 0}, z] + 2*G[{-1, 0, 1}, w] - 2*G[{-1, 1, 0}, z] + 
         4*G[{0, -1, 0}, z] + (3*G[{0, 0, 0}, w])/2 + 8*G[{0, 0, 0}, z] - 
         5*G[{0, 0, 1}, w] + G[{0, 0, z^2}, w] - 3*G[{0, 1, 0}, w] + 
         4*G[{0, 1, 0}, z] + 10*G[{0, 1, 1}, w] - 2*G[{0, 1, z^2}, w] - 
         2*G[{0, cm, 1}, w] + G[{0, cm, z^2}, w] - 2*G[{0, cp, 1}, w] + 
         G[{0, cp, z^2}, w] + G[{0, z^2, 0}, w] - G[{0, z^2, z^2}, w] - 
         2*G[{1, -1, 0}, z] - 3*G[{1, 0, 0}, w] - 4*G[{1, 0, 0}, z] + 
         6*G[{1, 0, 1}, w] - 2*G[{1, 1, 0}, z] + G[{-z, 0, 0}, w] - 
         G[{-z, 0, z^2}, w] + G[{-z, 1, 0}, w] + 2*G[{-z, 1, 1}, w] - 
         2*G[{-z, 1, z^2}, w] - 2*G[{-z, cm, 1}, w] + G[{-z, cm, z^2}, w] - 
         2*G[{-z, cp, 1}, w] + G[{-z, cp, z^2}, w] - G[{-z, z^2, 0}, w] + 
         G[{-z, z^2, z^2}, w] + G[{z, 0, 0}, w] - G[{z, 0, z^2}, w] + 
         G[{z, 1, 0}, w] + 2*G[{z, 1, 1}, w] - 2*G[{z, 1, z^2}, w] - 
         2*G[{z, cm, 1}, w] + G[{z, cm, z^2}, w] - 2*G[{z, cp, 1}, w] + 
         G[{z, cp, z^2}, w] - G[{z, z^2, 0}, w] + G[{z, z^2, z^2}, w] + 
         Zeta[3]/2) + \[Epsilon]^4*((-7*Pi^4)/144 + G[{-1, -z}, w]*
          (-8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + G[{-1, z}, w]*
          (-8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + G[{-1, 0}, w]*
          (-4*G[{-1, 0}, z] + 8*G[{0, 0}, z] - 4*G[{1, 0}, z]) - 
         4*G[{0, 1}, w]*G[{1, 0}, z] + 4*G[{0, cm}, w]*G[{1, 0}, z] + 
         4*G[{0, cp}, w]*G[{1, 0}, z] + 6*G[{0, -z}, w]*G[{1, 0}, z] + 
         6*G[{0, z}, w]*G[{1, 0}, z] - 4*G[{0, z^2}, w]*G[{1, 0}, z] - 
         12*G[{1, 0}, w]*G[{1, 0}, z] + G[{0, 0}, w]*(4*G[{0, 0}, z] + 
           2*G[{1, 0}, z]) + Pi^2*(G[{-1}, w]*(-G[{-1}, z]/3 - 2*G[{0}, z] - 
             G[{1}, z]/3) + G[{0}, w]*((2*G[{0}, z])/3 - G[{1}, z]/6) - 
           G[{1}, w]*G[{1}, z] + G[{1}, z]*(-G[{-z}, w]/6 - G[{z}, w]/6) + 
           G[{-1}, z]*(-G[{0}, w]/6 - G[{1}, w] - G[{-z}, w]/6 - 
             G[{z}, w]/6) + G[{0}, z]*(-6*G[{1}, w] + (10*G[{-z}, w])/3 + 
             (10*G[{z}, w])/3) + (4*G[{-1, -1}, w])/3 + G[{-1, -1}, z]/2 - 
           G[{-1, 0}, w]/6 - (4*G[{-1, 0}, z])/3 + 4*G[{-1, 1}, w] + 
           G[{-1, 1}, z]/2 - G[{-1, -z}, w] - G[{-1, z}, w] - 
           (4*G[{0, -1}, w])/3 - G[{0, -1}, z]/3 - (11*G[{0, 0}, w])/12 + 
           (20*G[{0, 0}, z])/3 - (13*G[{0, 1}, w])/6 - G[{0, 1}, z]/3 - 
           G[{0, cm}, w]/3 - G[{0, cp}, w]/3 + (3*G[{0, -z}, w])/2 + 
           (3*G[{0, z}, w])/2 - (7*G[{0, z^2}, w])/6 + 4*G[{1, -1}, w] + 
           G[{1, -1}, z]/2 - G[{1, 0}, w]/2 - (4*G[{1, 0}, z])/3 + 
           12*G[{1, 1}, w] + G[{1, 1}, z]/2 - 3*G[{1, -z}, w] - 
           3*G[{1, z}, w] - (2*G[{-z, -1}, w])/3 + G[{-z, 0}, w]/3 - 
           (7*G[{-z, 1}, w])/2 - G[{-z, cm}, w]/3 - G[{-z, cp}, w]/3 + 
           G[{-z, -z}, w]/2 + G[{-z, z}, w]/2 + (7*G[{-z, z^2}, w])/6 - 
           (2*G[{z, -1}, w])/3 + G[{z, 0}, w]/3 - (7*G[{z, 1}, w])/2 - 
           G[{z, cm}, w]/3 - G[{z, cp}, w]/3 + G[{z, -z}, w]/2 + 
           G[{z, z}, w]/2 + (7*G[{z, z^2}, w])/6) + G[{1, 0}, z]*
          (-12*G[{1, -z}, w] - 12*G[{1, z}, w] + 2*G[{-z, 0}, w] - 
           16*G[{-z, 1}, w] + 4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] + 
           2*G[{-z, -z}, w] + 2*G[{-z, z}, w] + 4*G[{-z, z^2}, w] + 
           2*G[{z, 0}, w] - 16*G[{z, 1}, w] + 4*G[{z, cm}, w] + 
           4*G[{z, cp}, w] + 2*G[{z, -z}, w] + 2*G[{z, z}, w] + 
           4*G[{z, z^2}, w]) + G[{-1, 0}, z]*(-4*G[{-1, -z}, w] - 
           4*G[{-1, z}, w] + 2*G[{0, 0}, w] - 4*G[{0, 1}, w] + 
           4*G[{0, cm}, w] + 4*G[{0, cp}, w] + 6*G[{0, -z}, w] + 
           6*G[{0, z}, w] - 4*G[{0, z^2}, w] - 12*G[{1, 0}, w] - 
           12*G[{1, -z}, w] - 12*G[{1, z}, w] + 2*G[{-z, 0}, w] - 
           16*G[{-z, 1}, w] + 4*G[{-z, cm}, w] + 4*G[{-z, cp}, w] + 
           2*G[{-z, -z}, w] + 2*G[{-z, z}, w] + 4*G[{-z, z^2}, w] + 
           2*G[{z, 0}, w] - 16*G[{z, 1}, w] + 4*G[{z, cm}, w] + 
           4*G[{z, cp}, w] + 2*G[{z, -z}, w] + 2*G[{z, z}, w] + 
           4*G[{z, z^2}, w]) + G[{0, 0}, z]*(-8*G[{0, 1}, w] + 
           16*G[{0, cm}, w] + 16*G[{0, cp}, w] + 12*G[{0, -z}, w] + 
           12*G[{0, z}, w] - 32*G[{0, z^2}, w] + 24*G[{1, 0}, w] - 
           24*G[{1, -z}, w] - 24*G[{1, z}, w] - 20*G[{-z, 0}, w] - 
           64*G[{-z, 1}, w] + 16*G[{-z, cm}, w] + 16*G[{-z, cp}, w] + 
           4*G[{-z, -z}, w] + 4*G[{-z, z}, w] + 32*G[{-z, z^2}, w] - 
           20*G[{z, 0}, w] - 64*G[{z, 1}, w] + 16*G[{z, cm}, w] + 
           16*G[{z, cp}, w] + 4*G[{z, -z}, w] + 4*G[{z, z}, w] + 
           32*G[{z, z^2}, w]) + G[{0}, w]*(2*G[{-1, -1, 0}, z] + 
           12*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] - 
           40*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
           12*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(2*G[{-1, -1, 0}, z] + 12*G[{-1, 0, 0}, z] + 
           2*G[{-1, 1, 0}, z] + 12*G[{0, -1, 0}, z] + 72*G[{0, 0, 0}, z] + 
           12*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 12*G[{1, 0, 0}, z] + 
           2*G[{1, 1, 0}, z]) + G[{z}, w]*(2*G[{-1, -1, 0}, z] + 
           12*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] + 12*G[{0, -1, 0}, z] + 
           72*G[{0, 0, 0}, z] + 12*G[{0, 1, 0}, z] + 2*G[{1, -1, 0}, z] + 
           12*G[{1, 0, 0}, z] + 2*G[{1, 1, 0}, z]) + 
         G[{-1}, w]*(4*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{1}, w]*(12*G[{-1, -1, 0}, z] + 
           24*G[{-1, 0, 0}, z] + 12*G[{-1, 1, 0}, z] - 24*G[{0, -1, 0}, z] - 
           48*G[{0, 0, 0}, z] - 24*G[{0, 1, 0}, z] + 12*G[{1, -1, 0}, z] + 
           24*G[{1, 0, 0}, z] + 12*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-4*G[{-1, 0, 0}, w] + 8*G[{-1, 0, 1}, w] - 
           4*G[{-1, 0, cm}, w] - 4*G[{-1, 0, cp}, w] + 4*G[{-1, 0, z^2}, w] + 
           4*G[{-1, -z, 0}, w] + 8*G[{-1, -z, 1}, w] - 4*G[{-1, -z, cm}, w] - 
           4*G[{-1, -z, cp}, w] - 4*G[{-1, -z, z^2}, w] + 
           4*G[{-1, z, 0}, w] + 8*G[{-1, z, 1}, w] - 4*G[{-1, z, cm}, w] - 
           4*G[{-1, z, cp}, w] - 4*G[{-1, z, z^2}, w] + 6*G[{0, 0, 0}, w] - 
           20*G[{0, 0, 1}, w] + 2*G[{0, 0, cm}, w] + 2*G[{0, 0, cp}, w] + 
           2*G[{0, 0, z^2}, w] - 12*G[{0, 1, 0}, w] + 40*G[{0, 1, 1}, w] - 
           4*G[{0, 1, cm}, w] - 4*G[{0, 1, cp}, w] - 4*G[{0, 1, z^2}, w] - 
           24*G[{0, cm, 1}, w] + 4*G[{0, cm, cm}, w] + 4*G[{0, cm, cp}, w] + 
           8*G[{0, cm, z^2}, w] - 24*G[{0, cp, 1}, w] + 4*G[{0, cp, cm}, w] + 
           4*G[{0, cp, cp}, w] + 8*G[{0, cp, z^2}, w] - 6*G[{0, -z, 0}, w] - 
           12*G[{0, -z, 1}, w] + 6*G[{0, -z, cm}, w] + 6*G[{0, -z, cp}, w] + 
           6*G[{0, -z, z^2}, w] - 6*G[{0, z, 0}, w] - 12*G[{0, z, 1}, w] + 
           6*G[{0, z, cm}, w] + 6*G[{0, z, cp}, w] + 6*G[{0, z, z^2}, w] + 
           8*G[{0, z^2, 0}, w] + 24*G[{0, z^2, 1}, w] - 
           4*G[{0, z^2, cm}, w] - 4*G[{0, z^2, cp}, w] - 
           16*G[{0, z^2, z^2}, w] - 12*G[{1, 0, 0}, w] + 24*G[{1, 0, 1}, w] - 
           12*G[{1, 0, cm}, w] - 12*G[{1, 0, cp}, w] + 12*G[{1, 0, z^2}, w] + 
           12*G[{1, -z, 0}, w] + 24*G[{1, -z, 1}, w] - 12*G[{1, -z, cm}, w] - 
           12*G[{1, -z, cp}, w] - 12*G[{1, -z, z^2}, w] + 
           12*G[{1, z, 0}, w] + 24*G[{1, z, 1}, w] - 12*G[{1, z, cm}, w] - 
           12*G[{1, z, cp}, w] - 12*G[{1, z, z^2}, w] + 2*G[{-z, 0, 0}, w] + 
           12*G[{-z, 0, 1}, w] + 2*G[{-z, 0, cm}, w] + 2*G[{-z, 0, cp}, w] - 
           10*G[{-z, 0, z^2}, w] + 16*G[{-z, 1, 0}, w] + 
           64*G[{-z, 1, 1}, w] - 16*G[{-z, 1, cm}, w] - 
           16*G[{-z, 1, cp}, w] - 32*G[{-z, 1, z^2}, w] - 
           24*G[{-z, cm, 1}, w] + 4*G[{-z, cm, cm}, w] + 
           4*G[{-z, cm, cp}, w] + 8*G[{-z, cm, z^2}, w] - 
           24*G[{-z, cp, 1}, w] + 4*G[{-z, cp, cm}, w] + 
           4*G[{-z, cp, cp}, w] + 8*G[{-z, cp, z^2}, w] - 
           2*G[{-z, -z, 0}, w] - 4*G[{-z, -z, 1}, w] + 2*G[{-z, -z, cm}, w] + 
           2*G[{-z, -z, cp}, w] + 2*G[{-z, -z, z^2}, w] - 
           2*G[{-z, z, 0}, w] - 4*G[{-z, z, 1}, w] + 2*G[{-z, z, cm}, w] + 
           2*G[{-z, z, cp}, w] + 2*G[{-z, z, z^2}, w] - 
           8*G[{-z, z^2, 0}, w] - 24*G[{-z, z^2, 1}, w] + 
           4*G[{-z, z^2, cm}, w] + 4*G[{-z, z^2, cp}, w] + 
           16*G[{-z, z^2, z^2}, w] + 2*G[{z, 0, 0}, w] + 12*G[{z, 0, 1}, w] + 
           2*G[{z, 0, cm}, w] + 2*G[{z, 0, cp}, w] - 10*G[{z, 0, z^2}, w] + 
           16*G[{z, 1, 0}, w] + 64*G[{z, 1, 1}, w] - 16*G[{z, 1, cm}, w] - 
           16*G[{z, 1, cp}, w] - 32*G[{z, 1, z^2}, w] - 24*G[{z, cm, 1}, w] + 
           4*G[{z, cm, cm}, w] + 4*G[{z, cm, cp}, w] + 8*G[{z, cm, z^2}, w] - 
           24*G[{z, cp, 1}, w] + 4*G[{z, cp, cm}, w] + 4*G[{z, cp, cp}, w] + 
           8*G[{z, cp, z^2}, w] - 2*G[{z, -z, 0}, w] - 4*G[{z, -z, 1}, w] + 
           2*G[{z, -z, cm}, w] + 2*G[{z, -z, cp}, w] + 2*G[{z, -z, z^2}, w] - 
           2*G[{z, z, 0}, w] - 4*G[{z, z, 1}, w] + 2*G[{z, z, cm}, w] + 
           2*G[{z, z, cp}, w] + 2*G[{z, z, z^2}, w] - 8*G[{z, z^2, 0}, w] - 
           24*G[{z, z^2, 1}, w] + 4*G[{z, z^2, cm}, w] + 
           4*G[{z, z^2, cp}, w] + 16*G[{z, z^2, z^2}, w]) - 
         6*G[{-1, -1, -1, 0}, z] + 2*G[{-1, -1, 0, 0}, w] - 
         20*G[{-1, -1, 0, 0}, z] - 4*G[{-1, -1, 0, 1}, w] - 
         6*G[{-1, -1, 1, 0}, z] - 4*G[{-1, 0, -1, 0}, z] - 
         3*G[{-1, 0, 0, 0}, w] - 56*G[{-1, 0, 0, 0}, z] + 
         10*G[{-1, 0, 0, 1}, w] - 2*G[{-1, 0, 0, z^2}, w] + 
         6*G[{-1, 0, 1, 0}, w] - 4*G[{-1, 0, 1, 0}, z] - 
         20*G[{-1, 0, 1, 1}, w] + 4*G[{-1, 0, 1, z^2}, w] + 
         4*G[{-1, 0, cm, 1}, w] - 2*G[{-1, 0, cm, z^2}, w] + 
         4*G[{-1, 0, cp, 1}, w] - 2*G[{-1, 0, cp, z^2}, w] - 
         2*G[{-1, 0, z^2, 0}, w] + 2*G[{-1, 0, z^2, z^2}, w] - 
         6*G[{-1, 1, -1, 0}, z] + 6*G[{-1, 1, 0, 0}, w] - 
         20*G[{-1, 1, 0, 0}, z] - 12*G[{-1, 1, 0, 1}, w] - 
         6*G[{-1, 1, 1, 0}, z] - 2*G[{-1, -z, 0, 0}, w] + 
         2*G[{-1, -z, 0, z^2}, w] - 2*G[{-1, -z, 1, 0}, w] - 
         4*G[{-1, -z, 1, 1}, w] + 4*G[{-1, -z, 1, z^2}, w] + 
         4*G[{-1, -z, cm, 1}, w] - 2*G[{-1, -z, cm, z^2}, w] + 
         4*G[{-1, -z, cp, 1}, w] - 2*G[{-1, -z, cp, z^2}, w] + 
         2*G[{-1, -z, z^2, 0}, w] - 2*G[{-1, -z, z^2, z^2}, w] - 
         2*G[{-1, z, 0, 0}, w] + 2*G[{-1, z, 0, z^2}, w] - 
         2*G[{-1, z, 1, 0}, w] - 4*G[{-1, z, 1, 1}, w] + 
         4*G[{-1, z, 1, z^2}, w] + 4*G[{-1, z, cm, 1}, w] - 
         2*G[{-1, z, cm, z^2}, w] + 4*G[{-1, z, cp, 1}, w] - 
         2*G[{-1, z, cp, z^2}, w] + 2*G[{-1, z, z^2, 0}, w] - 
         2*G[{-1, z, z^2, z^2}, w] + 4*G[{0, -1, -1, 0}, z] - 
         2*G[{0, -1, 0, 0}, w] + 24*G[{0, -1, 0, 0}, z] + 
         4*G[{0, -1, 0, 1}, w] + 4*G[{0, -1, 1, 0}, z] + 
         24*G[{0, 0, -1, 0}, z] + (3*G[{0, 0, 0, 0}, w])/2 + 
         144*G[{0, 0, 0, 0}, z] - 9*G[{0, 0, 0, 1}, w] + 
         3*G[{0, 0, 0, z^2}, w] - 9*G[{0, 0, 1, 0}, w] + 
         24*G[{0, 0, 1, 0}, z] + 38*G[{0, 0, 1, 1}, w] - 
         10*G[{0, 0, 1, z^2}, w] - 2*G[{0, 0, cm, 1}, w] + 
         G[{0, 0, cm, z^2}, w] - 2*G[{0, 0, cp, 1}, w] + 
         G[{0, 0, cp, z^2}, w] + 3*G[{0, 0, z^2, 0}, w] - 
         8*G[{0, 0, z^2, 1}, w] + G[{0, 0, z^2, z^2}, w] + 
         4*G[{0, 1, -1, 0}, z] - 9*G[{0, 1, 0, 0}, w] + 
         24*G[{0, 1, 0, 0}, z] + 30*G[{0, 1, 0, 1}, w] - 
         6*G[{0, 1, 0, z^2}, w] + 18*G[{0, 1, 1, 0}, w] + 
         4*G[{0, 1, 1, 0}, z] - 76*G[{0, 1, 1, 1}, w] + 
         20*G[{0, 1, 1, z^2}, w] + 4*G[{0, 1, cm, 1}, w] - 
         2*G[{0, 1, cm, z^2}, w] + 4*G[{0, 1, cp, 1}, w] - 
         2*G[{0, 1, cp, z^2}, w] - 6*G[{0, 1, z^2, 0}, w] + 
         16*G[{0, 1, z^2, 1}, w] - 2*G[{0, 1, z^2, z^2}, w] + 
         24*G[{0, cm, 1, 1}, w] - 12*G[{0, cm, 1, z^2}, w] - 
         4*G[{0, cm, cm, 1}, w] + 2*G[{0, cm, cm, z^2}, w] - 
         4*G[{0, cm, cp, 1}, w] + 2*G[{0, cm, cp, z^2}, w] - 
         8*G[{0, cm, z^2, 1}, w] + 4*G[{0, cm, z^2, z^2}, w] + 
         24*G[{0, cp, 1, 1}, w] - 12*G[{0, cp, 1, z^2}, w] - 
         4*G[{0, cp, cm, 1}, w] + 2*G[{0, cp, cm, z^2}, w] - 
         4*G[{0, cp, cp, 1}, w] + 2*G[{0, cp, cp, z^2}, w] - 
         8*G[{0, cp, z^2, 1}, w] + 4*G[{0, cp, z^2, z^2}, w] + 
         3*G[{0, -z, 0, 0}, w] - 3*G[{0, -z, 0, z^2}, w] + 
         3*G[{0, -z, 1, 0}, w] + 6*G[{0, -z, 1, 1}, w] - 
         6*G[{0, -z, 1, z^2}, w] - 6*G[{0, -z, cm, 1}, w] + 
         3*G[{0, -z, cm, z^2}, w] - 6*G[{0, -z, cp, 1}, w] + 
         3*G[{0, -z, cp, z^2}, w] - 3*G[{0, -z, z^2, 0}, w] + 
         3*G[{0, -z, z^2, z^2}, w] + 3*G[{0, z, 0, 0}, w] - 
         3*G[{0, z, 0, z^2}, w] + 3*G[{0, z, 1, 0}, w] + 
         6*G[{0, z, 1, 1}, w] - 6*G[{0, z, 1, z^2}, w] - 
         6*G[{0, z, cm, 1}, w] + 3*G[{0, z, cm, z^2}, w] - 
         6*G[{0, z, cp, 1}, w] + 3*G[{0, z, cp, z^2}, w] - 
         3*G[{0, z, z^2, 0}, w] + 3*G[{0, z, z^2, z^2}, w] - 
         8*G[{0, z^2, 0, 1}, w] + 4*G[{0, z^2, 0, z^2}, w] - 
         8*G[{0, z^2, 1, 0}, w] - 8*G[{0, z^2, 1, 1}, w] + 
         12*G[{0, z^2, 1, z^2}, w] + 4*G[{0, z^2, cm, 1}, w] - 
         2*G[{0, z^2, cm, z^2}, w] + 4*G[{0, z^2, cp, 1}, w] - 
         2*G[{0, z^2, cp, z^2}, w] + 4*G[{0, z^2, z^2, 0}, w] + 
         8*G[{0, z^2, z^2, 1}, w] - 8*G[{0, z^2, z^2, z^2}, w] - 
         6*G[{1, -1, -1, 0}, z] + 6*G[{1, -1, 0, 0}, w] - 
         20*G[{1, -1, 0, 0}, z] - 12*G[{1, -1, 0, 1}, w] - 
         6*G[{1, -1, 1, 0}, z] - 4*G[{1, 0, -1, 0}, z] - 
         9*G[{1, 0, 0, 0}, w] - 56*G[{1, 0, 0, 0}, z] + 
         30*G[{1, 0, 0, 1}, w] - 6*G[{1, 0, 0, z^2}, w] + 
         18*G[{1, 0, 1, 0}, w] - 4*G[{1, 0, 1, 0}, z] - 
         60*G[{1, 0, 1, 1}, w] + 12*G[{1, 0, 1, z^2}, w] + 
         12*G[{1, 0, cm, 1}, w] - 6*G[{1, 0, cm, z^2}, w] + 
         12*G[{1, 0, cp, 1}, w] - 6*G[{1, 0, cp, z^2}, w] - 
         6*G[{1, 0, z^2, 0}, w] + 6*G[{1, 0, z^2, z^2}, w] - 
         6*G[{1, 1, -1, 0}, z] + 18*G[{1, 1, 0, 0}, w] - 
         20*G[{1, 1, 0, 0}, z] - 36*G[{1, 1, 0, 1}, w] - 
         6*G[{1, 1, 1, 0}, z] - 6*G[{1, -z, 0, 0}, w] + 
         6*G[{1, -z, 0, z^2}, w] - 6*G[{1, -z, 1, 0}, w] - 
         12*G[{1, -z, 1, 1}, w] + 12*G[{1, -z, 1, z^2}, w] + 
         12*G[{1, -z, cm, 1}, w] - 6*G[{1, -z, cm, z^2}, w] + 
         12*G[{1, -z, cp, 1}, w] - 6*G[{1, -z, cp, z^2}, w] + 
         6*G[{1, -z, z^2, 0}, w] - 6*G[{1, -z, z^2, z^2}, w] - 
         6*G[{1, z, 0, 0}, w] + 6*G[{1, z, 0, z^2}, w] - 
         6*G[{1, z, 1, 0}, w] - 12*G[{1, z, 1, 1}, w] + 
         12*G[{1, z, 1, z^2}, w] + 12*G[{1, z, cm, 1}, w] - 
         6*G[{1, z, cm, z^2}, w] + 12*G[{1, z, cp, 1}, w] - 
         6*G[{1, z, cp, z^2}, w] + 6*G[{1, z, z^2, 0}, w] - 
         6*G[{1, z, z^2, z^2}, w] - G[{-z, -1, 0, 0}, w] + 
         2*G[{-z, -1, 0, 1}, w] + 3*G[{-z, 0, 0, 0}, w] - 
         8*G[{-z, 0, 0, 1}, w] + G[{-z, 0, 0, z^2}, w] - 
         5*G[{-z, 0, 1, 0}, w] - 2*G[{-z, 0, 1, 1}, w] + 
         6*G[{-z, 0, 1, z^2}, w] - 2*G[{-z, 0, cm, 1}, w] + 
         G[{-z, 0, cm, z^2}, w] - 2*G[{-z, 0, cp, 1}, w] + 
         G[{-z, 0, cp, z^2}, w] + G[{-z, 0, z^2, 0}, w] + 
         8*G[{-z, 0, z^2, 1}, w] - 5*G[{-z, 0, z^2, z^2}, w] - 
         5*G[{-z, 1, 0, 0}, w] - 6*G[{-z, 1, 0, 1}, w] + 
         8*G[{-z, 1, 0, z^2}, w] - 12*G[{-z, 1, 1, 0}, w] - 
         40*G[{-z, 1, 1, 1}, w] + 32*G[{-z, 1, 1, z^2}, w] + 
         16*G[{-z, 1, cm, 1}, w] - 8*G[{-z, 1, cm, z^2}, w] + 
         16*G[{-z, 1, cp, 1}, w] - 8*G[{-z, 1, cp, z^2}, w] + 
         8*G[{-z, 1, z^2, 0}, w] + 16*G[{-z, 1, z^2, 1}, w] - 
         16*G[{-z, 1, z^2, z^2}, w] + 24*G[{-z, cm, 1, 1}, w] - 
         12*G[{-z, cm, 1, z^2}, w] - 4*G[{-z, cm, cm, 1}, w] + 
         2*G[{-z, cm, cm, z^2}, w] - 4*G[{-z, cm, cp, 1}, w] + 
         2*G[{-z, cm, cp, z^2}, w] - 8*G[{-z, cm, z^2, 1}, w] + 
         4*G[{-z, cm, z^2, z^2}, w] + 24*G[{-z, cp, 1, 1}, w] - 
         12*G[{-z, cp, 1, z^2}, w] - 4*G[{-z, cp, cm, 1}, w] + 
         2*G[{-z, cp, cm, z^2}, w] - 4*G[{-z, cp, cp, 1}, w] + 
         2*G[{-z, cp, cp, z^2}, w] - 8*G[{-z, cp, z^2, 1}, w] + 
         4*G[{-z, cp, z^2, z^2}, w] + G[{-z, -z, 0, 0}, w] - 
         G[{-z, -z, 0, z^2}, w] + G[{-z, -z, 1, 0}, w] + 
         2*G[{-z, -z, 1, 1}, w] - 2*G[{-z, -z, 1, z^2}, w] - 
         2*G[{-z, -z, cm, 1}, w] + G[{-z, -z, cm, z^2}, w] - 
         2*G[{-z, -z, cp, 1}, w] + G[{-z, -z, cp, z^2}, w] - 
         G[{-z, -z, z^2, 0}, w] + G[{-z, -z, z^2, z^2}, w] + 
         G[{-z, z, 0, 0}, w] - G[{-z, z, 0, z^2}, w] + G[{-z, z, 1, 0}, w] + 
         2*G[{-z, z, 1, 1}, w] - 2*G[{-z, z, 1, z^2}, w] - 
         2*G[{-z, z, cm, 1}, w] + G[{-z, z, cm, z^2}, w] - 
         2*G[{-z, z, cp, 1}, w] + G[{-z, z, cp, z^2}, w] - 
         G[{-z, z, z^2, 0}, w] + G[{-z, z, z^2, z^2}, w] + 
         8*G[{-z, z^2, 0, 1}, w] - 4*G[{-z, z^2, 0, z^2}, w] + 
         8*G[{-z, z^2, 1, 0}, w] + 8*G[{-z, z^2, 1, 1}, w] - 
         12*G[{-z, z^2, 1, z^2}, w] - 4*G[{-z, z^2, cm, 1}, w] + 
         2*G[{-z, z^2, cm, z^2}, w] - 4*G[{-z, z^2, cp, 1}, w] + 
         2*G[{-z, z^2, cp, z^2}, w] - 4*G[{-z, z^2, z^2, 0}, w] - 
         8*G[{-z, z^2, z^2, 1}, w] + 8*G[{-z, z^2, z^2, z^2}, w] - 
         G[{z, -1, 0, 0}, w] + 2*G[{z, -1, 0, 1}, w] + 3*G[{z, 0, 0, 0}, w] - 
         8*G[{z, 0, 0, 1}, w] + G[{z, 0, 0, z^2}, w] - 5*G[{z, 0, 1, 0}, w] - 
         2*G[{z, 0, 1, 1}, w] + 6*G[{z, 0, 1, z^2}, w] - 
         2*G[{z, 0, cm, 1}, w] + G[{z, 0, cm, z^2}, w] - 
         2*G[{z, 0, cp, 1}, w] + G[{z, 0, cp, z^2}, w] + 
         G[{z, 0, z^2, 0}, w] + 8*G[{z, 0, z^2, 1}, w] - 
         5*G[{z, 0, z^2, z^2}, w] - 5*G[{z, 1, 0, 0}, w] - 
         6*G[{z, 1, 0, 1}, w] + 8*G[{z, 1, 0, z^2}, w] - 
         12*G[{z, 1, 1, 0}, w] - 40*G[{z, 1, 1, 1}, w] + 
         32*G[{z, 1, 1, z^2}, w] + 16*G[{z, 1, cm, 1}, w] - 
         8*G[{z, 1, cm, z^2}, w] + 16*G[{z, 1, cp, 1}, w] - 
         8*G[{z, 1, cp, z^2}, w] + 8*G[{z, 1, z^2, 0}, w] + 
         16*G[{z, 1, z^2, 1}, w] - 16*G[{z, 1, z^2, z^2}, w] + 
         24*G[{z, cm, 1, 1}, w] - 12*G[{z, cm, 1, z^2}, w] - 
         4*G[{z, cm, cm, 1}, w] + 2*G[{z, cm, cm, z^2}, w] - 
         4*G[{z, cm, cp, 1}, w] + 2*G[{z, cm, cp, z^2}, w] - 
         8*G[{z, cm, z^2, 1}, w] + 4*G[{z, cm, z^2, z^2}, w] + 
         24*G[{z, cp, 1, 1}, w] - 12*G[{z, cp, 1, z^2}, w] - 
         4*G[{z, cp, cm, 1}, w] + 2*G[{z, cp, cm, z^2}, w] - 
         4*G[{z, cp, cp, 1}, w] + 2*G[{z, cp, cp, z^2}, w] - 
         8*G[{z, cp, z^2, 1}, w] + 4*G[{z, cp, z^2, z^2}, w] + 
         G[{z, -z, 0, 0}, w] - G[{z, -z, 0, z^2}, w] + G[{z, -z, 1, 0}, w] + 
         2*G[{z, -z, 1, 1}, w] - 2*G[{z, -z, 1, z^2}, w] - 
         2*G[{z, -z, cm, 1}, w] + G[{z, -z, cm, z^2}, w] - 
         2*G[{z, -z, cp, 1}, w] + G[{z, -z, cp, z^2}, w] - 
         G[{z, -z, z^2, 0}, w] + G[{z, -z, z^2, z^2}, w] + 
         G[{z, z, 0, 0}, w] - G[{z, z, 0, z^2}, w] + G[{z, z, 1, 0}, w] + 
         2*G[{z, z, 1, 1}, w] - 2*G[{z, z, 1, z^2}, w] - 
         2*G[{z, z, cm, 1}, w] + G[{z, z, cm, z^2}, w] - 
         2*G[{z, z, cp, 1}, w] + G[{z, z, cp, z^2}, w] - 
         G[{z, z, z^2, 0}, w] + G[{z, z, z^2, z^2}, w] + 
         8*G[{z, z^2, 0, 1}, w] - 4*G[{z, z^2, 0, z^2}, w] + 
         8*G[{z, z^2, 1, 0}, w] + 8*G[{z, z^2, 1, 1}, w] - 
         12*G[{z, z^2, 1, z^2}, w] - 4*G[{z, z^2, cm, 1}, w] + 
         2*G[{z, z^2, cm, z^2}, w] - 4*G[{z, z^2, cp, 1}, w] + 
         2*G[{z, z^2, cp, z^2}, w] - 4*G[{z, z^2, z^2, 0}, w] - 
         8*G[{z, z^2, z^2, 1}, w] + 8*G[{z, z^2, z^2, z^2}, w] + 
         (-G[{-1}, w] - 2*G[{0}, w] + 2*G[{0}, z] - 3*G[{1}, w] + 
           G[{-z}, w] + G[{z}, w])*Zeta[3]), 
     MI[36] -> -1/2 + \[Epsilon]*(-2*G[{0}, z] + 2*G[{1}, w] - G[{z^2}, w]) + 
       \[Epsilon]^2*((-5*Pi^2)/6 + G[{0}, z]*(8*G[{1}, w] - 4*G[{z^2}, w]) - 
         G[{0, 0}, w] - 8*G[{0, 0}, z] + 2*G[{0, 1}, w] - 8*G[{1, 1}, w] + 
         4*G[{1, z^2}, w] + 4*G[{z^2, 1}, w] - 2*G[{z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 36] + \[Epsilon]^3*
        (Pi^2*((4*G[{-1}, w])/3 - (2*G[{-1}, z])/3 - (5*G[{0}, w])/6 - 
           2*G[{0}, z] + (10*G[{1}, w])/3 - (2*G[{1}, z])/3 - G[{z^2}, w]) + 
         8*G[{cm}, w]*G[{0, 0}, z] + 8*G[{cp}, w]*G[{0, 0}, z] + 
         G[{z^2}, w]*(-8*G[{-1, 0}, z] - 40*G[{0, 0}, z] - 8*G[{1, 0}, z]) + 
         G[{0}, w]*(-8*G[{-1, 0}, z] + 16*G[{0, 0}, z] - 8*G[{1, 0}, z]) + 
         G[{1}, w]*(8*G[{-1, 0}, z] + 16*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{0}, z]*(-4*G[{0, 0}, w] + 8*G[{0, 1}, w] - 8*G[{0, cm}, w] - 
           8*G[{0, cp}, w] + 8*G[{0, z^2}, w] - 32*G[{1, 1}, w] + 
           8*G[{1, cm}, w] + 8*G[{1, cp}, w] + 8*G[{1, z^2}, w] - 
           8*G[{cm, 1}, w] + 4*G[{cm, z^2}, w] - 8*G[{cp, 1}, w] + 
           4*G[{cp, z^2}, w] + 8*G[{z^2, 0}, w] + 40*G[{z^2, 1}, w] - 
           8*G[{z^2, cm}, w] - 8*G[{z^2, cp}, w] - 20*G[{z^2, z^2}, w]) + 
         8*G[{-1, -1, 0}, z] + 2*G[{-1, 0, 0}, w] + 24*G[{-1, 0, 0}, z] - 
         4*G[{-1, 0, 1}, w] + 8*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 
         5*G[{0, 0, 0}, w] - 80*G[{0, 0, 0}, z] + 14*G[{0, 0, 1}, w] - 
         2*G[{0, 0, z^2}, w] + 6*G[{0, 1, 0}, w] - 16*G[{0, 1, 0}, z] - 
         20*G[{0, 1, 1}, w] + 4*G[{0, 1, z^2}, w] + 8*G[{0, cm, 1}, w] - 
         4*G[{0, cm, z^2}, w] + 8*G[{0, cp, 1}, w] - 4*G[{0, cp, z^2}, w] - 
         2*G[{0, z^2, 0}, w] - 4*G[{0, z^2, 1}, w] + 4*G[{0, z^2, z^2}, w] + 
         8*G[{1, -1, 0}, z] + 6*G[{1, 0, 0}, w] + 24*G[{1, 0, 0}, z] - 
         12*G[{1, 0, 1}, w] + 8*G[{1, 1, 0}, z] + 32*G[{1, 1, 1}, w] - 
         16*G[{1, 1, z^2}, w] - 8*G[{1, cm, 1}, w] + 4*G[{1, cm, z^2}, w] - 
         8*G[{1, cp, 1}, w] + 4*G[{1, cp, z^2}, w] - 8*G[{1, z^2, 1}, w] + 
         4*G[{1, z^2, z^2}, w] + 8*G[{cm, 1, 1}, w] - 4*G[{cm, 1, z^2}, w] - 
         4*G[{cm, z^2, 1}, w] + 2*G[{cm, z^2, z^2}, w] + 8*G[{cp, 1, 1}, w] - 
         4*G[{cp, 1, z^2}, w] - 4*G[{cp, z^2, 1}, w] + 
         2*G[{cp, z^2, z^2}, w] - 2*G[{z^2, 0, 0}, w] - 4*G[{z^2, 0, 1}, w] + 
         4*G[{z^2, 0, z^2}, w] - 4*G[{z^2, 1, 0}, w] - 32*G[{z^2, 1, 1}, w] + 
         20*G[{z^2, 1, z^2}, w] + 8*G[{z^2, cm, 1}, w] - 
         4*G[{z^2, cm, z^2}, w] + 8*G[{z^2, cp, 1}, w] - 
         4*G[{z^2, cp, z^2}, w] + 4*G[{z^2, z^2, 0}, w] + 
         12*G[{z^2, z^2, 1}, w] - 10*G[{z^2, z^2, z^2}, w] + 2*Zeta[3]) + 
       \[Epsilon]^4*((17*Pi^4)/72 + G[{0, 0}, w]*(-8*G[{0, 0}, z] - 
           4*G[{1, 0}, z]) + 8*G[{0, 1}, w]*G[{1, 0}, z] - 
         12*G[{0, cm}, w]*G[{1, 0}, z] - 12*G[{0, cp}, w]*G[{1, 0}, z] - 
         28*G[{0, -z}, w]*G[{1, 0}, z] - 28*G[{0, z}, w]*G[{1, 0}, z] + 
         20*G[{0, z^2}, w]*G[{1, 0}, z] + 24*G[{1, 0}, w]*G[{1, 0}, z] + 
         G[{-1, 0}, w]*(8*G[{-1, 0}, z] - 16*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{-1, -z}, w]*(16*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{-1, z}, w]*(16*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         G[{0, 0}, z]*(16*G[{0, 1}, w] - 56*G[{0, cm}, w] - 
           56*G[{0, cp}, w] - 56*G[{0, -z}, w] - 56*G[{0, z}, w] + 
           136*G[{0, z^2}, w] - 48*G[{1, 0}, w] - 64*G[{1, 1}, w] + 
           16*G[{1, cm}, w] + 16*G[{1, cp}, w] + 48*G[{1, -z}, w] + 
           48*G[{1, z}, w] + 16*G[{1, z^2}, w] - 64*G[{cm, 1}, w] + 
           8*G[{cm, cm}, w] + 8*G[{cm, cp}, w] + 24*G[{cm, z^2}, w] - 
           64*G[{cp, 1}, w] + 8*G[{cp, cm}, w] + 8*G[{cp, cp}, w] + 
           24*G[{cp, z^2}, w] + 16*G[{-z, 0}, w] + 16*G[{-z, 1}, w] - 
           8*G[{-z, cm}, w] - 8*G[{-z, cp}, w] - 24*G[{-z, z^2}, w] + 
           16*G[{z, 0}, w] + 16*G[{z, 1}, w] - 8*G[{z, cm}, w] - 
           8*G[{z, cp}, w] - 24*G[{z, z^2}, w] + 16*G[{z^2, 0}, w] + 
           320*G[{z^2, 1}, w] - 40*G[{z^2, cm}, w] - 40*G[{z^2, cp}, w] - 
           48*G[{z^2, -z}, w] - 48*G[{z^2, z}, w] - 40*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(-32*G[{1, 1}, w] + 8*G[{1, cm}, w] + 8*G[{1, cp}, w] + 
           24*G[{1, -z}, w] + 24*G[{1, z}, w] + 8*G[{1, z^2}, w] - 
           16*G[{cm, 1}, w] + 8*G[{cm, z^2}, w] - 16*G[{cp, 1}, w] + 
           8*G[{cp, z^2}, w] - 8*G[{-z, 0}, w] - 8*G[{-z, 1}, w] - 
           4*G[{-z, cm}, w] - 4*G[{-z, cp}, w] + 4*G[{-z, z^2}, w] - 
           8*G[{z, 0}, w] - 8*G[{z, 1}, w] - 4*G[{z, cm}, w] - 
           4*G[{z, cp}, w] + 4*G[{z, z^2}, w] + 24*G[{z^2, 0}, w] + 
           112*G[{z^2, 1}, w] - 8*G[{z^2, cm}, w] - 8*G[{z^2, cp}, w] - 
           24*G[{z^2, -z}, w] - 24*G[{z^2, z}, w] - 24*G[{z^2, z^2}, w]) + 
         G[{-1, 0}, z]*(8*G[{-1, -z}, w] + 8*G[{-1, z}, w] - 4*G[{0, 0}, w] + 
           8*G[{0, 1}, w] - 12*G[{0, cm}, w] - 12*G[{0, cp}, w] - 
           28*G[{0, -z}, w] - 28*G[{0, z}, w] + 20*G[{0, z^2}, w] + 
           24*G[{1, 0}, w] - 32*G[{1, 1}, w] + 8*G[{1, cm}, w] + 
           8*G[{1, cp}, w] + 24*G[{1, -z}, w] + 24*G[{1, z}, w] + 
           8*G[{1, z^2}, w] - 16*G[{cm, 1}, w] + 8*G[{cm, z^2}, w] - 
           16*G[{cp, 1}, w] + 8*G[{cp, z^2}, w] - 8*G[{-z, 0}, w] - 
           8*G[{-z, 1}, w] - 4*G[{-z, cm}, w] - 4*G[{-z, cp}, w] + 
           4*G[{-z, z^2}, w] - 8*G[{z, 0}, w] - 8*G[{z, 1}, w] - 
           4*G[{z, cm}, w] - 4*G[{z, cp}, w] + 4*G[{z, z^2}, w] + 
           24*G[{z^2, 0}, w] + 112*G[{z^2, 1}, w] - 8*G[{z^2, cm}, w] - 
           8*G[{z^2, cp}, w] - 24*G[{z^2, -z}, w] - 24*G[{z^2, z}, w] - 
           24*G[{z^2, z^2}, w]) + Pi^2*(G[{0}, w]*((-14*G[{0}, z])/3 + 
             (2*G[{1}, z])/3) + G[{-1}, w]*((2*G[{-1}, z])/3 + 4*G[{0}, z] + 
             (2*G[{1}, z])/3) + (4*G[{1}, w]*G[{1}, z])/3 + 
           G[{0}, z]*((32*G[{1}, w])/3 - (2*G[{cm}, w])/3 - 
             (2*G[{cp}, w])/3 - 2*G[{-z}, w] - 2*G[{z}, w] - 
             (14*G[{z^2}, w])/3) + G[{1}, z]*(-G[{-z}, w]/3 - G[{z}, w]/3 + 
             (8*G[{z^2}, w])/3) + G[{-1}, z]*((2*G[{0}, w])/3 + 
             (4*G[{1}, w])/3 - G[{-z}, w]/3 - G[{z}, w]/3 + 
             (8*G[{z^2}, w])/3) - (8*G[{-1, -1}, w])/3 - (5*G[{-1, -1}, z])/
            3 + G[{-1, 0}, w]/3 + (20*G[{-1, 0}, z])/3 - 8*G[{-1, 1}, w] - 
           (5*G[{-1, 1}, z])/3 + 2*G[{-1, -z}, w] + 2*G[{-1, z}, w] + 
           (16*G[{0, -1}, w])/3 + (2*G[{0, -1}, z])/3 + (17*G[{0, 0}, w])/6 - 
           (64*G[{0, 0}, z])/3 + (37*G[{0, 1}, w])/3 + (2*G[{0, 1}, z])/3 + 
           G[{0, cm}, w] + G[{0, cp}, w] - 7*G[{0, -z}, w] - 7*G[{0, z}, w] + 
           (14*G[{0, z^2}, w])/3 - 8*G[{1, -1}, w] - (5*G[{1, -1}, z])/3 + 
           G[{1, 0}, w] + (20*G[{1, 0}, z])/3 - (64*G[{1, 1}, w])/3 - 
           (5*G[{1, 1}, z])/3 - (2*G[{1, cm}, w])/3 - (2*G[{1, cp}, w])/3 + 
           6*G[{1, -z}, w] + 6*G[{1, z}, w] - (2*G[{1, z^2}, w])/3 + 
           (2*G[{cm, 1}, w])/3 - G[{cm, z^2}, w]/3 + (2*G[{cp, 1}, w])/3 - 
           G[{cp, z^2}, w]/3 + (8*G[{-z, -1}, w])/3 + (4*G[{-z, 1}, w])/3 + 
           G[{-z, cm}, w]/3 + G[{-z, cp}, w]/3 - G[{-z, z^2}, w] + 
           (8*G[{z, -1}, w])/3 + (4*G[{z, 1}, w])/3 + G[{z, cm}, w]/3 + 
           G[{z, cp}, w]/3 - G[{z, z^2}, w] + (5*G[{z^2, 0}, w])/3 + 
           4*G[{z^2, 1}, w] + (2*G[{z^2, cm}, w])/3 + (2*G[{z^2, cp}, w])/3 - 
           6*G[{z^2, -z}, w] - 6*G[{z^2, z}, w] + (11*G[{z^2, z^2}, w])/3) + 
         G[{cm}, w]*(8*G[{-1, 0, 0}, z] + 16*G[{0, -1, 0}, z] + 
           48*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 8*G[{1, 0, 0}, z]) + 
         G[{cp}, w]*(8*G[{-1, 0, 0}, z] + 16*G[{0, -1, 0}, z] + 
           48*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 8*G[{1, 0, 0}, z]) + 
         G[{z^2}, w]*(-32*G[{-1, -1, 0}, z] - 88*G[{-1, 0, 0}, z] - 
           32*G[{-1, 1, 0}, z] - 96*G[{0, -1, 0}, z] - 176*G[{0, 0, 0}, z] - 
           96*G[{0, 1, 0}, z] - 32*G[{1, -1, 0}, z] - 88*G[{1, 0, 0}, z] - 
           32*G[{1, 1, 0}, z]) + G[{1}, w]*(-16*G[{-1, -1, 0}, z] - 
           32*G[{-1, 0, 0}, z] - 16*G[{-1, 1, 0}, z] + 64*G[{0, -1, 0}, z] + 
           128*G[{0, 0, 0}, z] + 64*G[{0, 1, 0}, z] - 16*G[{1, -1, 0}, z] - 
           32*G[{1, 0, 0}, z] - 16*G[{1, 1, 0}, z]) + 
         G[{0}, w]*(-8*G[{-1, -1, 0}, z] - 48*G[{-1, 0, 0}, z] - 
           8*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] + 160*G[{0, 0, 0}, z] - 
           16*G[{0, 1, 0}, z] - 8*G[{1, -1, 0}, z] - 48*G[{1, 0, 0}, z] - 
           8*G[{1, 1, 0}, z]) + G[{-1}, w]*(-8*G[{-1, -1, 0}, z] - 
           16*G[{-1, 0, 0}, z] - 8*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 
           32*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] - 8*G[{1, -1, 0}, z] - 
           16*G[{1, 0, 0}, z] - 8*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(4*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 
           4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] - 48*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{z}, w]*(4*G[{-1, -1, 0}, z] + 
           8*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] - 
           48*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 
           8*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(8*G[{-1, 0, 0}, w] - 16*G[{-1, 0, 1}, w] + 
           8*G[{-1, 0, cm}, w] + 8*G[{-1, 0, cp}, w] - 8*G[{-1, 0, z^2}, w] - 
           8*G[{-1, -z, 0}, w] - 16*G[{-1, -z, 1}, w] + 
           8*G[{-1, -z, cm}, w] + 8*G[{-1, -z, cp}, w] + 
           8*G[{-1, -z, z^2}, w] - 8*G[{-1, z, 0}, w] - 16*G[{-1, z, 1}, w] + 
           8*G[{-1, z, cm}, w] + 8*G[{-1, z, cp}, w] + 8*G[{-1, z, z^2}, w] - 
           20*G[{0, 0, 0}, w] + 56*G[{0, 0, 1}, w] - 4*G[{0, 0, cm}, w] - 
           4*G[{0, 0, cp}, w] - 4*G[{0, 0, z^2}, w] + 24*G[{0, 1, 0}, w] - 
           80*G[{0, 1, 1}, w] + 8*G[{0, 1, cm}, w] + 8*G[{0, 1, cp}, w] + 
           8*G[{0, 1, z^2}, w] + 80*G[{0, cm, 1}, w] - 12*G[{0, cm, cm}, w] - 
           12*G[{0, cm, cp}, w] - 28*G[{0, cm, z^2}, w] + 
           80*G[{0, cp, 1}, w] - 12*G[{0, cp, cm}, w] - 
           12*G[{0, cp, cp}, w] - 28*G[{0, cp, z^2}, w] + 
           28*G[{0, -z, 0}, w] + 56*G[{0, -z, 1}, w] - 28*G[{0, -z, cm}, w] - 
           28*G[{0, -z, cp}, w] - 28*G[{0, -z, z^2}, w] + 
           28*G[{0, z, 0}, w] + 56*G[{0, z, 1}, w] - 28*G[{0, z, cm}, w] - 
           28*G[{0, z, cp}, w] - 28*G[{0, z, z^2}, w] - 
           32*G[{0, z^2, 0}, w] - 112*G[{0, z^2, 1}, w] + 
           20*G[{0, z^2, cm}, w] + 20*G[{0, z^2, cp}, w] + 
           68*G[{0, z^2, z^2}, w] + 24*G[{1, 0, 0}, w] - 48*G[{1, 0, 1}, w] + 
           24*G[{1, 0, cm}, w] + 24*G[{1, 0, cp}, w] - 24*G[{1, 0, z^2}, w] + 
           128*G[{1, 1, 1}, w] - 32*G[{1, 1, cm}, w] - 32*G[{1, 1, cp}, w] - 
           32*G[{1, 1, z^2}, w] - 32*G[{1, cm, 1}, w] + 8*G[{1, cm, cm}, w] + 
           8*G[{1, cm, cp}, w] + 8*G[{1, cm, z^2}, w] - 32*G[{1, cp, 1}, w] + 
           8*G[{1, cp, cm}, w] + 8*G[{1, cp, cp}, w] + 8*G[{1, cp, z^2}, w] - 
           24*G[{1, -z, 0}, w] - 48*G[{1, -z, 1}, w] + 24*G[{1, -z, cm}, w] + 
           24*G[{1, -z, cp}, w] + 24*G[{1, -z, z^2}, w] - 
           24*G[{1, z, 0}, w] - 48*G[{1, z, 1}, w] + 24*G[{1, z, cm}, w] + 
           24*G[{1, z, cp}, w] + 24*G[{1, z, z^2}, w] - 
           32*G[{1, z^2, 1}, w] + 8*G[{1, z^2, cm}, w] + 
           8*G[{1, z^2, cp}, w] + 8*G[{1, z^2, z^2}, w] + 
           96*G[{cm, 1, 1}, w] - 16*G[{cm, 1, cm}, w] - 
           16*G[{cm, 1, cp}, w] - 32*G[{cm, 1, z^2}, w] - 
           8*G[{cm, cm, 1}, w] + 4*G[{cm, cm, z^2}, w] - 
           8*G[{cm, cp, 1}, w] + 4*G[{cm, cp, z^2}, w] - 
           40*G[{cm, z^2, 1}, w] + 8*G[{cm, z^2, cm}, w] + 
           8*G[{cm, z^2, cp}, w] + 12*G[{cm, z^2, z^2}, w] + 
           96*G[{cp, 1, 1}, w] - 16*G[{cp, 1, cm}, w] - 
           16*G[{cp, 1, cp}, w] - 32*G[{cp, 1, z^2}, w] - 
           8*G[{cp, cm, 1}, w] + 4*G[{cp, cm, z^2}, w] - 
           8*G[{cp, cp, 1}, w] + 4*G[{cp, cp, z^2}, w] - 
           40*G[{cp, z^2, 1}, w] + 8*G[{cp, z^2, cm}, w] + 
           8*G[{cp, z^2, cp}, w] + 12*G[{cp, z^2, z^2}, w] - 
           4*G[{-z, 0, 0}, w] + 8*G[{-z, 0, 1}, w] - 8*G[{-z, 0, cm}, w] - 
           8*G[{-z, 0, cp}, w] + 8*G[{-z, 0, z^2}, w] - 8*G[{-z, 1, cm}, w] - 
           8*G[{-z, 1, cp}, w] + 8*G[{-z, 1, z^2}, w] + 
           16*G[{-z, cm, 1}, w] - 4*G[{-z, cm, cm}, w] - 
           4*G[{-z, cm, cp}, w] - 4*G[{-z, cm, z^2}, w] + 
           16*G[{-z, cp, 1}, w] - 4*G[{-z, cp, cm}, w] - 
           4*G[{-z, cp, cp}, w] - 4*G[{-z, cp, z^2}, w] + 
           8*G[{-z, z^2, 0}, w] + 4*G[{-z, z^2, cm}, w] + 
           4*G[{-z, z^2, cp}, w] - 12*G[{-z, z^2, z^2}, w] - 
           4*G[{z, 0, 0}, w] + 8*G[{z, 0, 1}, w] - 8*G[{z, 0, cm}, w] - 
           8*G[{z, 0, cp}, w] + 8*G[{z, 0, z^2}, w] - 8*G[{z, 1, cm}, w] - 
           8*G[{z, 1, cp}, w] + 8*G[{z, 1, z^2}, w] + 16*G[{z, cm, 1}, w] - 
           4*G[{z, cm, cm}, w] - 4*G[{z, cm, cp}, w] - 4*G[{z, cm, z^2}, w] + 
           16*G[{z, cp, 1}, w] - 4*G[{z, cp, cm}, w] - 4*G[{z, cp, cp}, w] - 
           4*G[{z, cp, z^2}, w] + 8*G[{z, z^2, 0}, w] + 
           4*G[{z, z^2, cm}, w] + 4*G[{z, z^2, cp}, w] - 
           12*G[{z, z^2, z^2}, w] - 64*G[{z^2, 0, 1}, w] + 
           24*G[{z^2, 0, cm}, w] + 24*G[{z^2, 0, cp}, w] + 
           8*G[{z^2, 0, z^2}, w] - 64*G[{z^2, 1, 0}, w] - 
           416*G[{z^2, 1, 1}, w] + 112*G[{z^2, 1, cm}, w] + 
           112*G[{z^2, 1, cp}, w] + 160*G[{z^2, 1, z^2}, w] + 
           56*G[{z^2, cm, 1}, w] - 8*G[{z^2, cm, cm}, w] - 
           8*G[{z^2, cm, cp}, w] - 20*G[{z^2, cm, z^2}, w] + 
           56*G[{z^2, cp, 1}, w] - 8*G[{z^2, cp, cm}, w] - 
           8*G[{z^2, cp, cp}, w] - 20*G[{z^2, cp, z^2}, w] + 
           24*G[{z^2, -z, 0}, w] + 48*G[{z^2, -z, 1}, w] - 
           24*G[{z^2, -z, cm}, w] - 24*G[{z^2, -z, cp}, w] - 
           24*G[{z^2, -z, z^2}, w] + 24*G[{z^2, z, 0}, w] + 
           48*G[{z^2, z, 1}, w] - 24*G[{z^2, z, cm}, w] - 
           24*G[{z^2, z, cp}, w] - 24*G[{z^2, z, z^2}, w] - 
           16*G[{z^2, z^2, 0}, w] + 120*G[{z^2, z^2, 1}, w] - 
           24*G[{z^2, z^2, cm}, w] - 24*G[{z^2, z^2, cp}, w] - 
           20*G[{z^2, z^2, z^2}, w]) + 20*G[{-1, -1, -1, 0}, z] - 
         4*G[{-1, -1, 0, 0}, w] + 80*G[{-1, -1, 0, 0}, z] + 
         8*G[{-1, -1, 0, 1}, w] + 20*G[{-1, -1, 1, 0}, z] + 
         56*G[{-1, 0, -1, 0}, z] + 6*G[{-1, 0, 0, 0}, w] + 
         256*G[{-1, 0, 0, 0}, z] - 20*G[{-1, 0, 0, 1}, w] + 
         4*G[{-1, 0, 0, z^2}, w] - 12*G[{-1, 0, 1, 0}, w] + 
         56*G[{-1, 0, 1, 0}, z] + 40*G[{-1, 0, 1, 1}, w] - 
         8*G[{-1, 0, 1, z^2}, w] - 8*G[{-1, 0, cm, 1}, w] + 
         4*G[{-1, 0, cm, z^2}, w] - 8*G[{-1, 0, cp, 1}, w] + 
         4*G[{-1, 0, cp, z^2}, w] + 4*G[{-1, 0, z^2, 0}, w] - 
         4*G[{-1, 0, z^2, z^2}, w] + 20*G[{-1, 1, -1, 0}, z] - 
         12*G[{-1, 1, 0, 0}, w] + 80*G[{-1, 1, 0, 0}, z] + 
         24*G[{-1, 1, 0, 1}, w] + 20*G[{-1, 1, 1, 0}, z] + 
         4*G[{-1, -z, 0, 0}, w] - 4*G[{-1, -z, 0, z^2}, w] + 
         4*G[{-1, -z, 1, 0}, w] + 8*G[{-1, -z, 1, 1}, w] - 
         8*G[{-1, -z, 1, z^2}, w] - 8*G[{-1, -z, cm, 1}, w] + 
         4*G[{-1, -z, cm, z^2}, w] - 8*G[{-1, -z, cp, 1}, w] + 
         4*G[{-1, -z, cp, z^2}, w] - 4*G[{-1, -z, z^2, 0}, w] + 
         4*G[{-1, -z, z^2, z^2}, w] + 4*G[{-1, z, 0, 0}, w] - 
         4*G[{-1, z, 0, z^2}, w] + 4*G[{-1, z, 1, 0}, w] + 
         8*G[{-1, z, 1, 1}, w] - 8*G[{-1, z, 1, z^2}, w] - 
         8*G[{-1, z, cm, 1}, w] + 4*G[{-1, z, cm, z^2}, w] - 
         8*G[{-1, z, cp, 1}, w] + 4*G[{-1, z, cp, z^2}, w] - 
         4*G[{-1, z, z^2, 0}, w] + 4*G[{-1, z, z^2, z^2}, w] - 
         8*G[{0, -1, -1, 0}, z] + 8*G[{0, -1, 0, 0}, w] - 
         64*G[{0, -1, 0, 0}, z] - 16*G[{0, -1, 0, 1}, w] - 
         8*G[{0, -1, 1, 0}, z] - 176*G[{0, 0, -1, 0}, z] - 
         5*G[{0, 0, 0, 0}, w] - 832*G[{0, 0, 0, 0}, z] + 
         30*G[{0, 0, 0, 1}, w] - 10*G[{0, 0, 0, z^2}, w] + 
         30*G[{0, 0, 1, 0}, w] - 176*G[{0, 0, 1, 0}, z] - 
         116*G[{0, 0, 1, 1}, w] + 28*G[{0, 0, 1, z^2}, w] + 
         4*G[{0, 0, cm, 1}, w] - 2*G[{0, 0, cm, z^2}, w] + 
         4*G[{0, 0, cp, 1}, w] - 2*G[{0, 0, cp, z^2}, w] - 
         10*G[{0, 0, z^2, 0}, w] + 24*G[{0, 0, z^2, 1}, w] - 
         2*G[{0, 0, z^2, z^2}, w] - 8*G[{0, 1, -1, 0}, z] + 
         30*G[{0, 1, 0, 0}, w] - 64*G[{0, 1, 0, 0}, z] - 
         84*G[{0, 1, 0, 1}, w] + 12*G[{0, 1, 0, z^2}, w] - 
         36*G[{0, 1, 1, 0}, w] - 8*G[{0, 1, 1, 0}, z] + 
         152*G[{0, 1, 1, 1}, w] - 40*G[{0, 1, 1, z^2}, w] - 
         8*G[{0, 1, cm, 1}, w] + 4*G[{0, 1, cm, z^2}, w] - 
         8*G[{0, 1, cp, 1}, w] + 4*G[{0, 1, cp, z^2}, w] + 
         12*G[{0, 1, z^2, 0}, w] - 32*G[{0, 1, z^2, 1}, w] + 
         4*G[{0, 1, z^2, z^2}, w] - 80*G[{0, cm, 1, 1}, w] + 
         40*G[{0, cm, 1, z^2}, w] + 12*G[{0, cm, cm, 1}, w] - 
         6*G[{0, cm, cm, z^2}, w] + 12*G[{0, cm, cp, 1}, w] - 
         6*G[{0, cm, cp, z^2}, w] + 28*G[{0, cm, z^2, 1}, w] - 
         14*G[{0, cm, z^2, z^2}, w] - 80*G[{0, cp, 1, 1}, w] + 
         40*G[{0, cp, 1, z^2}, w] + 12*G[{0, cp, cm, 1}, w] - 
         6*G[{0, cp, cm, z^2}, w] + 12*G[{0, cp, cp, 1}, w] - 
         6*G[{0, cp, cp, z^2}, w] + 28*G[{0, cp, z^2, 1}, w] - 
         14*G[{0, cp, z^2, z^2}, w] - 14*G[{0, -z, 0, 0}, w] + 
         14*G[{0, -z, 0, z^2}, w] - 14*G[{0, -z, 1, 0}, w] - 
         28*G[{0, -z, 1, 1}, w] + 28*G[{0, -z, 1, z^2}, w] + 
         28*G[{0, -z, cm, 1}, w] - 14*G[{0, -z, cm, z^2}, w] + 
         28*G[{0, -z, cp, 1}, w] - 14*G[{0, -z, cp, z^2}, w] + 
         14*G[{0, -z, z^2, 0}, w] - 14*G[{0, -z, z^2, z^2}, w] - 
         14*G[{0, z, 0, 0}, w] + 14*G[{0, z, 0, z^2}, w] - 
         14*G[{0, z, 1, 0}, w] - 28*G[{0, z, 1, 1}, w] + 
         28*G[{0, z, 1, z^2}, w] + 28*G[{0, z, cm, 1}, w] - 
         14*G[{0, z, cm, z^2}, w] + 28*G[{0, z, cp, 1}, w] - 
         14*G[{0, z, cp, z^2}, w] + 14*G[{0, z, z^2, 0}, w] - 
         14*G[{0, z, z^2, z^2}, w] + 4*G[{0, z^2, 0, 0}, w] + 
         24*G[{0, z^2, 0, 1}, w] - 16*G[{0, z^2, 0, z^2}, w] + 
         24*G[{0, z^2, 1, 0}, w] + 64*G[{0, z^2, 1, 1}, w] - 
         56*G[{0, z^2, 1, z^2}, w] - 20*G[{0, z^2, cm, 1}, w] + 
         10*G[{0, z^2, cm, z^2}, w] - 20*G[{0, z^2, cp, 1}, w] + 
         10*G[{0, z^2, cp, z^2}, w] - 16*G[{0, z^2, z^2, 0}, w] - 
         36*G[{0, z^2, z^2, 1}, w] + 34*G[{0, z^2, z^2, z^2}, w] + 
         20*G[{1, -1, -1, 0}, z] - 12*G[{1, -1, 0, 0}, w] + 
         80*G[{1, -1, 0, 0}, z] + 24*G[{1, -1, 0, 1}, w] + 
         20*G[{1, -1, 1, 0}, z] + 56*G[{1, 0, -1, 0}, z] + 
         18*G[{1, 0, 0, 0}, w] + 256*G[{1, 0, 0, 0}, z] - 
         60*G[{1, 0, 0, 1}, w] + 12*G[{1, 0, 0, z^2}, w] - 
         36*G[{1, 0, 1, 0}, w] + 56*G[{1, 0, 1, 0}, z] + 
         120*G[{1, 0, 1, 1}, w] - 24*G[{1, 0, 1, z^2}, w] - 
         24*G[{1, 0, cm, 1}, w] + 12*G[{1, 0, cm, z^2}, w] - 
         24*G[{1, 0, cp, 1}, w] + 12*G[{1, 0, cp, z^2}, w] + 
         12*G[{1, 0, z^2, 0}, w] - 12*G[{1, 0, z^2, z^2}, w] + 
         20*G[{1, 1, -1, 0}, z] - 36*G[{1, 1, 0, 0}, w] + 
         80*G[{1, 1, 0, 0}, z] + 72*G[{1, 1, 0, 1}, w] + 
         20*G[{1, 1, 1, 0}, z] - 128*G[{1, 1, 1, 1}, w] + 
         64*G[{1, 1, 1, z^2}, w] + 32*G[{1, 1, cm, 1}, w] - 
         16*G[{1, 1, cm, z^2}, w] + 32*G[{1, 1, cp, 1}, w] - 
         16*G[{1, 1, cp, z^2}, w] + 32*G[{1, 1, z^2, 1}, w] - 
         16*G[{1, 1, z^2, z^2}, w] + 32*G[{1, cm, 1, 1}, w] - 
         16*G[{1, cm, 1, z^2}, w] - 8*G[{1, cm, cm, 1}, w] + 
         4*G[{1, cm, cm, z^2}, w] - 8*G[{1, cm, cp, 1}, w] + 
         4*G[{1, cm, cp, z^2}, w] - 8*G[{1, cm, z^2, 1}, w] + 
         4*G[{1, cm, z^2, z^2}, w] + 32*G[{1, cp, 1, 1}, w] - 
         16*G[{1, cp, 1, z^2}, w] - 8*G[{1, cp, cm, 1}, w] + 
         4*G[{1, cp, cm, z^2}, w] - 8*G[{1, cp, cp, 1}, w] + 
         4*G[{1, cp, cp, z^2}, w] - 8*G[{1, cp, z^2, 1}, w] + 
         4*G[{1, cp, z^2, z^2}, w] + 12*G[{1, -z, 0, 0}, w] - 
         12*G[{1, -z, 0, z^2}, w] + 12*G[{1, -z, 1, 0}, w] + 
         24*G[{1, -z, 1, 1}, w] - 24*G[{1, -z, 1, z^2}, w] - 
         24*G[{1, -z, cm, 1}, w] + 12*G[{1, -z, cm, z^2}, w] - 
         24*G[{1, -z, cp, 1}, w] + 12*G[{1, -z, cp, z^2}, w] - 
         12*G[{1, -z, z^2, 0}, w] + 12*G[{1, -z, z^2, z^2}, w] + 
         12*G[{1, z, 0, 0}, w] - 12*G[{1, z, 0, z^2}, w] + 
         12*G[{1, z, 1, 0}, w] + 24*G[{1, z, 1, 1}, w] - 
         24*G[{1, z, 1, z^2}, w] - 24*G[{1, z, cm, 1}, w] + 
         12*G[{1, z, cm, z^2}, w] - 24*G[{1, z, cp, 1}, w] + 
         12*G[{1, z, cp, z^2}, w] - 12*G[{1, z, z^2, 0}, w] + 
         12*G[{1, z, z^2, z^2}, w] + 32*G[{1, z^2, 1, 1}, w] - 
         16*G[{1, z^2, 1, z^2}, w] - 8*G[{1, z^2, cm, 1}, w] + 
         4*G[{1, z^2, cm, z^2}, w] - 8*G[{1, z^2, cp, 1}, w] + 
         4*G[{1, z^2, cp, z^2}, w] - 8*G[{1, z^2, z^2, 1}, w] + 
         4*G[{1, z^2, z^2, z^2}, w] - 96*G[{cm, 1, 1, 1}, w] + 
         48*G[{cm, 1, 1, z^2}, w] + 16*G[{cm, 1, cm, 1}, w] - 
         8*G[{cm, 1, cm, z^2}, w] + 16*G[{cm, 1, cp, 1}, w] - 
         8*G[{cm, 1, cp, z^2}, w] + 32*G[{cm, 1, z^2, 1}, w] - 
         16*G[{cm, 1, z^2, z^2}, w] + 8*G[{cm, cm, 1, 1}, w] - 
         4*G[{cm, cm, 1, z^2}, w] - 4*G[{cm, cm, z^2, 1}, w] + 
         2*G[{cm, cm, z^2, z^2}, w] + 8*G[{cm, cp, 1, 1}, w] - 
         4*G[{cm, cp, 1, z^2}, w] - 4*G[{cm, cp, z^2, 1}, w] + 
         2*G[{cm, cp, z^2, z^2}, w] + 40*G[{cm, z^2, 1, 1}, w] - 
         20*G[{cm, z^2, 1, z^2}, w] - 8*G[{cm, z^2, cm, 1}, w] + 
         4*G[{cm, z^2, cm, z^2}, w] - 8*G[{cm, z^2, cp, 1}, w] + 
         4*G[{cm, z^2, cp, z^2}, w] - 12*G[{cm, z^2, z^2, 1}, w] + 
         6*G[{cm, z^2, z^2, z^2}, w] - 96*G[{cp, 1, 1, 1}, w] + 
         48*G[{cp, 1, 1, z^2}, w] + 16*G[{cp, 1, cm, 1}, w] - 
         8*G[{cp, 1, cm, z^2}, w] + 16*G[{cp, 1, cp, 1}, w] - 
         8*G[{cp, 1, cp, z^2}, w] + 32*G[{cp, 1, z^2, 1}, w] - 
         16*G[{cp, 1, z^2, z^2}, w] + 8*G[{cp, cm, 1, 1}, w] - 
         4*G[{cp, cm, 1, z^2}, w] - 4*G[{cp, cm, z^2, 1}, w] + 
         2*G[{cp, cm, z^2, z^2}, w] + 8*G[{cp, cp, 1, 1}, w] - 
         4*G[{cp, cp, 1, z^2}, w] - 4*G[{cp, cp, z^2, 1}, w] + 
         2*G[{cp, cp, z^2, z^2}, w] + 40*G[{cp, z^2, 1, 1}, w] - 
         20*G[{cp, z^2, 1, z^2}, w] - 8*G[{cp, z^2, cm, 1}, w] + 
         4*G[{cp, z^2, cm, z^2}, w] - 8*G[{cp, z^2, cp, 1}, w] + 
         4*G[{cp, z^2, cp, z^2}, w] - 12*G[{cp, z^2, z^2, 1}, w] + 
         6*G[{cp, z^2, z^2, z^2}, w] + 4*G[{-z, -1, 0, 0}, w] - 
         8*G[{-z, -1, 0, 1}, w] + 4*G[{-z, 0, 0, 1}, w] - 
         2*G[{-z, 0, 0, z^2}, w] + 2*G[{-z, 0, 1, 0}, w] - 
         12*G[{-z, 0, 1, 1}, w] + 4*G[{-z, 0, 1, z^2}, w] + 
         8*G[{-z, 0, cm, 1}, w] - 4*G[{-z, 0, cm, z^2}, w] + 
         8*G[{-z, 0, cp, 1}, w] - 4*G[{-z, 0, cp, z^2}, w] - 
         2*G[{-z, 0, z^2, 0}, w] - 4*G[{-z, 0, z^2, 1}, w] + 
         4*G[{-z, 0, z^2, z^2}, w] + 2*G[{-z, 1, 0, 0}, w] - 
         4*G[{-z, 1, 0, 1}, w] + 8*G[{-z, 1, cm, 1}, w] - 
         4*G[{-z, 1, cm, z^2}, w] + 8*G[{-z, 1, cp, 1}, w] - 
         4*G[{-z, 1, cp, z^2}, w] - 8*G[{-z, 1, z^2, 1}, w] + 
         4*G[{-z, 1, z^2, z^2}, w] - 16*G[{-z, cm, 1, 1}, w] + 
         8*G[{-z, cm, 1, z^2}, w] + 4*G[{-z, cm, cm, 1}, w] - 
         2*G[{-z, cm, cm, z^2}, w] + 4*G[{-z, cm, cp, 1}, w] - 
         2*G[{-z, cm, cp, z^2}, w] + 4*G[{-z, cm, z^2, 1}, w] - 
         2*G[{-z, cm, z^2, z^2}, w] - 16*G[{-z, cp, 1, 1}, w] + 
         8*G[{-z, cp, 1, z^2}, w] + 4*G[{-z, cp, cm, 1}, w] - 
         2*G[{-z, cp, cm, z^2}, w] + 4*G[{-z, cp, cp, 1}, w] - 
         2*G[{-z, cp, cp, z^2}, w] + 4*G[{-z, cp, z^2, 1}, w] - 
         2*G[{-z, cp, z^2, z^2}, w] - 2*G[{-z, z^2, 0, 0}, w] - 
         4*G[{-z, z^2, 0, 1}, w] + 4*G[{-z, z^2, 0, z^2}, w] - 
         4*G[{-z, z^2, 1, 0}, w] + 8*G[{-z, z^2, 1, 1}, w] - 
         4*G[{-z, z^2, cm, 1}, w] + 2*G[{-z, z^2, cm, z^2}, w] - 
         4*G[{-z, z^2, cp, 1}, w] + 2*G[{-z, z^2, cp, z^2}, w] + 
         4*G[{-z, z^2, z^2, 0}, w] + 4*G[{-z, z^2, z^2, 1}, w] - 
         6*G[{-z, z^2, z^2, z^2}, w] + 4*G[{z, -1, 0, 0}, w] - 
         8*G[{z, -1, 0, 1}, w] + 4*G[{z, 0, 0, 1}, w] - 
         2*G[{z, 0, 0, z^2}, w] + 2*G[{z, 0, 1, 0}, w] - 
         12*G[{z, 0, 1, 1}, w] + 4*G[{z, 0, 1, z^2}, w] + 
         8*G[{z, 0, cm, 1}, w] - 4*G[{z, 0, cm, z^2}, w] + 
         8*G[{z, 0, cp, 1}, w] - 4*G[{z, 0, cp, z^2}, w] - 
         2*G[{z, 0, z^2, 0}, w] - 4*G[{z, 0, z^2, 1}, w] + 
         4*G[{z, 0, z^2, z^2}, w] + 2*G[{z, 1, 0, 0}, w] - 
         4*G[{z, 1, 0, 1}, w] + 8*G[{z, 1, cm, 1}, w] - 
         4*G[{z, 1, cm, z^2}, w] + 8*G[{z, 1, cp, 1}, w] - 
         4*G[{z, 1, cp, z^2}, w] - 8*G[{z, 1, z^2, 1}, w] + 
         4*G[{z, 1, z^2, z^2}, w] - 16*G[{z, cm, 1, 1}, w] + 
         8*G[{z, cm, 1, z^2}, w] + 4*G[{z, cm, cm, 1}, w] - 
         2*G[{z, cm, cm, z^2}, w] + 4*G[{z, cm, cp, 1}, w] - 
         2*G[{z, cm, cp, z^2}, w] + 4*G[{z, cm, z^2, 1}, w] - 
         2*G[{z, cm, z^2, z^2}, w] - 16*G[{z, cp, 1, 1}, w] + 
         8*G[{z, cp, 1, z^2}, w] + 4*G[{z, cp, cm, 1}, w] - 
         2*G[{z, cp, cm, z^2}, w] + 4*G[{z, cp, cp, 1}, w] - 
         2*G[{z, cp, cp, z^2}, w] + 4*G[{z, cp, z^2, 1}, w] - 
         2*G[{z, cp, z^2, z^2}, w] - 2*G[{z, z^2, 0, 0}, w] - 
         4*G[{z, z^2, 0, 1}, w] + 4*G[{z, z^2, 0, z^2}, w] - 
         4*G[{z, z^2, 1, 0}, w] + 8*G[{z, z^2, 1, 1}, w] - 
         4*G[{z, z^2, cm, 1}, w] + 2*G[{z, z^2, cm, z^2}, w] - 
         4*G[{z, z^2, cp, 1}, w] + 2*G[{z, z^2, cp, z^2}, w] + 
         4*G[{z, z^2, z^2, 0}, w] + 4*G[{z, z^2, z^2, 1}, w] - 
         6*G[{z, z^2, z^2, z^2}, w] + 2*G[{z^2, 0, 0, 0}, w] - 
         4*G[{z^2, 0, 0, 1}, w] + 8*G[{z^2, 0, 1, 0}, w] + 
         48*G[{z^2, 0, 1, 1}, w] - 32*G[{z^2, 0, 1, z^2}, w] - 
         24*G[{z^2, 0, cm, 1}, w] + 12*G[{z^2, 0, cm, z^2}, w] - 
         24*G[{z^2, 0, cp, 1}, w] + 12*G[{z^2, 0, cp, z^2}, w] - 
         8*G[{z^2, 0, z^2, 1}, w] + 4*G[{z^2, 0, z^2, z^2}, w] + 
         8*G[{z^2, 1, 0, 0}, w] + 48*G[{z^2, 1, 0, 1}, w] - 
         32*G[{z^2, 1, 0, z^2}, w] + 48*G[{z^2, 1, 1, 0}, w] + 
         320*G[{z^2, 1, 1, 1}, w] - 208*G[{z^2, 1, 1, z^2}, w] - 
         112*G[{z^2, 1, cm, 1}, w] + 56*G[{z^2, 1, cm, z^2}, w] - 
         112*G[{z^2, 1, cp, 1}, w] + 56*G[{z^2, 1, cp, z^2}, w] - 
         32*G[{z^2, 1, z^2, 0}, w] - 96*G[{z^2, 1, z^2, 1}, w] + 
         80*G[{z^2, 1, z^2, z^2}, w] - 56*G[{z^2, cm, 1, 1}, w] + 
         28*G[{z^2, cm, 1, z^2}, w] + 8*G[{z^2, cm, cm, 1}, w] - 
         4*G[{z^2, cm, cm, z^2}, w] + 8*G[{z^2, cm, cp, 1}, w] - 
         4*G[{z^2, cm, cp, z^2}, w] + 20*G[{z^2, cm, z^2, 1}, w] - 
         10*G[{z^2, cm, z^2, z^2}, w] - 56*G[{z^2, cp, 1, 1}, w] + 
         28*G[{z^2, cp, 1, z^2}, w] + 8*G[{z^2, cp, cm, 1}, w] - 
         4*G[{z^2, cp, cm, z^2}, w] + 8*G[{z^2, cp, cp, 1}, w] - 
         4*G[{z^2, cp, cp, z^2}, w] + 20*G[{z^2, cp, z^2, 1}, w] - 
         10*G[{z^2, cp, z^2, z^2}, w] - 12*G[{z^2, -z, 0, 0}, w] + 
         12*G[{z^2, -z, 0, z^2}, w] - 12*G[{z^2, -z, 1, 0}, w] - 
         24*G[{z^2, -z, 1, 1}, w] + 24*G[{z^2, -z, 1, z^2}, w] + 
         24*G[{z^2, -z, cm, 1}, w] - 12*G[{z^2, -z, cm, z^2}, w] + 
         24*G[{z^2, -z, cp, 1}, w] - 12*G[{z^2, -z, cp, z^2}, w] + 
         12*G[{z^2, -z, z^2, 0}, w] - 12*G[{z^2, -z, z^2, z^2}, w] - 
         12*G[{z^2, z, 0, 0}, w] + 12*G[{z^2, z, 0, z^2}, w] - 
         12*G[{z^2, z, 1, 0}, w] - 24*G[{z^2, z, 1, 1}, w] + 
         24*G[{z^2, z, 1, z^2}, w] + 24*G[{z^2, z, cm, 1}, w] - 
         12*G[{z^2, z, cm, z^2}, w] + 24*G[{z^2, z, cp, 1}, w] - 
         12*G[{z^2, z, cp, z^2}, w] + 12*G[{z^2, z, z^2, 0}, w] - 
         12*G[{z^2, z, z^2, z^2}, w] + 12*G[{z^2, z^2, 0, 0}, w] - 
         8*G[{z^2, z^2, 0, 1}, w] - 8*G[{z^2, z^2, 0, z^2}, w] - 
         8*G[{z^2, z^2, 1, 0}, w] - 104*G[{z^2, z^2, 1, 1}, w] + 
         60*G[{z^2, z^2, 1, z^2}, w] + 24*G[{z^2, z^2, cm, 1}, w] - 
         12*G[{z^2, z^2, cm, z^2}, w] + 24*G[{z^2, z^2, cp, 1}, w] - 
         12*G[{z^2, z^2, cp, z^2}, w] - 8*G[{z^2, z^2, z^2, 0}, w] + 
         36*G[{z^2, z^2, z^2, 1}, w] - 10*G[{z^2, z^2, z^2, z^2}, w] + 
         (2*G[{-1}, w] - 18*G[{-1}, z] + 44*G[{0}, z] - 2*G[{1}, w] - 
           18*G[{1}, z] - 6*G[{cm}, w] - 6*G[{cp}, w] + 10*G[{z^2}, w])*
          Zeta[3]), MI[37] -> \[Epsilon]^3*((-I/2)*Pi^3 + 
         2*G[{-z}, w]*G[{0, 0}, z] - 2*G[{z}, w]*G[{0, 0}, z] + 
         G[{0}, z]*(-2*G[{-z, 1}, w] + 2*G[{-z, z^2}, w] + 2*G[{z, 1}, w] - 
           2*G[{z, z^2}, w]) + Pi*(I*G[{0}, z]*G[{-z}, w] - 
           I*G[{0}, z]*G[{z}, w] - I*G[{-1, 0}, z] + I*G[{1, 0}, z] - 
           I*G[{-z, 1}, w] + I*G[{-z, z^2}, w] + I*G[{z, 1}, w] - 
           I*G[{z, z^2}, w]) - 2*G[{-1, 0, 0}, z] + 2*G[{1, 0, 0}, z] + 
         2*G[{-z, 1, 1}, w] - 2*G[{-z, 1, z^2}, w] - 2*G[{-z, z^2, 1}, w] + 
         2*G[{-z, z^2, z^2}, w] - 2*G[{z, 1, 1}, w] + 2*G[{z, 1, z^2}, w] + 
         2*G[{z, z^2, 1}, w] - 2*G[{z, z^2, z^2}, w]) + 
       \[Epsilon]^5*Help["Fam_np", 37] + \[Epsilon]^4*
        (G[{0, 0}, z]*(-12*G[{1, -z}, w] + 12*G[{1, z}, w] + 
           8*G[{-z, 0}, w] - 8*G[{-z, 1}, w] + 2*G[{-z, -z}, w] - 
           10*G[{-z, z}, w] - 8*G[{z, 0}, w] + 8*G[{z, 1}, w] + 
           10*G[{z, -z}, w] - 2*G[{z, z}, w]) + G[{-1, 0}, z]*
          (-4*G[{-z, 0}, w] - 12*G[{-z, 1}, w] + 4*G[{-z, z^2}, w] + 
           4*G[{z, 0}, w] + 12*G[{z, 1}, w] - 4*G[{z, z^2}, w]) + 
         G[{1, 0}, z]*(-4*G[{-z, 0}, w] - 12*G[{-z, 1}, w] + 
           4*G[{-z, z^2}, w] + 4*G[{z, 0}, w] + 12*G[{z, 1}, w] - 
           4*G[{z, z^2}, w]) + Pi^2*((-5*G[{0}, z]*G[{-z}, w])/6 + 
           G[{-1}, z]*(-G[{-z}, w]/3 + G[{z}, w]/3) + 
           G[{1}, z]*(-G[{-z}, w]/3 + G[{z}, w]/3) + (5*G[{0}, z]*G[{z}, w])/
            6 + (3*G[{-1, 0}, z])/2 - (3*G[{1, 0}, z])/2 - G[{-z, 0}, w]/3 + 
           (11*G[{-z, 1}, w])/6 - (7*G[{-z, z^2}, w])/6 + G[{z, 0}, w]/3 - 
           (11*G[{z, 1}, w])/6 + (7*G[{z, z^2}, w])/6) + 
         G[{1}, w]*(12*G[{-1, 0, 0}, z] - 12*G[{1, 0, 0}, z]) + 
         G[{z}, w]*(-4*G[{-1, -1, 0}, z] - 10*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] + 8*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] + 2*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{-z}, w]*(4*G[{-1, -1, 0}, z] - 
           2*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] - 
           8*G[{0, 0, 0}, z] + 8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 
           10*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(12*G[{1, -z, 1}, w] - 12*G[{1, -z, z^2}, w] - 
           12*G[{1, z, 1}, w] + 12*G[{1, z, z^2}, w] - 4*G[{-z, 0, cm}, w] - 
           4*G[{-z, 0, cp}, w] + 4*G[{-z, 0, z^2}, w] + 32*G[{-z, 1, 1}, w] - 
           12*G[{-z, 1, cm}, w] - 12*G[{-z, 1, cp}, w] - 
           12*G[{-z, 1, z^2}, w] - 2*G[{-z, -z, 1}, w] + 
           2*G[{-z, -z, z^2}, w] + 10*G[{-z, z, 1}, w] - 
           10*G[{-z, z, z^2}, w] + 8*G[{-z, z^2, 0}, w] - 
           24*G[{-z, z^2, 1}, w] + 4*G[{-z, z^2, cm}, w] + 
           4*G[{-z, z^2, cp}, w] + 12*G[{-z, z^2, z^2}, w] + 
           4*G[{z, 0, cm}, w] + 4*G[{z, 0, cp}, w] - 4*G[{z, 0, z^2}, w] - 
           32*G[{z, 1, 1}, w] + 12*G[{z, 1, cm}, w] + 12*G[{z, 1, cp}, w] + 
           12*G[{z, 1, z^2}, w] - 10*G[{z, -z, 1}, w] + 
           10*G[{z, -z, z^2}, w] + 2*G[{z, z, 1}, w] - 2*G[{z, z, z^2}, w] - 
           8*G[{z, z^2, 0}, w] + 24*G[{z, z^2, 1}, w] - 
           4*G[{z, z^2, cm}, w] - 4*G[{z, z^2, cp}, w] - 
           12*G[{z, z^2, z^2}, w]) + Pi*(G[{-z}, w]*((-5*I)*G[{-1, 0}, z] + 
             (12*I)*G[{0, 0}, z] + I*G[{1, 0}, z]) + G[{z}, w]*
            ((-I)*G[{-1, 0}, z] - (12*I)*G[{0, 0}, z] + (5*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((6*I)*G[{-1, 0}, z] - (6*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((-6*I)*G[{1, -z}, w] + (6*I)*G[{1, z}, w] - 
             (8*I)*G[{-z, 1}, w] + I*G[{-z, -z}, w] - (5*I)*G[{-z, z}, w] + 
             (12*I)*G[{-z, z^2}, w] + (8*I)*G[{z, 1}, w] + 
             (5*I)*G[{z, -z}, w] - I*G[{z, z}, w] - (12*I)*G[{z, z^2}, w]) - 
           I*G[{-1, -1, 0}, z] - (12*I)*G[{-1, 0, 0}, z] + 
           (5*I)*G[{-1, 1, 0}, z] - (5*I)*G[{1, -1, 0}, z] + 
           (12*I)*G[{1, 0, 0}, z] + I*G[{1, 1, 0}, z] + 
           (6*I)*G[{1, -z, 1}, w] - (6*I)*G[{1, -z, z^2}, w] - 
           (6*I)*G[{1, z, 1}, w] + (6*I)*G[{1, z, z^2}, w] - 
           (2*I)*G[{-z, 0, 0}, w] - (8*I)*G[{-z, 0, 1}, w] + 
           (6*I)*G[{-z, 0, bm}, w] + (6*I)*G[{-z, 0, bp}, w] + 
           (2*I)*G[{-z, 0, z^2}, w] + (2*I)*G[{-z, 1, 0}, w] + 
           (16*I)*G[{-z, 1, 1}, w] - (6*I)*G[{-z, 1, bm}, w] - 
           (6*I)*G[{-z, 1, bp}, w] - (6*I)*G[{-z, 1, z^2}, w] - 
           I*G[{-z, -z, 1}, w] + I*G[{-z, -z, z^2}, w] + 
           (5*I)*G[{-z, z, 1}, w] - (5*I)*G[{-z, z, z^2}, w] - 
           (2*I)*G[{-z, z^2, 0}, w] - (12*I)*G[{-z, z^2, 1}, w] + 
           (2*I)*G[{-z, z^2, bm}, w] + (2*I)*G[{-z, z^2, bp}, w] + 
           (6*I)*G[{-z, z^2, z^2}, w] + (2*I)*G[{z, 0, 0}, w] + 
           (8*I)*G[{z, 0, 1}, w] - (6*I)*G[{z, 0, bm}, w] - 
           (6*I)*G[{z, 0, bp}, w] - (2*I)*G[{z, 0, z^2}, w] - 
           (2*I)*G[{z, 1, 0}, w] - (16*I)*G[{z, 1, 1}, w] + 
           (6*I)*G[{z, 1, bm}, w] + (6*I)*G[{z, 1, bp}, w] + 
           (6*I)*G[{z, 1, z^2}, w] - (5*I)*G[{z, -z, 1}, w] + 
           (5*I)*G[{z, -z, z^2}, w] + I*G[{z, z, 1}, w] - 
           I*G[{z, z, z^2}, w] + (2*I)*G[{z, z^2, 0}, w] + 
           (12*I)*G[{z, z^2, 1}, w] - (2*I)*G[{z, z^2, bm}, w] - 
           (2*I)*G[{z, z^2, bp}, w] - (6*I)*G[{z, z^2, z^2}, w]) - 
         2*G[{-1, -1, 0, 0}, z] - 16*G[{-1, 0, -1, 0}, z] - 
         8*G[{-1, 0, 0, 0}, z] - 16*G[{-1, 0, 1, 0}, z] + 
         10*G[{-1, 1, 0, 0}, z] - 10*G[{1, -1, 0, 0}, z] + 
         16*G[{1, 0, -1, 0}, z] + 8*G[{1, 0, 0, 0}, z] + 
         16*G[{1, 0, 1, 0}, z] + 2*G[{1, 1, 0, 0}, z] - 
         12*G[{1, -z, 1, 1}, w] + 12*G[{1, -z, 1, z^2}, w] + 
         12*G[{1, -z, z^2, 1}, w] - 12*G[{1, -z, z^2, z^2}, w] + 
         12*G[{1, z, 1, 1}, w] - 12*G[{1, z, 1, z^2}, w] - 
         12*G[{1, z, z^2, 1}, w] + 12*G[{1, z, z^2, z^2}, w] - 
         4*G[{-z, 0, 0, 0}, w] + 8*G[{-z, 0, 0, 1}, w] - 
         2*G[{-z, 0, 0, z^2}, w] - 4*G[{-z, 0, 1, 0}, w] + 
         8*G[{-z, 0, 1, 1}, w] - 8*G[{-z, 0, 1, z^2}, w] + 
         6*G[{-z, 0, bm, 0}, w] - 12*G[{-z, 0, bm, 1}, w] + 
         6*G[{-z, 0, bm, z^2}, w] + 6*G[{-z, 0, bp, 0}, w] - 
         12*G[{-z, 0, bp, 1}, w] + 6*G[{-z, 0, bp, z^2}, w] + 
         4*G[{-z, 0, cm, 1}, w] - 2*G[{-z, 0, cm, z^2}, w] + 
         4*G[{-z, 0, cp, 1}, w] - 2*G[{-z, 0, cp, z^2}, w] - 
         2*G[{-z, 0, z^2, 0}, w] + 4*G[{-z, 0, z^2, z^2}, w] + 
         4*G[{-z, 1, 0, 0}, w] - 8*G[{-z, 1, 0, 1}, w] + 
         2*G[{-z, 1, 0, z^2}, w] + 4*G[{-z, 1, 1, 0}, w] - 
         40*G[{-z, 1, 1, 1}, w] + 32*G[{-z, 1, 1, z^2}, w] - 
         6*G[{-z, 1, bm, 0}, w] + 12*G[{-z, 1, bm, 1}, w] - 
         6*G[{-z, 1, bm, z^2}, w] - 6*G[{-z, 1, bp, 0}, w] + 
         12*G[{-z, 1, bp, 1}, w] - 6*G[{-z, 1, bp, z^2}, w] + 
         12*G[{-z, 1, cm, 1}, w] - 6*G[{-z, 1, cm, z^2}, w] + 
         12*G[{-z, 1, cp, 1}, w] - 6*G[{-z, 1, cp, z^2}, w] + 
         2*G[{-z, 1, z^2, 0}, w] + 8*G[{-z, 1, z^2, 1}, w] - 
         12*G[{-z, 1, z^2, z^2}, w] + 2*G[{-z, -z, 1, 1}, w] - 
         2*G[{-z, -z, 1, z^2}, w] - 2*G[{-z, -z, z^2, 1}, w] + 
         2*G[{-z, -z, z^2, z^2}, w] - 10*G[{-z, z, 1, 1}, w] + 
         10*G[{-z, z, 1, z^2}, w] + 10*G[{-z, z, z^2, 1}, w] - 
         10*G[{-z, z, z^2, z^2}, w] - 4*G[{-z, z^2, 0, 0}, w] + 
         2*G[{-z, z^2, 0, z^2}, w] - 4*G[{-z, z^2, 1, 0}, w] + 
         32*G[{-z, z^2, 1, 1}, w] - 24*G[{-z, z^2, 1, z^2}, w] + 
         2*G[{-z, z^2, bm, 0}, w] - 4*G[{-z, z^2, bm, 1}, w] + 
         2*G[{-z, z^2, bm, z^2}, w] + 2*G[{-z, z^2, bp, 0}, w] - 
         4*G[{-z, z^2, bp, 1}, w] + 2*G[{-z, z^2, bp, z^2}, w] - 
         4*G[{-z, z^2, cm, 1}, w] + 2*G[{-z, z^2, cm, z^2}, w] - 
         4*G[{-z, z^2, cp, 1}, w] + 2*G[{-z, z^2, cp, z^2}, w] + 
         2*G[{-z, z^2, z^2, 0}, w] - 16*G[{-z, z^2, z^2, 1}, w] + 
         12*G[{-z, z^2, z^2, z^2}, w] + 4*G[{z, 0, 0, 0}, w] - 
         8*G[{z, 0, 0, 1}, w] + 2*G[{z, 0, 0, z^2}, w] + 
         4*G[{z, 0, 1, 0}, w] - 8*G[{z, 0, 1, 1}, w] + 
         8*G[{z, 0, 1, z^2}, w] - 6*G[{z, 0, bm, 0}, w] + 
         12*G[{z, 0, bm, 1}, w] - 6*G[{z, 0, bm, z^2}, w] - 
         6*G[{z, 0, bp, 0}, w] + 12*G[{z, 0, bp, 1}, w] - 
         6*G[{z, 0, bp, z^2}, w] - 4*G[{z, 0, cm, 1}, w] + 
         2*G[{z, 0, cm, z^2}, w] - 4*G[{z, 0, cp, 1}, w] + 
         2*G[{z, 0, cp, z^2}, w] + 2*G[{z, 0, z^2, 0}, w] - 
         4*G[{z, 0, z^2, z^2}, w] - 4*G[{z, 1, 0, 0}, w] + 
         8*G[{z, 1, 0, 1}, w] - 2*G[{z, 1, 0, z^2}, w] - 
         4*G[{z, 1, 1, 0}, w] + 40*G[{z, 1, 1, 1}, w] - 
         32*G[{z, 1, 1, z^2}, w] + 6*G[{z, 1, bm, 0}, w] - 
         12*G[{z, 1, bm, 1}, w] + 6*G[{z, 1, bm, z^2}, w] + 
         6*G[{z, 1, bp, 0}, w] - 12*G[{z, 1, bp, 1}, w] + 
         6*G[{z, 1, bp, z^2}, w] - 12*G[{z, 1, cm, 1}, w] + 
         6*G[{z, 1, cm, z^2}, w] - 12*G[{z, 1, cp, 1}, w] + 
         6*G[{z, 1, cp, z^2}, w] - 2*G[{z, 1, z^2, 0}, w] - 
         8*G[{z, 1, z^2, 1}, w] + 12*G[{z, 1, z^2, z^2}, w] + 
         10*G[{z, -z, 1, 1}, w] - 10*G[{z, -z, 1, z^2}, w] - 
         10*G[{z, -z, z^2, 1}, w] + 10*G[{z, -z, z^2, z^2}, w] - 
         2*G[{z, z, 1, 1}, w] + 2*G[{z, z, 1, z^2}, w] + 
         2*G[{z, z, z^2, 1}, w] - 2*G[{z, z, z^2, z^2}, w] + 
         4*G[{z, z^2, 0, 0}, w] - 2*G[{z, z^2, 0, z^2}, w] + 
         4*G[{z, z^2, 1, 0}, w] - 32*G[{z, z^2, 1, 1}, w] + 
         24*G[{z, z^2, 1, z^2}, w] - 2*G[{z, z^2, bm, 0}, w] + 
         4*G[{z, z^2, bm, 1}, w] - 2*G[{z, z^2, bm, z^2}, w] - 
         2*G[{z, z^2, bp, 0}, w] + 4*G[{z, z^2, bp, 1}, w] - 
         2*G[{z, z^2, bp, z^2}, w] + 4*G[{z, z^2, cm, 1}, w] - 
         2*G[{z, z^2, cm, z^2}, w] + 4*G[{z, z^2, cp, 1}, w] - 
         2*G[{z, z^2, cp, z^2}, w] - 2*G[{z, z^2, z^2, 0}, w] + 
         16*G[{z, z^2, z^2, 1}, w] - 12*G[{z, z^2, z^2, z^2}, w] + 
         Pi^3*(((-29*I)/12)*G[{-1}, z] + (3*I)*G[{1}, w] - 
           ((7*I)/12)*G[{1}, z] - ((19*I)/12)*G[{-z}, w] - 
           ((17*I)/12)*G[{z}, w] + (5*I)*Log[2]) + 
         ((-3*G[{-1}, z])/2 + (3*G[{1}, z])/2 - G[{-z}, w]/2 + G[{z}, w]/2)*
          Zeta[3]), MI[38] -> \[Epsilon]^3*((I/3)*Pi^3 + 
         Pi^2*((-2*G[{0}, z])/3 + (2*G[{1}, w])/3 - (2*G[{-z}, w])/3 - 
           (2*G[{z}, w])/3 + G[{z^2}, w]/2) - 4*G[{-z}, w]*G[{0, 0}, z] - 
         4*G[{z}, w]*G[{0, 0}, z] + G[{1}, w]*(-4*G[{-1, 0}, z] + 
           8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + G[{z^2}, w]*
          (2*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + 
         Pi*(G[{0}, z]*((-2*I)*G[{-z}, w] - (2*I)*G[{z}, w] + 
             (4*I)*G[{z^2}, w]) - (2*I)*G[{-1, 0}, z] + (4*I)*G[{0, 0}, z] - 
           (2*I)*G[{1, 0}, z] + I*G[{-z, bm}, w] + I*G[{-z, bp}, w] - 
           I*G[{-z, z^2}, w] + I*G[{z, bm}, w] + I*G[{z, bp}, w] - 
           I*G[{z, z^2}, w] - I*G[{z^2, 0}, w] - I*G[{z^2, bm}, w] - 
           I*G[{z^2, bp}, w] + I*G[{z^2, z^2}, w]) + 
         G[{0}, z]*(-4*G[{1, cm}, w] - 4*G[{1, cp}, w] + 4*G[{1, z^2}, w] + 
           4*G[{-z, 1}, w] - 4*G[{-z, z^2}, w] + 4*G[{z, 1}, w] - 
           4*G[{z, z^2}, w] - 8*G[{z^2, 1}, w] + 2*G[{z^2, cm}, w] + 
           2*G[{z^2, cp}, w] + 6*G[{z^2, z^2}, w]) - 4*G[{-1, 0, 0}, z] + 
         4*G[{0, -1, 0}, z] + 4*G[{0, 1, 0}, z] - 4*G[{1, 0, 0}, z] + 
         4*G[{1, cm, 1}, w] - 2*G[{1, cm, z^2}, w] + 4*G[{1, cp, 1}, w] - 
         2*G[{1, cp, z^2}, w] - 4*G[{1, z^2, 1}, w] + 2*G[{1, z^2, z^2}, w] - 
         G[{-z, 0, 0}, w] + 2*G[{-z, 0, 1}, w] - G[{-z, 1, 0}, w] - 
         2*G[{-z, 1, 1}, w] + 2*G[{-z, 1, z^2}, w] + G[{-z, bm, 0}, w] - 
         2*G[{-z, bm, 1}, w] + G[{-z, bm, z^2}, w] + G[{-z, bp, 0}, w] - 
         2*G[{-z, bp, 1}, w] + G[{-z, bp, z^2}, w] + 4*G[{-z, z^2, 1}, w] - 
         3*G[{-z, z^2, z^2}, w] - G[{z, 0, 0}, w] + 2*G[{z, 0, 1}, w] - 
         G[{z, 1, 0}, w] - 2*G[{z, 1, 1}, w] + 2*G[{z, 1, z^2}, w] + 
         G[{z, bm, 0}, w] - 2*G[{z, bm, 1}, w] + G[{z, bm, z^2}, w] + 
         G[{z, bp, 0}, w] - 2*G[{z, bp, 1}, w] + G[{z, bp, z^2}, w] + 
         4*G[{z, z^2, 1}, w] - 3*G[{z, z^2, z^2}, w] - G[{z^2, 0, z^2}, w] + 
         2*G[{z^2, 1, 0}, w] + 4*G[{z^2, 1, 1}, w] - 4*G[{z^2, 1, z^2}, w] - 
         G[{z^2, bm, 0}, w] + 2*G[{z^2, bm, 1}, w] - G[{z^2, bm, z^2}, w] - 
         G[{z^2, bp, 0}, w] + 2*G[{z^2, bp, 1}, w] - G[{z^2, bp, z^2}, w] - 
         2*G[{z^2, cm, 1}, w] + G[{z^2, cm, z^2}, w] - 2*G[{z^2, cp, 1}, w] + 
         G[{z^2, cp, z^2}, w] - G[{z^2, z^2, 0}, w] - 4*G[{z^2, z^2, 1}, w] + 
         4*G[{z^2, z^2, z^2}, w]) + \[Epsilon]^5*Help["Fam_np", 38] + 
       \[Epsilon]^4*((3*Pi^4)/10 + Pi^3*(((-3*I)/2)*G[{-1}, z] + 
           I*G[{0}, z] + (I/2)*G[{1}, z] + ((3*I)/2)*G[{-z}, w] - 
           (I/2)*G[{z}, w]) + G[{0, 0}, z]*(-32*G[{1, 1}, w] - 
           24*G[{1, cm}, w] - 24*G[{1, cp}, w] + 40*G[{1, z^2}, w] - 
           8*G[{-z, 0}, w] + 40*G[{-z, 1}, w] - 4*G[{-z, -z}, w] + 
           4*G[{-z, z}, w] - 16*G[{-z, z^2}, w] - 8*G[{z, 0}, w] + 
           40*G[{z, 1}, w] + 4*G[{z, -z}, w] - 4*G[{z, z}, w] - 
           16*G[{z, z^2}, w] + 16*G[{z^2, 0}, w] - 64*G[{z^2, 1}, w] + 
           12*G[{z^2, cm}, w] + 12*G[{z^2, cp}, w] + 24*G[{z^2, -z}, w] + 
           24*G[{z^2, z}, w] - 28*G[{z^2, z^2}, w]) + 
         Pi^2*((G[{1}, w]*G[{1}, z])/3 + G[{0}, z]*(2*G[{1}, w] - 
             G[{-z}, w]/3 - G[{z}, w]/3 - (5*G[{z^2}, w])/3) + 
           G[{1}, z]*(G[{-z}, w]/3 + G[{z}, w]/3 - (5*G[{z^2}, w])/6) + 
           G[{-1}, z]*(G[{1}, w]/3 + G[{-z}, w]/3 + G[{z}, w]/3 - 
             (5*G[{z^2}, w])/6) + G[{-1, 0}, z]/3 - G[{0, -1}, z]/3 - 
           (8*G[{0, 0}, z])/3 - G[{0, 1}, z]/3 - (4*G[{0, -z}, w])/3 - 
           (4*G[{0, z}, w])/3 + (5*G[{0, z^2}, w])/3 + G[{1, 0}, z]/3 - 
           (8*G[{1, 1}, w])/3 + G[{1, cm}, w]/3 + G[{1, cp}, w]/3 + 
           G[{1, z^2}, w] - (2*G[{-z, -1}, w])/3 + G[{-z, 0}, w]/6 + 
           (7*G[{-z, 1}, w])/2 - G[{-z, bm}, w] - G[{-z, bp}, w] - 
           (2*G[{-z, -z}, w])/3 - (2*G[{-z, z}, w])/3 + G[{-z, z^2}, w]/6 - 
           (2*G[{z, -1}, w])/3 + G[{z, 0}, w]/6 + (7*G[{z, 1}, w])/2 - 
           G[{z, bm}, w] - G[{z, bp}, w] - (2*G[{z, -z}, w])/3 - 
           (2*G[{z, z}, w])/3 + G[{z, z^2}, w]/6 + G[{z^2, 0}, w]/6 - 
           3*G[{z^2, 1}, w] + G[{z^2, bm}, w] + G[{z^2, bp}, w] - 
           G[{z^2, cm}, w]/6 - G[{z^2, cp}, w]/6 + (10*G[{z^2, -z}, w])/3 + 
           (10*G[{z^2, z}, w])/3 - (17*G[{z^2, z^2}, w])/6) + 
         G[{-1, 0}, z]*(16*G[{1, 1}, w] - 4*G[{1, cm}, w] - 4*G[{1, cp}, w] - 
           4*G[{1, z^2}, w] + 4*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 
           4*G[{-z, z^2}, w] + 4*G[{z, 0}, w] + 12*G[{z, 1}, w] - 
           4*G[{z, z^2}, w] - 8*G[{z^2, 0}, w] - 32*G[{z^2, 1}, w] + 
           2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] + 8*G[{z^2, -z}, w] + 
           8*G[{z^2, z}, w] + 6*G[{z^2, z^2}, w]) + G[{1, 0}, z]*
          (16*G[{1, 1}, w] - 4*G[{1, cm}, w] - 4*G[{1, cp}, w] - 
           4*G[{1, z^2}, w] + 4*G[{-z, 0}, w] + 12*G[{-z, 1}, w] - 
           4*G[{-z, z^2}, w] + 4*G[{z, 0}, w] + 12*G[{z, 1}, w] - 
           4*G[{z, z^2}, w] - 8*G[{z^2, 0}, w] - 32*G[{z^2, 1}, w] + 
           2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] + 8*G[{z^2, -z}, w] + 
           8*G[{z^2, z}, w] + 6*G[{z^2, z^2}, w]) + 
         G[{1}, w]*(-4*G[{-1, -1, 0}, z] - 24*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] + 80*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 24*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{-z}, w]*(-4*G[{-1, -1, 0}, z] - 
           4*G[{-1, 0, 0}, z] - 4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 
           16*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 
           12*G[{1, 0, 0}, z] - 4*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(-4*G[{-1, -1, 0}, z] - 12*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 4*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{z^2}, w]*(10*G[{-1, -1, 0}, z] + 
           36*G[{-1, 0, 0}, z] + 10*G[{-1, 1, 0}, z] + 28*G[{0, -1, 0}, z] - 
           40*G[{0, 0, 0}, z] + 28*G[{0, 1, 0}, z] + 10*G[{1, -1, 0}, z] + 
           36*G[{1, 0, 0}, z] + 10*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(16*G[{1, 1, cm}, w] + 16*G[{1, 1, cp}, w] - 
           16*G[{1, 1, z^2}, w] + 32*G[{1, cm, 1}, w] - 4*G[{1, cm, cm}, w] - 
           4*G[{1, cm, cp}, w] - 12*G[{1, cm, z^2}, w] + 
           32*G[{1, cp, 1}, w] - 4*G[{1, cp, cm}, w] - 4*G[{1, cp, cp}, w] - 
           12*G[{1, cp, z^2}, w] - 32*G[{1, z^2, 1}, w] - 
           4*G[{1, z^2, cm}, w] - 4*G[{1, z^2, cp}, w] + 
           20*G[{1, z^2, z^2}, w] + 4*G[{-z, 0, cm}, w] + 
           4*G[{-z, 0, cp}, w] - 4*G[{-z, 0, z^2}, w] - 64*G[{-z, 1, 1}, w] + 
           12*G[{-z, 1, cm}, w] + 12*G[{-z, 1, cp}, w] + 
           36*G[{-z, 1, z^2}, w] + 4*G[{-z, -z, 1}, w] - 
           4*G[{-z, -z, z^2}, w] - 4*G[{-z, z, 1}, w] + 
           4*G[{-z, z, z^2}, w] - 8*G[{-z, z^2, 0}, w] + 
           40*G[{-z, z^2, 1}, w] - 4*G[{-z, z^2, cm}, w] - 
           4*G[{-z, z^2, cp}, w] - 20*G[{-z, z^2, z^2}, w] + 
           4*G[{z, 0, cm}, w] + 4*G[{z, 0, cp}, w] - 4*G[{z, 0, z^2}, w] - 
           64*G[{z, 1, 1}, w] + 12*G[{z, 1, cm}, w] + 12*G[{z, 1, cp}, w] + 
           36*G[{z, 1, z^2}, w] - 4*G[{z, -z, 1}, w] + 4*G[{z, -z, z^2}, w] + 
           4*G[{z, z, 1}, w] - 4*G[{z, z, z^2}, w] - 8*G[{z, z^2, 0}, w] + 
           40*G[{z, z^2, 1}, w] - 4*G[{z, z^2, cm}, w] - 
           4*G[{z, z^2, cp}, w] - 20*G[{z, z^2, z^2}, w] - 
           8*G[{z^2, 0, cm}, w] - 8*G[{z^2, 0, cp}, w] + 
           8*G[{z^2, 0, z^2}, w] + 128*G[{z^2, 1, 1}, w] - 
           32*G[{z^2, 1, cm}, w] - 32*G[{z^2, 1, cp}, w] - 
           64*G[{z^2, 1, z^2}, w] - 16*G[{z^2, cm, 1}, w] + 
           2*G[{z^2, cm, cm}, w] + 2*G[{z^2, cm, cp}, w] + 
           6*G[{z^2, cm, z^2}, w] - 16*G[{z^2, cp, 1}, w] + 
           2*G[{z^2, cp, cm}, w] + 2*G[{z^2, cp, cp}, w] + 
           6*G[{z^2, cp, z^2}, w] - 8*G[{z^2, -z, 0}, w] - 
           24*G[{z^2, -z, 1}, w] + 8*G[{z^2, -z, cm}, w] + 
           8*G[{z^2, -z, cp}, w] + 16*G[{z^2, -z, z^2}, w] - 
           8*G[{z^2, z, 0}, w] - 24*G[{z^2, z, 1}, w] + 
           8*G[{z^2, z, cm}, w] + 8*G[{z^2, z, cp}, w] + 
           16*G[{z^2, z, z^2}, w] + 24*G[{z^2, z^2, 0}, w] - 
           32*G[{z^2, z^2, 1}, w] + 6*G[{z^2, z^2, cm}, w] + 
           6*G[{z^2, z^2, cp}, w] + 2*G[{z^2, z^2, z^2}, w]) - 
         4*G[{-1, -1, 0, 0}, z] - 16*G[{-1, 0, -1, 0}, z] - 
         32*G[{-1, 0, 0, 0}, z] - 16*G[{-1, 0, 1, 0}, z] + 
         4*G[{-1, 1, 0, 0}, z] + 4*G[{0, -1, -1, 0}, z] + 
         24*G[{0, -1, 0, 0}, z] + 4*G[{0, -1, 1, 0}, z] + 
         40*G[{0, 0, -1, 0}, z] - 16*G[{0, 0, 0, 0}, z] + 
         40*G[{0, 0, 1, 0}, z] + 4*G[{0, 1, -1, 0}, z] + 
         24*G[{0, 1, 0, 0}, z] + 4*G[{0, 1, 1, 0}, z] - 
         2*G[{0, -z, 0, 0}, w] + 4*G[{0, -z, 0, 1}, w] - 
         2*G[{0, -z, 1, 0}, w] + 4*G[{0, -z, 1, 1}, w] - 
         4*G[{0, -z, 1, z^2}, w] + 2*G[{0, -z, bm, 0}, w] - 
         4*G[{0, -z, bm, 1}, w] + 2*G[{0, -z, bm, z^2}, w] + 
         2*G[{0, -z, bp, 0}, w] - 4*G[{0, -z, bp, 1}, w] + 
         2*G[{0, -z, bp, z^2}, w] + 2*G[{0, -z, z^2, z^2}, w] - 
         2*G[{0, z, 0, 0}, w] + 4*G[{0, z, 0, 1}, w] - 2*G[{0, z, 1, 0}, w] + 
         4*G[{0, z, 1, 1}, w] - 4*G[{0, z, 1, z^2}, w] + 
         2*G[{0, z, bm, 0}, w] - 4*G[{0, z, bm, 1}, w] + 
         2*G[{0, z, bm, z^2}, w] + 2*G[{0, z, bp, 0}, w] - 
         4*G[{0, z, bp, 1}, w] + 2*G[{0, z, bp, z^2}, w] + 
         2*G[{0, z, z^2, z^2}, w] - 2*G[{0, z^2, 0, z^2}, w] + 
         4*G[{0, z^2, 1, 0}, w] - 8*G[{0, z^2, 1, 1}, w] + 
         8*G[{0, z^2, 1, z^2}, w] - 2*G[{0, z^2, bm, 0}, w] + 
         4*G[{0, z^2, bm, 1}, w] - 2*G[{0, z^2, bm, z^2}, w] - 
         2*G[{0, z^2, bp, 0}, w] + 4*G[{0, z^2, bp, 1}, w] - 
         2*G[{0, z^2, bp, z^2}, w] - 2*G[{0, z^2, z^2, 0}, w] + 
         4*G[{0, z^2, z^2, 1}, w] - 6*G[{0, z^2, z^2, z^2}, w] + 
         4*G[{1, -1, 0, 0}, z] - 16*G[{1, 0, -1, 0}, z] - 
         32*G[{1, 0, 0, 0}, z] - 16*G[{1, 0, 1, 0}, z] - 
         4*G[{1, 1, 0, 0}, z] - 16*G[{1, 1, cm, 1}, w] + 
         8*G[{1, 1, cm, z^2}, w] - 16*G[{1, 1, cp, 1}, w] + 
         8*G[{1, 1, cp, z^2}, w] + 16*G[{1, 1, z^2, 1}, w] - 
         8*G[{1, 1, z^2, z^2}, w] - 32*G[{1, cm, 1, 1}, w] + 
         16*G[{1, cm, 1, z^2}, w] + 4*G[{1, cm, cm, 1}, w] - 
         2*G[{1, cm, cm, z^2}, w] + 4*G[{1, cm, cp, 1}, w] - 
         2*G[{1, cm, cp, z^2}, w] + 12*G[{1, cm, z^2, 1}, w] - 
         6*G[{1, cm, z^2, z^2}, w] - 32*G[{1, cp, 1, 1}, w] + 
         16*G[{1, cp, 1, z^2}, w] + 4*G[{1, cp, cm, 1}, w] - 
         2*G[{1, cp, cm, z^2}, w] + 4*G[{1, cp, cp, 1}, w] - 
         2*G[{1, cp, cp, z^2}, w] + 12*G[{1, cp, z^2, 1}, w] - 
         6*G[{1, cp, z^2, z^2}, w] + 32*G[{1, z^2, 1, 1}, w] - 
         16*G[{1, z^2, 1, z^2}, w] + 4*G[{1, z^2, cm, 1}, w] - 
         2*G[{1, z^2, cm, z^2}, w] + 4*G[{1, z^2, cp, 1}, w] - 
         2*G[{1, z^2, cp, z^2}, w] - 20*G[{1, z^2, z^2, 1}, w] + 
         10*G[{1, z^2, z^2, z^2}, w] - G[{-z, -1, 0, 0}, w] + 
         2*G[{-z, -1, 0, 1}, w] + G[{-z, 0, 0, 0}, w] - 
         2*G[{-z, 0, 0, 1}, w] + 2*G[{-z, 0, 0, z^2}, w] + 
         6*G[{-z, 0, 1, 0}, w] - 12*G[{-z, 0, 1, 1}, w] + 
         4*G[{-z, 0, 1, z^2}, w] - 4*G[{-z, 0, bm, 0}, w] + 
         8*G[{-z, 0, bm, 1}, w] - 4*G[{-z, 0, bm, z^2}, w] - 
         4*G[{-z, 0, bp, 0}, w] + 8*G[{-z, 0, bp, 1}, w] - 
         4*G[{-z, 0, bp, z^2}, w] - 4*G[{-z, 0, cm, 1}, w] + 
         2*G[{-z, 0, cm, z^2}, w] - 4*G[{-z, 0, cp, 1}, w] + 
         2*G[{-z, 0, cp, z^2}, w] + 2*G[{-z, 0, z^2, 0}, w] - 
         2*G[{-z, 0, z^2, z^2}, w] - 4*G[{-z, 1, 0, z^2}, w] + 
         12*G[{-z, 1, 1, 0}, w] + 40*G[{-z, 1, 1, 1}, w] - 
         32*G[{-z, 1, 1, z^2}, w] - 4*G[{-z, 1, bm, 0}, w] + 
         8*G[{-z, 1, bm, 1}, w] - 4*G[{-z, 1, bm, z^2}, w] - 
         4*G[{-z, 1, bp, 0}, w] + 8*G[{-z, 1, bp, 1}, w] - 
         4*G[{-z, 1, bp, z^2}, w] - 12*G[{-z, 1, cm, 1}, w] + 
         6*G[{-z, 1, cm, z^2}, w] - 12*G[{-z, 1, cp, 1}, w] + 
         6*G[{-z, 1, cp, z^2}, w] - 4*G[{-z, 1, z^2, 0}, w] - 
         28*G[{-z, 1, z^2, 1}, w] + 22*G[{-z, 1, z^2, z^2}, w] + 
         G[{-z, bm, 0, 0}, w] - 2*G[{-z, bm, 0, 1}, w] + 
         G[{-z, bm, 0, z^2}, w] - 8*G[{-z, bm, 1, 0}, w] + 
         16*G[{-z, bm, 1, 1}, w] - 8*G[{-z, bm, 1, z^2}, w] + 
         3*G[{-z, bm, bm, 0}, w] - 6*G[{-z, bm, bm, 1}, w] + 
         3*G[{-z, bm, bm, z^2}, w] + 3*G[{-z, bm, bp, 0}, w] - 
         6*G[{-z, bm, bp, 1}, w] + 3*G[{-z, bm, bp, z^2}, w] + 
         G[{-z, bm, z^2, 0}, w] - 2*G[{-z, bm, z^2, 1}, w] + 
         G[{-z, bm, z^2, z^2}, w] + G[{-z, bp, 0, 0}, w] - 
         2*G[{-z, bp, 0, 1}, w] + G[{-z, bp, 0, z^2}, w] - 
         8*G[{-z, bp, 1, 0}, w] + 16*G[{-z, bp, 1, 1}, w] - 
         8*G[{-z, bp, 1, z^2}, w] + 3*G[{-z, bp, bm, 0}, w] - 
         6*G[{-z, bp, bm, 1}, w] + 3*G[{-z, bp, bm, z^2}, w] + 
         3*G[{-z, bp, bp, 0}, w] - 6*G[{-z, bp, bp, 1}, w] + 
         3*G[{-z, bp, bp, z^2}, w] + G[{-z, bp, z^2, 0}, w] - 
         2*G[{-z, bp, z^2, 1}, w] + G[{-z, bp, z^2, z^2}, w] - 
         G[{-z, -z, 0, 0}, w] + 2*G[{-z, -z, 0, 1}, w] - 
         G[{-z, -z, 1, 0}, w] - 2*G[{-z, -z, 1, 1}, w] + 
         2*G[{-z, -z, 1, z^2}, w] + G[{-z, -z, bm, 0}, w] - 
         2*G[{-z, -z, bm, 1}, w] + G[{-z, -z, bm, z^2}, w] + 
         G[{-z, -z, bp, 0}, w] - 2*G[{-z, -z, bp, 1}, w] + 
         G[{-z, -z, bp, z^2}, w] + 4*G[{-z, -z, z^2, 1}, w] - 
         3*G[{-z, -z, z^2, z^2}, w] - G[{-z, z, 0, 0}, w] + 
         2*G[{-z, z, 0, 1}, w] - G[{-z, z, 1, 0}, w] + 
         6*G[{-z, z, 1, 1}, w] - 6*G[{-z, z, 1, z^2}, w] + 
         G[{-z, z, bm, 0}, w] - 2*G[{-z, z, bm, 1}, w] + 
         G[{-z, z, bm, z^2}, w] + G[{-z, z, bp, 0}, w] - 
         2*G[{-z, z, bp, 1}, w] + G[{-z, z, bp, z^2}, w] - 
         4*G[{-z, z, z^2, 1}, w] + 5*G[{-z, z, z^2, z^2}, w] + 
         4*G[{-z, z^2, 0, 0}, w] - G[{-z, z^2, 0, z^2}, w] + 
         2*G[{-z, z^2, 1, 0}, w] - 44*G[{-z, z^2, 1, 1}, w] + 
         28*G[{-z, z^2, 1, z^2}, w] - G[{-z, z^2, bm, 0}, w] + 
         2*G[{-z, z^2, bm, 1}, w] - G[{-z, z^2, bm, z^2}, w] - 
         G[{-z, z^2, bp, 0}, w] + 2*G[{-z, z^2, bp, 1}, w] - 
         G[{-z, z^2, bp, z^2}, w] + 4*G[{-z, z^2, cm, 1}, w] - 
         2*G[{-z, z^2, cm, z^2}, w] + 4*G[{-z, z^2, cp, 1}, w] - 
         2*G[{-z, z^2, cp, z^2}, w] - G[{-z, z^2, z^2, 0}, w] + 
         22*G[{-z, z^2, z^2, 1}, w] - 13*G[{-z, z^2, z^2, z^2}, w] - 
         G[{z, -1, 0, 0}, w] + 2*G[{z, -1, 0, 1}, w] + G[{z, 0, 0, 0}, w] - 
         2*G[{z, 0, 0, 1}, w] + 2*G[{z, 0, 0, z^2}, w] + 
         6*G[{z, 0, 1, 0}, w] - 12*G[{z, 0, 1, 1}, w] + 
         4*G[{z, 0, 1, z^2}, w] - 4*G[{z, 0, bm, 0}, w] + 
         8*G[{z, 0, bm, 1}, w] - 4*G[{z, 0, bm, z^2}, w] - 
         4*G[{z, 0, bp, 0}, w] + 8*G[{z, 0, bp, 1}, w] - 
         4*G[{z, 0, bp, z^2}, w] - 4*G[{z, 0, cm, 1}, w] + 
         2*G[{z, 0, cm, z^2}, w] - 4*G[{z, 0, cp, 1}, w] + 
         2*G[{z, 0, cp, z^2}, w] + 2*G[{z, 0, z^2, 0}, w] - 
         2*G[{z, 0, z^2, z^2}, w] - 4*G[{z, 1, 0, z^2}, w] + 
         12*G[{z, 1, 1, 0}, w] + 40*G[{z, 1, 1, 1}, w] - 
         32*G[{z, 1, 1, z^2}, w] - 4*G[{z, 1, bm, 0}, w] + 
         8*G[{z, 1, bm, 1}, w] - 4*G[{z, 1, bm, z^2}, w] - 
         4*G[{z, 1, bp, 0}, w] + 8*G[{z, 1, bp, 1}, w] - 
         4*G[{z, 1, bp, z^2}, w] - 12*G[{z, 1, cm, 1}, w] + 
         6*G[{z, 1, cm, z^2}, w] - 12*G[{z, 1, cp, 1}, w] + 
         6*G[{z, 1, cp, z^2}, w] - 4*G[{z, 1, z^2, 0}, w] - 
         28*G[{z, 1, z^2, 1}, w] + 22*G[{z, 1, z^2, z^2}, w] + 
         G[{z, bm, 0, 0}, w] - 2*G[{z, bm, 0, 1}, w] + G[{z, bm, 0, z^2}, 
          w] - 8*G[{z, bm, 1, 0}, w] + 16*G[{z, bm, 1, 1}, w] - 
         8*G[{z, bm, 1, z^2}, w] + 3*G[{z, bm, bm, 0}, w] - 
         6*G[{z, bm, bm, 1}, w] + 3*G[{z, bm, bm, z^2}, w] + 
         3*G[{z, bm, bp, 0}, w] - 6*G[{z, bm, bp, 1}, w] + 
         3*G[{z, bm, bp, z^2}, w] + G[{z, bm, z^2, 0}, w] - 
         2*G[{z, bm, z^2, 1}, w] + G[{z, bm, z^2, z^2}, w] + 
         G[{z, bp, 0, 0}, w] - 2*G[{z, bp, 0, 1}, w] + G[{z, bp, 0, z^2}, 
          w] - 8*G[{z, bp, 1, 0}, w] + 16*G[{z, bp, 1, 1}, w] - 
         8*G[{z, bp, 1, z^2}, w] + 3*G[{z, bp, bm, 0}, w] - 
         6*G[{z, bp, bm, 1}, w] + 3*G[{z, bp, bm, z^2}, w] + 
         3*G[{z, bp, bp, 0}, w] - 6*G[{z, bp, bp, 1}, w] + 
         3*G[{z, bp, bp, z^2}, w] + G[{z, bp, z^2, 0}, w] - 
         2*G[{z, bp, z^2, 1}, w] + G[{z, bp, z^2, z^2}, w] - 
         G[{z, -z, 0, 0}, w] + 2*G[{z, -z, 0, 1}, w] - G[{z, -z, 1, 0}, w] + 
         6*G[{z, -z, 1, 1}, w] - 6*G[{z, -z, 1, z^2}, w] + 
         G[{z, -z, bm, 0}, w] - 2*G[{z, -z, bm, 1}, w] + 
         G[{z, -z, bm, z^2}, w] + G[{z, -z, bp, 0}, w] - 
         2*G[{z, -z, bp, 1}, w] + G[{z, -z, bp, z^2}, w] - 
         4*G[{z, -z, z^2, 1}, w] + 5*G[{z, -z, z^2, z^2}, w] - 
         G[{z, z, 0, 0}, w] + 2*G[{z, z, 0, 1}, w] - G[{z, z, 1, 0}, w] - 
         2*G[{z, z, 1, 1}, w] + 2*G[{z, z, 1, z^2}, w] + 
         G[{z, z, bm, 0}, w] - 2*G[{z, z, bm, 1}, w] + G[{z, z, bm, z^2}, 
          w] + G[{z, z, bp, 0}, w] - 2*G[{z, z, bp, 1}, w] + 
         G[{z, z, bp, z^2}, w] + 4*G[{z, z, z^2, 1}, w] - 
         3*G[{z, z, z^2, z^2}, w] + 4*G[{z, z^2, 0, 0}, w] - 
         G[{z, z^2, 0, z^2}, w] + 2*G[{z, z^2, 1, 0}, w] - 
         44*G[{z, z^2, 1, 1}, w] + 28*G[{z, z^2, 1, z^2}, w] - 
         G[{z, z^2, bm, 0}, w] + 2*G[{z, z^2, bm, 1}, w] - 
         G[{z, z^2, bm, z^2}, w] - G[{z, z^2, bp, 0}, w] + 
         2*G[{z, z^2, bp, 1}, w] - G[{z, z^2, bp, z^2}, w] + 
         4*G[{z, z^2, cm, 1}, w] - 2*G[{z, z^2, cm, z^2}, w] + 
         4*G[{z, z^2, cp, 1}, w] - 2*G[{z, z^2, cp, z^2}, w] - 
         G[{z, z^2, z^2, 0}, w] + 22*G[{z, z^2, z^2, 1}, w] - 
         13*G[{z, z^2, z^2, z^2}, w] - 4*G[{z^2, 0, 0, 0}, w] + 
         8*G[{z^2, 0, 0, 1}, w] - 3*G[{z^2, 0, 0, z^2}, w] + 
         4*G[{z^2, 0, 1, 0}, w] - 8*G[{z^2, 0, 1, 1}, w] + 
         8*G[{z^2, 0, 1, z^2}, w] - G[{z^2, 0, bm, 0}, w] + 
         2*G[{z^2, 0, bm, 1}, w] - G[{z^2, 0, bm, z^2}, w] - 
         G[{z^2, 0, bp, 0}, w] + 2*G[{z^2, 0, bp, 1}, w] - 
         G[{z^2, 0, bp, z^2}, w] + 8*G[{z^2, 0, cm, 1}, w] - 
         4*G[{z^2, 0, cm, z^2}, w] + 8*G[{z^2, 0, cp, 1}, w] - 
         4*G[{z^2, 0, cp, z^2}, w] - 3*G[{z^2, 0, z^2, 0}, w] - 
         2*G[{z^2, 0, z^2, 1}, w] + G[{z^2, 0, z^2, z^2}, w] + 
         4*G[{z^2, 1, 0, 0}, w] - 8*G[{z^2, 1, 0, 1}, w] + 
         8*G[{z^2, 1, 0, z^2}, w] - 24*G[{z^2, 1, 1, 0}, w] - 
         80*G[{z^2, 1, 1, 1}, w] + 64*G[{z^2, 1, 1, z^2}, w] + 
         8*G[{z^2, 1, bm, 0}, w] - 16*G[{z^2, 1, bm, 1}, w] + 
         8*G[{z^2, 1, bm, z^2}, w] + 8*G[{z^2, 1, bp, 0}, w] - 
         16*G[{z^2, 1, bp, 1}, w] + 8*G[{z^2, 1, bp, z^2}, w] + 
         32*G[{z^2, 1, cm, 1}, w] - 16*G[{z^2, 1, cm, z^2}, w] + 
         32*G[{z^2, 1, cp, 1}, w] - 16*G[{z^2, 1, cp, z^2}, w] + 
         8*G[{z^2, 1, z^2, 0}, w] + 48*G[{z^2, 1, z^2, 1}, w] - 
         40*G[{z^2, 1, z^2, z^2}, w] - G[{z^2, bm, 0, 0}, w] + 
         2*G[{z^2, bm, 0, 1}, w] - G[{z^2, bm, 0, z^2}, w] + 
         8*G[{z^2, bm, 1, 0}, w] - 16*G[{z^2, bm, 1, 1}, w] + 
         8*G[{z^2, bm, 1, z^2}, w] - 3*G[{z^2, bm, bm, 0}, w] + 
         6*G[{z^2, bm, bm, 1}, w] - 3*G[{z^2, bm, bm, z^2}, w] - 
         3*G[{z^2, bm, bp, 0}, w] + 6*G[{z^2, bm, bp, 1}, w] - 
         3*G[{z^2, bm, bp, z^2}, w] - G[{z^2, bm, z^2, 0}, w] + 
         2*G[{z^2, bm, z^2, 1}, w] - G[{z^2, bm, z^2, z^2}, w] - 
         G[{z^2, bp, 0, 0}, w] + 2*G[{z^2, bp, 0, 1}, w] - 
         G[{z^2, bp, 0, z^2}, w] + 8*G[{z^2, bp, 1, 0}, w] - 
         16*G[{z^2, bp, 1, 1}, w] + 8*G[{z^2, bp, 1, z^2}, w] - 
         3*G[{z^2, bp, bm, 0}, w] + 6*G[{z^2, bp, bm, 1}, w] - 
         3*G[{z^2, bp, bm, z^2}, w] - 3*G[{z^2, bp, bp, 0}, w] + 
         6*G[{z^2, bp, bp, 1}, w] - 3*G[{z^2, bp, bp, z^2}, w] - 
         G[{z^2, bp, z^2, 0}, w] + 2*G[{z^2, bp, z^2, 1}, w] - 
         G[{z^2, bp, z^2, z^2}, w] + 16*G[{z^2, cm, 1, 1}, w] - 
         8*G[{z^2, cm, 1, z^2}, w] - 2*G[{z^2, cm, cm, 1}, w] + 
         G[{z^2, cm, cm, z^2}, w] - 2*G[{z^2, cm, cp, 1}, w] + 
         G[{z^2, cm, cp, z^2}, w] - 6*G[{z^2, cm, z^2, 1}, w] + 
         3*G[{z^2, cm, z^2, z^2}, w] + 16*G[{z^2, cp, 1, 1}, w] - 
         8*G[{z^2, cp, 1, z^2}, w] - 2*G[{z^2, cp, cm, 1}, w] + 
         G[{z^2, cp, cm, z^2}, w] - 2*G[{z^2, cp, cp, 1}, w] + 
         G[{z^2, cp, cp, z^2}, w] - 6*G[{z^2, cp, z^2, 1}, w] + 
         3*G[{z^2, cp, z^2, z^2}, w] + 6*G[{z^2, -z, 0, 0}, w] - 
         4*G[{z^2, -z, 0, 1}, w] - 4*G[{z^2, -z, 0, z^2}, w] + 
         6*G[{z^2, -z, 1, 0}, w] + 12*G[{z^2, -z, 1, 1}, w] - 
         12*G[{z^2, -z, 1, z^2}, w] - 2*G[{z^2, -z, bm, 0}, w] + 
         4*G[{z^2, -z, bm, 1}, w] - 2*G[{z^2, -z, bm, z^2}, w] - 
         2*G[{z^2, -z, bp, 0}, w] + 4*G[{z^2, -z, bp, 1}, w] - 
         2*G[{z^2, -z, bp, z^2}, w] - 8*G[{z^2, -z, cm, 1}, w] + 
         4*G[{z^2, -z, cm, z^2}, w] - 8*G[{z^2, -z, cp, 1}, w] + 
         4*G[{z^2, -z, cp, z^2}, w] - 4*G[{z^2, -z, z^2, 0}, w] - 
         8*G[{z^2, -z, z^2, 1}, w] + 10*G[{z^2, -z, z^2, z^2}, w] + 
         6*G[{z^2, z, 0, 0}, w] - 4*G[{z^2, z, 0, 1}, w] - 
         4*G[{z^2, z, 0, z^2}, w] + 6*G[{z^2, z, 1, 0}, w] + 
         12*G[{z^2, z, 1, 1}, w] - 12*G[{z^2, z, 1, z^2}, w] - 
         2*G[{z^2, z, bm, 0}, w] + 4*G[{z^2, z, bm, 1}, w] - 
         2*G[{z^2, z, bm, z^2}, w] - 2*G[{z^2, z, bp, 0}, w] + 
         4*G[{z^2, z, bp, 1}, w] - 2*G[{z^2, z, bp, z^2}, w] - 
         8*G[{z^2, z, cm, 1}, w] + 4*G[{z^2, z, cm, z^2}, w] - 
         8*G[{z^2, z, cp, 1}, w] + 4*G[{z^2, z, cp, z^2}, w] - 
         4*G[{z^2, z, z^2, 0}, w] - 8*G[{z^2, z, z^2, 1}, w] + 
         10*G[{z^2, z, z^2, z^2}, w] - 11*G[{z^2, z^2, 0, 0}, w] - 
         2*G[{z^2, z^2, 0, 1}, w] + 7*G[{z^2, z^2, 0, z^2}, w] - 
         4*G[{z^2, z^2, 1, 0}, w] + 40*G[{z^2, z^2, 1, 1}, w] - 
         24*G[{z^2, z^2, 1, z^2}, w] + G[{z^2, z^2, bm, 0}, w] - 
         2*G[{z^2, z^2, bm, 1}, w] + G[{z^2, z^2, bm, z^2}, w] + 
         G[{z^2, z^2, bp, 0}, w] - 2*G[{z^2, z^2, bp, 1}, w] + 
         G[{z^2, z^2, bp, z^2}, w] - 6*G[{z^2, z^2, cm, 1}, w] + 
         3*G[{z^2, z^2, cm, z^2}, w] - 6*G[{z^2, z^2, cp, 1}, w] + 
         3*G[{z^2, z^2, cp, z^2}, w] + 7*G[{z^2, z^2, z^2, 0}, w] - 
         16*G[{z^2, z^2, z^2, 1}, w] + 4*G[{z^2, z^2, z^2, z^2}, w] + 
         Pi*(G[{-z}, w]*((2*I)*G[{-1, 0}, z] - (16*I)*G[{0, 0}, z] - 
             (2*I)*G[{1, 0}, z]) + G[{z}, w]*((-2*I)*G[{-1, 0}, z] - 
             (16*I)*G[{0, 0}, z] + (2*I)*G[{1, 0}, z]) + 
           G[{z^2}, w]*((4*I)*G[{-1, 0}, z] + (24*I)*G[{0, 0}, z] + 
             (4*I)*G[{1, 0}, z]) + G[{0}, z]*((16*I)*G[{-z, 1}, w] - 
             (2*I)*G[{-z, -z}, w] + (2*I)*G[{-z, z}, w] - 
             (12*I)*G[{-z, z^2}, w] + (16*I)*G[{z, 1}, w] + 
             (2*I)*G[{z, -z}, w] - (2*I)*G[{z, z}, w] - 
             (12*I)*G[{z, z^2}, w] - (32*I)*G[{z^2, 1}, w] + 
             (4*I)*G[{z^2, -z}, w] + (4*I)*G[{z^2, z}, w] + 
             (16*I)*G[{z^2, z^2}, w]) - (2*I)*G[{-1, -1, 0}, z] - 
           (16*I)*G[{-1, 0, 0}, z] + (2*I)*G[{-1, 1, 0}, z] + 
           (32*I)*G[{0, 0, 0}, z] - (4*I)*G[{0, -z, 1}, w] + 
           (2*I)*G[{0, -z, bm}, w] + (2*I)*G[{0, -z, bp}, w] + 
           (2*I)*G[{0, -z, z^2}, w] - (4*I)*G[{0, z, 1}, w] + 
           (2*I)*G[{0, z, bm}, w] + (2*I)*G[{0, z, bp}, w] + 
           (2*I)*G[{0, z, z^2}, w] - (2*I)*G[{0, z^2, 0}, w] + 
           (8*I)*G[{0, z^2, 1}, w] - (2*I)*G[{0, z^2, bm}, w] - 
           (2*I)*G[{0, z^2, bp}, w] - (6*I)*G[{0, z^2, z^2}, w] + 
           (2*I)*G[{1, -1, 0}, z] - (16*I)*G[{1, 0, 0}, z] - 
           (2*I)*G[{1, 1, 0}, z] + (2*I)*G[{-z, 0, 0}, w] + 
           (4*I)*G[{-z, 0, 1}, w] - (4*I)*G[{-z, 0, bm}, w] - 
           (4*I)*G[{-z, 0, bp}, w] - (4*I)*G[{-z, 1, 0}, w] - 
           (4*I)*G[{-z, 1, bm}, w] - (4*I)*G[{-z, 1, bp}, w] + 
           (4*I)*G[{-z, 1, z^2}, w] + I*G[{-z, bm, 0}, w] - 
           (8*I)*G[{-z, bm, 1}, w] + (3*I)*G[{-z, bm, bm}, w] + 
           (3*I)*G[{-z, bm, bp}, w] + I*G[{-z, bm, z^2}, w] + 
           I*G[{-z, bp, 0}, w] - (8*I)*G[{-z, bp, 1}, w] + 
           (3*I)*G[{-z, bp, bm}, w] + (3*I)*G[{-z, bp, bp}, w] + 
           I*G[{-z, bp, z^2}, w] + I*G[{-z, -z, bm}, w] + 
           I*G[{-z, -z, bp}, w] - I*G[{-z, -z, z^2}, w] - 
           (4*I)*G[{-z, z, 1}, w] + I*G[{-z, z, bm}, w] + 
           I*G[{-z, z, bp}, w] + (3*I)*G[{-z, z, z^2}, w] + 
           (3*I)*G[{-z, z^2, 0}, w] + (8*I)*G[{-z, z^2, 1}, w] - 
           I*G[{-z, z^2, bm}, w] - I*G[{-z, z^2, bp}, w] - 
           (3*I)*G[{-z, z^2, z^2}, w] + (2*I)*G[{z, 0, 0}, w] + 
           (4*I)*G[{z, 0, 1}, w] - (4*I)*G[{z, 0, bm}, w] - 
           (4*I)*G[{z, 0, bp}, w] - (4*I)*G[{z, 1, 0}, w] - 
           (4*I)*G[{z, 1, bm}, w] - (4*I)*G[{z, 1, bp}, w] + 
           (4*I)*G[{z, 1, z^2}, w] + I*G[{z, bm, 0}, w] - 
           (8*I)*G[{z, bm, 1}, w] + (3*I)*G[{z, bm, bm}, w] + 
           (3*I)*G[{z, bm, bp}, w] + I*G[{z, bm, z^2}, w] + 
           I*G[{z, bp, 0}, w] - (8*I)*G[{z, bp, 1}, w] + 
           (3*I)*G[{z, bp, bm}, w] + (3*I)*G[{z, bp, bp}, w] + 
           I*G[{z, bp, z^2}, w] - (4*I)*G[{z, -z, 1}, w] + 
           I*G[{z, -z, bm}, w] + I*G[{z, -z, bp}, w] + 
           (3*I)*G[{z, -z, z^2}, w] + I*G[{z, z, bm}, w] + 
           I*G[{z, z, bp}, w] - I*G[{z, z, z^2}, w] + 
           (3*I)*G[{z, z^2, 0}, w] + (8*I)*G[{z, z^2, 1}, w] - 
           I*G[{z, z^2, bm}, w] - I*G[{z, z^2, bp}, w] - 
           (3*I)*G[{z, z^2, z^2}, w] - (3*I)*G[{z^2, 0, 0}, w] + 
           (8*I)*G[{z^2, 0, 1}, w] - I*G[{z^2, 0, bm}, w] - 
           I*G[{z^2, 0, bp}, w] - (3*I)*G[{z^2, 0, z^2}, w] + 
           (8*I)*G[{z^2, 1, 0}, w] + (8*I)*G[{z^2, 1, bm}, w] + 
           (8*I)*G[{z^2, 1, bp}, w] - (8*I)*G[{z^2, 1, z^2}, w] - 
           I*G[{z^2, bm, 0}, w] + (8*I)*G[{z^2, bm, 1}, w] - 
           (3*I)*G[{z^2, bm, bm}, w] - (3*I)*G[{z^2, bm, bp}, w] - 
           I*G[{z^2, bm, z^2}, w] - I*G[{z^2, bp, 0}, w] + 
           (8*I)*G[{z^2, bp, 1}, w] - (3*I)*G[{z^2, bp, bm}, w] - 
           (3*I)*G[{z^2, bp, bp}, w] - I*G[{z^2, bp, z^2}, w] - 
           (2*I)*G[{z^2, -z, bm}, w] - (2*I)*G[{z^2, -z, bp}, w] + 
           (2*I)*G[{z^2, -z, z^2}, w] - (2*I)*G[{z^2, z, bm}, w] - 
           (2*I)*G[{z^2, z, bp}, w] + (2*I)*G[{z^2, z, z^2}, w] - 
           (5*I)*G[{z^2, z^2, 0}, w] - (8*I)*G[{z^2, z^2, 1}, w] + 
           I*G[{z^2, z^2, bm}, w] + I*G[{z^2, z^2, bp}, w] + 
           (3*I)*G[{z^2, z^2, z^2}, w] + (7*I)*Zeta[3]) + 
         (G[{-1}, z] - 4*G[{0}, z] + 2*G[{1}, w] + G[{1}, z] - 4*G[{-z}, w] - 
           4*G[{z}, w] + G[{z^2}, w])*Zeta[3]), 
     MI[39] -> \[Epsilon]*((I/2)*Pi + G[{0}, w]/2 - G[{1}, w] + 
         G[{z^2}, w]/2) + \[Epsilon]^2*((-5*Pi^2)/6 + 
         Pi*(((3*I)/2)*G[{0}, w] - (4*I)*G[{1}, w] + (I/2)*G[{bm}, w] + 
           (I/2)*G[{bp}, w] + ((3*I)/2)*G[{z^2}, w]) + (3*G[{0, 0}, w])/2 - 
         3*G[{0, 1}, w] + (3*G[{0, z^2}, w])/2 - 4*G[{1, 0}, w] + 
         8*G[{1, 1}, w] - 4*G[{1, z^2}, w] + G[{bm, 0}, w]/2 - 
         G[{bm, 1}, w] + G[{bm, z^2}, w]/2 + G[{bp, 0}, w]/2 - 
         G[{bp, 1}, w] + G[{bp, z^2}, w]/2 + (3*G[{z^2, 0}, w])/2 - 
         3*G[{z^2, 1}, w] + (3*G[{z^2, z^2}, w])/2) + 
       \[Epsilon]^5*Help["Fam_np", 39] + \[Epsilon]^3*((-I/2)*Pi^3 + 
         Pi^2*(G[{-1}, z]/3 - (5*G[{0}, w])/3 + 6*G[{1}, w] + G[{1}, z]/3 - 
           (5*G[{bm}, w])/6 - (5*G[{bp}, w])/6 - (2*G[{-z}, w])/3 - 
           (2*G[{z}, w])/3 - (3*G[{z^2}, w])/2) + 4*G[{-z}, w]*G[{0, 0}, z] + 
         4*G[{z}, w]*G[{0, 0}, z] + G[{z^2}, w]*(2*G[{-1, 0}, z] + 
           4*G[{0, 0}, z] + 2*G[{1, 0}, z]) + G[{0}, w]*(4*G[{-1, 0}, z] - 
           8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + G[{0}, z]*(4*G[{0, cm}, w] + 
           4*G[{0, cp}, w] - 4*G[{0, z^2}, w] - 4*G[{-z, 1}, w] + 
           4*G[{-z, z^2}, w] - 4*G[{z, 1}, w] + 4*G[{z, z^2}, w] - 
           4*G[{z^2, 0}, w] + 2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] - 
           2*G[{z^2, z^2}, w]) + Pi*(G[{0}, z]*((2*I)*G[{-z}, w] + 
             (2*I)*G[{z}, w] - (4*I)*G[{z^2}, w]) + (2*I)*G[{-1, 0}, z] + 
           ((11*I)/2)*G[{0, 0}, w] - (4*I)*G[{0, 0}, z] - 
           (8*I)*G[{0, 1}, w] - ((3*I)/2)*G[{0, bm}, w] - 
           ((3*I)/2)*G[{0, bp}, w] + ((7*I)/2)*G[{0, z^2}, w] - 
           (12*I)*G[{1, 0}, w] + (2*I)*G[{1, 0}, z] + (32*I)*G[{1, 1}, w] - 
           (4*I)*G[{1, bm}, w] - (4*I)*G[{1, bp}, w] - 
           (12*I)*G[{1, z^2}, w] + ((3*I)/2)*G[{bm, 0}, w] - 
           (4*I)*G[{bm, 1}, w] + (I/2)*G[{bm, bm}, w] + 
           (I/2)*G[{bm, bp}, w] + ((3*I)/2)*G[{bm, z^2}, w] + 
           ((3*I)/2)*G[{bp, 0}, w] - (4*I)*G[{bp, 1}, w] + 
           (I/2)*G[{bp, bm}, w] + (I/2)*G[{bp, bp}, w] + 
           ((3*I)/2)*G[{bp, z^2}, w] - (4*I)*G[{-z, 1}, w] + 
           I*G[{-z, bm}, w] + I*G[{-z, bp}, w] + (3*I)*G[{-z, z^2}, w] - 
           (4*I)*G[{z, 1}, w] + I*G[{z, bm}, w] + I*G[{z, bp}, w] + 
           (3*I)*G[{z, z^2}, w] + ((9*I)/2)*G[{z^2, 0}, w] - 
           (8*I)*G[{z^2, 1}, w] + ((3*I)/2)*G[{z^2, bm}, w] + 
           ((3*I)/2)*G[{z^2, bp}, w] + (I/2)*G[{z^2, z^2}, w]) - 
         4*G[{-1, -1, 0}, z] - 4*G[{-1, 0, 0}, z] - 4*G[{-1, 1, 0}, z] + 
         4*G[{0, -1, 0}, z] + (15*G[{0, 0, 0}, w])/2 + 16*G[{0, 0, 0}, z] - 
         15*G[{0, 0, 1}, w] + (11*G[{0, 0, z^2}, w])/2 - 10*G[{0, 1, 0}, w] + 
         4*G[{0, 1, 0}, z] + 20*G[{0, 1, 1}, w] - 8*G[{0, 1, z^2}, w] - 
         (3*G[{0, bm, 0}, w])/2 + 3*G[{0, bm, 1}, w] - (3*G[{0, bm, z^2}, w])/
          2 - (3*G[{0, bp, 0}, w])/2 + 3*G[{0, bp, 1}, w] - 
         (3*G[{0, bp, z^2}, w])/2 - 4*G[{0, cm, 1}, w] + 
         2*G[{0, cm, z^2}, w] - 4*G[{0, cp, 1}, w] + 2*G[{0, cp, z^2}, w] + 
         (11*G[{0, z^2, 0}, w])/2 - 7*G[{0, z^2, 1}, w] + 
         (3*G[{0, z^2, z^2}, w])/2 - 4*G[{1, -1, 0}, z] - 
         12*G[{1, 0, 0}, w] - 4*G[{1, 0, 0}, z] + 24*G[{1, 0, 1}, w] - 
         12*G[{1, 0, z^2}, w] + 32*G[{1, 1, 0}, w] - 4*G[{1, 1, 0}, z] - 
         64*G[{1, 1, 1}, w] + 32*G[{1, 1, z^2}, w] - 4*G[{1, bm, 0}, w] + 
         8*G[{1, bm, 1}, w] - 4*G[{1, bm, z^2}, w] - 4*G[{1, bp, 0}, w] + 
         8*G[{1, bp, 1}, w] - 4*G[{1, bp, z^2}, w] - 12*G[{1, z^2, 0}, w] + 
         24*G[{1, z^2, 1}, w] - 12*G[{1, z^2, z^2}, w] + 
         (3*G[{bm, 0, 0}, w])/2 - 3*G[{bm, 0, 1}, w] + (3*G[{bm, 0, z^2}, w])/
          2 - 4*G[{bm, 1, 0}, w] + 8*G[{bm, 1, 1}, w] - 
         4*G[{bm, 1, z^2}, w] + G[{bm, bm, 0}, w]/2 - G[{bm, bm, 1}, w] + 
         G[{bm, bm, z^2}, w]/2 + G[{bm, bp, 0}, w]/2 - G[{bm, bp, 1}, w] + 
         G[{bm, bp, z^2}, w]/2 + (3*G[{bm, z^2, 0}, w])/2 - 
         3*G[{bm, z^2, 1}, w] + (3*G[{bm, z^2, z^2}, w])/2 + 
         (3*G[{bp, 0, 0}, w])/2 - 3*G[{bp, 0, 1}, w] + (3*G[{bp, 0, z^2}, w])/
          2 - 4*G[{bp, 1, 0}, w] + 8*G[{bp, 1, 1}, w] - 
         4*G[{bp, 1, z^2}, w] + G[{bp, bm, 0}, w]/2 - G[{bp, bm, 1}, w] + 
         G[{bp, bm, z^2}, w]/2 + G[{bp, bp, 0}, w]/2 - G[{bp, bp, 1}, w] + 
         G[{bp, bp, z^2}, w]/2 + (3*G[{bp, z^2, 0}, w])/2 - 
         3*G[{bp, z^2, 1}, w] + (3*G[{bp, z^2, z^2}, w])/2 - 
         G[{-z, 0, 0}, w] + 2*G[{-z, 0, 1}, w] - G[{-z, 1, 0}, w] + 
         6*G[{-z, 1, 1}, w] - 6*G[{-z, 1, z^2}, w] + G[{-z, bm, 0}, w] - 
         2*G[{-z, bm, 1}, w] + G[{-z, bm, z^2}, w] + G[{-z, bp, 0}, w] - 
         2*G[{-z, bp, 1}, w] + G[{-z, bp, z^2}, w] - 4*G[{-z, z^2, 1}, w] + 
         5*G[{-z, z^2, z^2}, w] - G[{z, 0, 0}, w] + 2*G[{z, 0, 1}, w] - 
         G[{z, 1, 0}, w] + 6*G[{z, 1, 1}, w] - 6*G[{z, 1, z^2}, w] + 
         G[{z, bm, 0}, w] - 2*G[{z, bm, 1}, w] + G[{z, bm, z^2}, w] + 
         G[{z, bp, 0}, w] - 2*G[{z, bp, 1}, w] + G[{z, bp, z^2}, w] - 
         4*G[{z, z^2, 1}, w] + 5*G[{z, z^2, z^2}, w] + (11*G[{z^2, 0, 0}, w])/
          2 - 7*G[{z^2, 0, 1}, w] + (5*G[{z^2, 0, z^2}, w])/2 - 
         10*G[{z^2, 1, 0}, w] + 20*G[{z^2, 1, 1}, w] - 
         8*G[{z^2, 1, z^2}, w] + (3*G[{z^2, bm, 0}, w])/2 - 
         3*G[{z^2, bm, 1}, w] + (3*G[{z^2, bm, z^2}, w])/2 + 
         (3*G[{z^2, bp, 0}, w])/2 - 3*G[{z^2, bp, 1}, w] + 
         (3*G[{z^2, bp, z^2}, w])/2 - 2*G[{z^2, cm, 1}, w] + 
         G[{z^2, cm, z^2}, w] - 2*G[{z^2, cp, 1}, w] + G[{z^2, cp, z^2}, w] + 
         (5*G[{z^2, z^2, 0}, w])/2 - 3*G[{z^2, z^2, 1}, w] - 
         G[{z^2, z^2, z^2}, w]/2 - 4*Zeta[3]) + \[Epsilon]^4*
        ((29*Pi^4)/180 + Pi^3*(I*G[{-1}, w] - (I/6)*G[{-1}, z] - 
           ((11*I)/6)*G[{0}, w] + ((5*I)/3)*G[{0}, z] + (3*I)*G[{1}, w] - 
           (I/6)*G[{1}, z] - ((5*I)/6)*G[{bm}, w] - ((5*I)/6)*G[{bp}, w] - 
           ((11*I)/6)*G[{-z}, w] + ((13*I)/6)*G[{z}, w] - 
           ((3*I)/2)*G[{z^2}, w]) + 12*G[{0, cm}, w]*G[{1, 0}, z] + 
         12*G[{0, cp}, w]*G[{1, 0}, z] + 8*G[{0, -z}, w]*G[{1, 0}, z] + 
         8*G[{0, z}, w]*G[{1, 0}, z] - 12*G[{0, z^2}, w]*G[{1, 0}, z] - 
         12*G[{1, 0}, w]*G[{1, 0}, z] + G[{-1, 0}, w]*(4*G[{-1, 0}, z] - 
           8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + G[{-1, -z}, w]*
          (8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + G[{-1, z}, w]*
          (8*G[{0, 0}, z] + 4*G[{1, 0}, z]) + G[{0, 0}, w]*
          (-16*G[{0, 0}, z] + 8*G[{1, 0}, z]) + 
         Pi^2*(G[{0}, w]*((2*G[{0}, z])/3 - G[{1}, z]/3) + 
           G[{-1}, w]*(G[{-1}, z]/3 - (2*G[{0}, z])/3 + G[{1}, z]/3) - 
           G[{1}, w]*G[{1}, z] + G[{1}, z]*(-G[{-z}, w]/3 - G[{z}, w]/3 - 
             (5*G[{z^2}, w])/6) + G[{-1}, z]*(-G[{0}, w]/3 - G[{1}, w] - 
             G[{-z}, w]/3 - G[{z}, w]/3 - (5*G[{z^2}, w])/6) + 
           G[{0}, z]*(2*G[{1}, w] - G[{-z}, w] - G[{z}, w] + 7*G[{z^2}, w]) + 
           (4*G[{-1, -1}, z])/3 + G[{-1, 0}, w]/3 - (23*G[{-1, 0}, z])/3 + 
           (4*G[{-1, 1}, z])/3 - G[{-1, -z}, w]/3 - G[{-1, z}, w]/3 + 
           (4*G[{0, -1}, w])/3 - (5*G[{0, -1}, z])/3 - (22*G[{0, 0}, w])/3 + 
           (40*G[{0, 0}, z])/3 + (14*G[{0, 1}, w])/3 - (5*G[{0, 1}, z])/3 + 
           (5*G[{0, bm}, w])/2 + (5*G[{0, bp}, w])/2 - G[{0, cm}, w] - 
           G[{0, cp}, w] + (2*G[{0, -z}, w])/3 + (2*G[{0, z}, w])/3 - 
           (11*G[{0, z^2}, w])/3 + (4*G[{1, -1}, z])/3 + (47*G[{1, 0}, w])/
            3 - (23*G[{1, 0}, z])/3 - (140*G[{1, 1}, w])/3 + 
           (4*G[{1, 1}, z])/3 + (20*G[{1, bm}, w])/3 + (20*G[{1, bp}, w])/3 + 
           G[{1, -z}, w] + G[{1, z}, w] + (50*G[{1, z^2}, w])/3 - 
           2*G[{bm, 0}, w] + (17*G[{bm, 1}, w])/3 - (5*G[{bm, bm}, w])/6 - 
           (5*G[{bm, bp}, w])/6 - 2*G[{bm, z^2}, w] - 2*G[{bp, 0}, w] + 
           (17*G[{bp, 1}, w])/3 - (5*G[{bp, bm}, w])/6 - (5*G[{bp, bp}, w])/
            6 - 2*G[{bp, z^2}, w] - (2*G[{-z, -1}, w])/3 - G[{-z, 0}, w]/2 + 
           (61*G[{-z, 1}, w])/6 - (5*G[{-z, bm}, w])/3 - (5*G[{-z, bp}, w])/
            3 - (2*G[{-z, -z}, w])/3 - (2*G[{-z, z}, w])/3 - 
           (25*G[{-z, z^2}, w])/6 - (2*G[{z, -1}, w])/3 - G[{z, 0}, w]/2 + 
           (61*G[{z, 1}, w])/6 - (5*G[{z, bm}, w])/3 - (5*G[{z, bp}, w])/3 - 
           (2*G[{z, -z}, w])/3 - (2*G[{z, z}, w])/3 - (25*G[{z, z^2}, w])/6 - 
           (37*G[{z^2, 0}, w])/6 + 8*G[{z^2, 1}, w] - (5*G[{z^2, bm}, w])/2 - 
           (5*G[{z^2, bp}, w])/2 - G[{z^2, cm}, w]/2 - G[{z^2, cp}, w]/2 + 
           (11*G[{z^2, -z}, w])/3 + (11*G[{z^2, z}, w])/3 - 
           (5*G[{z^2, z^2}, w])/2) + G[{1, 0}, z]*(-12*G[{1, -z}, w] - 
           12*G[{1, z}, w] - 4*G[{-z, 0}, w] - 20*G[{-z, 1}, w] + 
           8*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 20*G[{z, 1}, w] + 
           8*G[{z, z^2}, w] - 4*G[{z^2, 0}, w] - 16*G[{z^2, 1}, w] + 
           6*G[{z^2, cm}, w] + 6*G[{z^2, cp}, w] + 4*G[{z^2, -z}, w] + 
           4*G[{z^2, z}, w] - 2*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*
          (4*G[{-1, -z}, w] + 4*G[{-1, z}, w] + 8*G[{0, 0}, w] + 
           12*G[{0, cm}, w] + 12*G[{0, cp}, w] + 8*G[{0, -z}, w] + 
           8*G[{0, z}, w] - 12*G[{0, z^2}, w] - 12*G[{1, 0}, w] - 
           12*G[{1, -z}, w] - 12*G[{1, z}, w] - 4*G[{-z, 0}, w] - 
           20*G[{-z, 1}, w] + 8*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 
           20*G[{z, 1}, w] + 8*G[{z, z^2}, w] - 4*G[{z^2, 0}, w] - 
           16*G[{z^2, 1}, w] + 6*G[{z^2, cm}, w] + 6*G[{z^2, cp}, w] + 
           4*G[{z^2, -z}, w] + 4*G[{z^2, z}, w] - 2*G[{z^2, z^2}, w]) + 
         G[{0, 0}, z]*(8*G[{0, cm}, w] + 8*G[{0, cp}, w] + 32*G[{0, -z}, w] + 
           32*G[{0, z}, w] - 40*G[{0, z^2}, w] + 24*G[{1, 0}, w] - 
           24*G[{1, -z}, w] - 24*G[{1, z}, w] + 8*G[{-z, 0}, w] - 
           24*G[{-z, 1}, w] + 4*G[{-z, -z}, w] - 12*G[{-z, z}, w] + 
           8*G[{-z, z^2}, w] + 8*G[{z, 0}, w] - 24*G[{z, 1}, w] - 
           12*G[{z, -z}, w] + 4*G[{z, z}, w] + 8*G[{z, z^2}, w] - 
           8*G[{z^2, 0}, w] - 32*G[{z^2, 1}, w] + 4*G[{z^2, cm}, w] + 
           4*G[{z^2, cp}, w] + 20*G[{z^2, z^2}, w]) + 
         G[{-1}, w]*(-4*G[{-1, -1, 0}, z] - 8*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] + 16*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 8*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{z}, w]*(4*G[{-1, -1, 0}, z] + 
           12*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] - 
           4*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z]) + 
         G[{0}, w]*(4*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{-z}, w]*(4*G[{-1, -1, 0}, z] - 
           4*G[{-1, 0, 0}, z] + 4*G[{-1, 1, 0}, z] + 16*G[{0, -1, 0}, z] + 
           8*G[{0, 0, 0}, z] + 16*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 
           12*G[{1, 0, 0}, z] + 4*G[{1, 1, 0}, z]) + 
         G[{z^2}, w]*(10*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 
           10*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 40*G[{0, 0, 0}, z] + 
           4*G[{0, 1, 0}, z] + 10*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 
           10*G[{1, 1, 0}, z]) + G[{1}, w]*(12*G[{-1, -1, 0}, z] + 
           24*G[{-1, 0, 0}, z] + 12*G[{-1, 1, 0}, z] - 24*G[{0, -1, 0}, z] - 
           48*G[{0, 0, 0}, z] - 24*G[{0, 1, 0}, z] + 12*G[{1, -1, 0}, z] + 
           24*G[{1, 0, 0}, z] + 12*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(4*G[{-1, 0, cm}, w] + 4*G[{-1, 0, cp}, w] - 
           4*G[{-1, 0, z^2}, w] - 4*G[{-1, -z, 0}, w] - 8*G[{-1, -z, 1}, w] + 
           4*G[{-1, -z, cm}, w] + 4*G[{-1, -z, cp}, w] + 
           4*G[{-1, -z, z^2}, w] - 4*G[{-1, z, 0}, w] - 8*G[{-1, z, 1}, w] + 
           4*G[{-1, z, cm}, w] + 4*G[{-1, z, cp}, w] + 4*G[{-1, z, z^2}, w] + 
           8*G[{0, 0, cm}, w] + 8*G[{0, 0, cp}, w] - 8*G[{0, 0, z^2}, w] - 
           32*G[{0, cm, 1}, w] + 12*G[{0, cm, cm}, w] + 
           12*G[{0, cm, cp}, w] + 4*G[{0, cm, z^2}, w] - 
           32*G[{0, cp, 1}, w] + 12*G[{0, cp, cm}, w] + 
           12*G[{0, cp, cp}, w] + 4*G[{0, cp, z^2}, w] - 8*G[{0, -z, 0}, w] - 
           32*G[{0, -z, 1}, w] + 8*G[{0, -z, cm}, w] + 8*G[{0, -z, cp}, w] + 
           24*G[{0, -z, z^2}, w] - 8*G[{0, z, 0}, w] - 32*G[{0, z, 1}, w] + 
           8*G[{0, z, cm}, w] + 8*G[{0, z, cp}, w] + 24*G[{0, z, z^2}, w] + 
           64*G[{0, z^2, 1}, w] - 12*G[{0, z^2, cm}, w] - 
           12*G[{0, z^2, cp}, w] - 36*G[{0, z^2, z^2}, w] - 
           12*G[{1, 0, cm}, w] - 12*G[{1, 0, cp}, w] + 12*G[{1, 0, z^2}, w] + 
           12*G[{1, -z, 0}, w] + 24*G[{1, -z, 1}, w] - 12*G[{1, -z, cm}, w] - 
           12*G[{1, -z, cp}, w] - 12*G[{1, -z, z^2}, w] + 
           12*G[{1, z, 0}, w] + 24*G[{1, z, 1}, w] - 12*G[{1, z, cm}, w] - 
           12*G[{1, z, cp}, w] - 12*G[{1, z, z^2}, w] - 4*G[{-z, 0, cm}, w] - 
           4*G[{-z, 0, cp}, w] + 4*G[{-z, 0, z^2}, w] + 64*G[{-z, 1, 1}, w] - 
           20*G[{-z, 1, cm}, w] - 20*G[{-z, 1, cp}, w] - 
           28*G[{-z, 1, z^2}, w] - 4*G[{-z, -z, 1}, w] + 
           4*G[{-z, -z, z^2}, w] + 12*G[{-z, z, 1}, w] - 
           12*G[{-z, z, z^2}, w] + 12*G[{-z, z^2, 0}, w] - 
           48*G[{-z, z^2, 1}, w] + 8*G[{-z, z^2, cm}, w] + 
           8*G[{-z, z^2, cp}, w] + 24*G[{-z, z^2, z^2}, w] - 
           4*G[{z, 0, cm}, w] - 4*G[{z, 0, cp}, w] + 4*G[{z, 0, z^2}, w] + 
           64*G[{z, 1, 1}, w] - 20*G[{z, 1, cm}, w] - 20*G[{z, 1, cp}, w] - 
           28*G[{z, 1, z^2}, w] + 12*G[{z, -z, 1}, w] - 
           12*G[{z, -z, z^2}, w] - 4*G[{z, z, 1}, w] + 4*G[{z, z, z^2}, w] + 
           12*G[{z, z^2, 0}, w] - 48*G[{z, z^2, 1}, w] + 
           8*G[{z, z^2, cm}, w] + 8*G[{z, z^2, cp}, w] + 
           24*G[{z, z^2, z^2}, w] - 8*G[{z^2, 0, 0}, w] + 
           32*G[{z^2, 0, 1}, w] - 4*G[{z^2, 0, cm}, w] - 
           4*G[{z^2, 0, cp}, w] - 12*G[{z^2, 0, z^2}, w] + 
           32*G[{z^2, 1, 0}, w] - 16*G[{z^2, 1, cm}, w] - 
           16*G[{z^2, 1, cp}, w] + 16*G[{z^2, 1, z^2}, w] - 
           16*G[{z^2, cm, 1}, w] + 6*G[{z^2, cm, cm}, w] + 
           6*G[{z^2, cm, cp}, w] + 2*G[{z^2, cm, z^2}, w] - 
           16*G[{z^2, cp, 1}, w] + 6*G[{z^2, cp, cm}, w] + 
           6*G[{z^2, cp, cp}, w] + 2*G[{z^2, cp, z^2}, w] - 
           4*G[{z^2, -z, 0}, w] + 4*G[{z^2, -z, cm}, w] + 
           4*G[{z^2, -z, cp}, w] - 4*G[{z^2, -z, z^2}, w] - 
           4*G[{z^2, z, 0}, w] + 4*G[{z^2, z, cm}, w] + 
           4*G[{z^2, z, cp}, w] - 4*G[{z^2, z, z^2}, w] - 
           16*G[{z^2, z^2, 0}, w] + 16*G[{z^2, z^2, 1}, w] - 
           2*G[{z^2, z^2, cm}, w] - 2*G[{z^2, z^2, cp}, w] - 
           6*G[{z^2, z^2, z^2}, w]) + 
         Pi*(G[{-z}, w]*((-6*I)*G[{-1, 0}, z] + (20*I)*G[{0, 0}, z] + 
             (2*I)*G[{1, 0}, z]) + G[{z^2}, w]*((-4*I)*G[{-1, 0}, z] - 
             (8*I)*G[{0, 0}, z] - (4*I)*G[{1, 0}, z]) + 
           G[{z}, w]*((2*I)*G[{-1, 0}, z] + (20*I)*G[{0, 0}, z] - 
             (6*I)*G[{1, 0}, z]) + G[{0}, w]*((8*I)*G[{-1, 0}, z] - 
             (16*I)*G[{0, 0}, z] + (8*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((8*I)*G[{0, -z}, w] + (8*I)*G[{0, z}, w] - 
             (16*I)*G[{0, z^2}, w] - (16*I)*G[{-z, 1}, w] + 
             (2*I)*G[{-z, -z}, w] - (6*I)*G[{-z, z}, w] + 
             (20*I)*G[{-z, z^2}, w] - (16*I)*G[{z, 1}, w] - 
             (6*I)*G[{z, -z}, w] + (2*I)*G[{z, z}, w] + 
             (20*I)*G[{z, z^2}, w] - (8*I)*G[{z^2, 0}, w] + 
             (32*I)*G[{z^2, 1}, w] - (4*I)*G[{z^2, -z}, w] - 
             (4*I)*G[{z^2, z}, w] - (16*I)*G[{z^2, z^2}, w]) + 
           (2*I)*G[{-1, -1, 0}, z] + (2*I)*G[{-1, 0, 0}, w] - 
           (4*I)*G[{-1, 0, 0}, z] + (8*I)*G[{-1, 0, 1}, w] - 
           (6*I)*G[{-1, 0, bm}, w] - (6*I)*G[{-1, 0, bp}, w] - 
           (2*I)*G[{-1, 0, z^2}, w] + (2*I)*G[{-1, 1, 0}, z] - 
           (4*I)*G[{-1, -z, 1}, w] + (2*I)*G[{-1, -z, bm}, w] + 
           (2*I)*G[{-1, -z, bp}, w] + (2*I)*G[{-1, -z, z^2}, w] - 
           (4*I)*G[{-1, z, 1}, w] + (2*I)*G[{-1, z, bm}, w] + 
           (2*I)*G[{-1, z, bp}, w] + (2*I)*G[{-1, z, z^2}, w] - 
           (12*I)*G[{0, -1, 0}, z] + ((43*I)/2)*G[{0, 0, 0}, w] + 
           (24*I)*G[{0, 0, 0}, z] - (12*I)*G[{0, 0, 1}, w] - 
           ((31*I)/2)*G[{0, 0, bm}, w] - ((31*I)/2)*G[{0, 0, bp}, w] + 
           ((11*I)/2)*G[{0, 0, z^2}, w] - (26*I)*G[{0, 1, 0}, w] - 
           (12*I)*G[{0, 1, 0}, z] + (32*I)*G[{0, 1, 1}, w] + 
           (10*I)*G[{0, 1, bm}, w] + (10*I)*G[{0, 1, bp}, w] - 
           (10*I)*G[{0, 1, z^2}, w] - ((9*I)/2)*G[{0, bm, 0}, w] + 
           (12*I)*G[{0, bm, 1}, w] - ((3*I)/2)*G[{0, bm, bm}, w] - 
           ((3*I)/2)*G[{0, bm, bp}, w] - ((9*I)/2)*G[{0, bm, z^2}, w] - 
           ((9*I)/2)*G[{0, bp, 0}, w] + (12*I)*G[{0, bp, 1}, w] - 
           ((3*I)/2)*G[{0, bp, bm}, w] - ((3*I)/2)*G[{0, bp, bp}, w] - 
           ((9*I)/2)*G[{0, bp, z^2}, w] - (12*I)*G[{0, -z, 1}, w] + 
           (2*I)*G[{0, -z, bm}, w] + (2*I)*G[{0, -z, bp}, w] + 
           (10*I)*G[{0, -z, z^2}, w] - (12*I)*G[{0, z, 1}, w] + 
           (2*I)*G[{0, z, bm}, w] + (2*I)*G[{0, z, bp}, w] + 
           (10*I)*G[{0, z, z^2}, w] + ((23*I)/2)*G[{0, z^2, 0}, w] - 
           (4*I)*G[{0, z^2, 1}, w] - ((3*I)/2)*G[{0, z^2, bm}, w] - 
           ((3*I)/2)*G[{0, z^2, bp}, w] - ((17*I)/2)*G[{0, z^2, z^2}, w] + 
           (2*I)*G[{1, -1, 0}, z] - (38*I)*G[{1, 0, 0}, w] - 
           (4*I)*G[{1, 0, 0}, z] + (72*I)*G[{1, 0, 1}, w] + 
           (2*I)*G[{1, 0, bm}, w] + (2*I)*G[{1, 0, bp}, w] - 
           (26*I)*G[{1, 0, z^2}, w] + (88*I)*G[{1, 1, 0}, w] + 
           (2*I)*G[{1, 1, 0}, z] - (256*I)*G[{1, 1, 1}, w] + 
           (40*I)*G[{1, 1, bm}, w] + (40*I)*G[{1, 1, bp}, w] + 
           (88*I)*G[{1, 1, z^2}, w] - (12*I)*G[{1, bm, 0}, w] + 
           (32*I)*G[{1, bm, 1}, w] - (4*I)*G[{1, bm, bm}, w] - 
           (4*I)*G[{1, bm, bp}, w] - (12*I)*G[{1, bm, z^2}, w] - 
           (12*I)*G[{1, bp, 0}, w] + (32*I)*G[{1, bp, 1}, w] - 
           (4*I)*G[{1, bp, bm}, w] - (4*I)*G[{1, bp, bp}, w] - 
           (12*I)*G[{1, bp, z^2}, w] + (12*I)*G[{1, -z, 1}, w] - 
           (6*I)*G[{1, -z, bm}, w] - (6*I)*G[{1, -z, bp}, w] - 
           (6*I)*G[{1, -z, z^2}, w] + (12*I)*G[{1, z, 1}, w] - 
           (6*I)*G[{1, z, bm}, w] - (6*I)*G[{1, z, bp}, w] - 
           (6*I)*G[{1, z, z^2}, w] - (32*I)*G[{1, z^2, 0}, w] + 
           (96*I)*G[{1, z^2, 1}, w] - (16*I)*G[{1, z^2, bm}, w] - 
           (16*I)*G[{1, z^2, bp}, w] - (32*I)*G[{1, z^2, z^2}, w] + 
           ((7*I)/2)*G[{bm, 0, 0}, w] - (12*I)*G[{bm, 0, 1}, w] + 
           ((5*I)/2)*G[{bm, 0, bm}, w] + ((5*I)/2)*G[{bm, 0, bp}, w] + 
           ((7*I)/2)*G[{bm, 0, z^2}, w] - (10*I)*G[{bm, 1, 0}, w] + 
           (32*I)*G[{bm, 1, 1}, w] - (6*I)*G[{bm, 1, bm}, w] - 
           (6*I)*G[{bm, 1, bp}, w] - (10*I)*G[{bm, 1, z^2}, w] + 
           ((3*I)/2)*G[{bm, bm, 0}, w] - (4*I)*G[{bm, bm, 1}, w] + 
           (I/2)*G[{bm, bm, bm}, w] + (I/2)*G[{bm, bm, bp}, w] + 
           ((3*I)/2)*G[{bm, bm, z^2}, w] + ((3*I)/2)*G[{bm, bp, 0}, w] - 
           (4*I)*G[{bm, bp, 1}, w] + (I/2)*G[{bm, bp, bm}, w] + 
           (I/2)*G[{bm, bp, bp}, w] + ((3*I)/2)*G[{bm, bp, z^2}, w] + 
           ((7*I)/2)*G[{bm, z^2, 0}, w] - (12*I)*G[{bm, z^2, 1}, w] + 
           ((5*I)/2)*G[{bm, z^2, bm}, w] + ((5*I)/2)*G[{bm, z^2, bp}, w] + 
           ((7*I)/2)*G[{bm, z^2, z^2}, w] + ((7*I)/2)*G[{bp, 0, 0}, w] - 
           (12*I)*G[{bp, 0, 1}, w] + ((5*I)/2)*G[{bp, 0, bm}, w] + 
           ((5*I)/2)*G[{bp, 0, bp}, w] + ((7*I)/2)*G[{bp, 0, z^2}, w] - 
           (10*I)*G[{bp, 1, 0}, w] + (32*I)*G[{bp, 1, 1}, w] - 
           (6*I)*G[{bp, 1, bm}, w] - (6*I)*G[{bp, 1, bp}, w] - 
           (10*I)*G[{bp, 1, z^2}, w] + ((3*I)/2)*G[{bp, bm, 0}, w] - 
           (4*I)*G[{bp, bm, 1}, w] + (I/2)*G[{bp, bm, bm}, w] + 
           (I/2)*G[{bp, bm, bp}, w] + ((3*I)/2)*G[{bp, bm, z^2}, w] + 
           ((3*I)/2)*G[{bp, bp, 0}, w] - (4*I)*G[{bp, bp, 1}, w] + 
           (I/2)*G[{bp, bp, bm}, w] + (I/2)*G[{bp, bp, bp}, w] + 
           ((3*I)/2)*G[{bp, bp, z^2}, w] + ((7*I)/2)*G[{bp, z^2, 0}, w] - 
           (12*I)*G[{bp, z^2, 1}, w] + ((5*I)/2)*G[{bp, z^2, bm}, w] + 
           ((5*I)/2)*G[{bp, z^2, bp}, w] + ((7*I)/2)*G[{bp, z^2, z^2}, w] - 
           (2*I)*G[{-z, 0, 0}, w] - (20*I)*G[{-z, 0, 1}, w] + 
           (12*I)*G[{-z, 0, bm}, w] + (12*I)*G[{-z, 0, bp}, w] + 
           (8*I)*G[{-z, 0, z^2}, w] - (4*I)*G[{-z, 1, 0}, w] + 
           (64*I)*G[{-z, 1, 1}, w] - (20*I)*G[{-z, 1, bm}, w] - 
           (20*I)*G[{-z, 1, bp}, w] - (28*I)*G[{-z, 1, z^2}, w] + 
           (3*I)*G[{-z, bm, 0}, w] - (8*I)*G[{-z, bm, 1}, w] + 
           I*G[{-z, bm, bm}, w] + I*G[{-z, bm, bp}, w] + 
           (3*I)*G[{-z, bm, z^2}, w] + (3*I)*G[{-z, bp, 0}, w] - 
           (8*I)*G[{-z, bp, 1}, w] + I*G[{-z, bp, bm}, w] + 
           I*G[{-z, bp, bp}, w] + (3*I)*G[{-z, bp, z^2}, w] - 
           (4*I)*G[{-z, -z, 1}, w] + I*G[{-z, -z, bm}, w] + 
           I*G[{-z, -z, bp}, w] + (3*I)*G[{-z, -z, z^2}, w] + 
           (4*I)*G[{-z, z, 1}, w] + I*G[{-z, z, bm}, w] + 
           I*G[{-z, z, bp}, w] - (5*I)*G[{-z, z, z^2}, w] + 
           I*G[{-z, z^2, 0}, w] - (36*I)*G[{-z, z^2, 1}, w] + 
           (7*I)*G[{-z, z^2, bm}, w] + (7*I)*G[{-z, z^2, bp}, w] + 
           (17*I)*G[{-z, z^2, z^2}, w] - (2*I)*G[{z, 0, 0}, w] - 
           (20*I)*G[{z, 0, 1}, w] + (12*I)*G[{z, 0, bm}, w] + 
           (12*I)*G[{z, 0, bp}, w] + (8*I)*G[{z, 0, z^2}, w] - 
           (4*I)*G[{z, 1, 0}, w] + (64*I)*G[{z, 1, 1}, w] - 
           (20*I)*G[{z, 1, bm}, w] - (20*I)*G[{z, 1, bp}, w] - 
           (28*I)*G[{z, 1, z^2}, w] + (3*I)*G[{z, bm, 0}, w] - 
           (8*I)*G[{z, bm, 1}, w] + I*G[{z, bm, bm}, w] + 
           I*G[{z, bm, bp}, w] + (3*I)*G[{z, bm, z^2}, w] + 
           (3*I)*G[{z, bp, 0}, w] - (8*I)*G[{z, bp, 1}, w] + 
           I*G[{z, bp, bm}, w] + I*G[{z, bp, bp}, w] + 
           (3*I)*G[{z, bp, z^2}, w] + (4*I)*G[{z, -z, 1}, w] + 
           I*G[{z, -z, bm}, w] + I*G[{z, -z, bp}, w] - 
           (5*I)*G[{z, -z, z^2}, w] - (4*I)*G[{z, z, 1}, w] + 
           I*G[{z, z, bm}, w] + I*G[{z, z, bp}, w] + 
           (3*I)*G[{z, z, z^2}, w] + I*G[{z, z^2, 0}, w] - 
           (36*I)*G[{z, z^2, 1}, w] + (7*I)*G[{z, z^2, bm}, w] + 
           (7*I)*G[{z, z^2, bp}, w] + (17*I)*G[{z, z^2, z^2}, w] + 
           ((29*I)/2)*G[{z^2, 0, 0}, w] - (20*I)*G[{z^2, 0, 1}, w] - 
           (I/2)*G[{z^2, 0, bm}, w] - (I/2)*G[{z^2, 0, bp}, w] + 
           ((5*I)/2)*G[{z^2, 0, z^2}, w] - (30*I)*G[{z^2, 1, 0}, w] + 
           (32*I)*G[{z^2, 1, 1}, w] - (2*I)*G[{z^2, 1, bm}, w] - 
           (2*I)*G[{z^2, 1, bp}, w] + (2*I)*G[{z^2, 1, z^2}, w] + 
           ((9*I)/2)*G[{z^2, bm, 0}, w] - (12*I)*G[{z^2, bm, 1}, w] + 
           ((3*I)/2)*G[{z^2, bm, bm}, w] + ((3*I)/2)*G[{z^2, bm, bp}, w] + 
           ((9*I)/2)*G[{z^2, bm, z^2}, w] + ((9*I)/2)*G[{z^2, bp, 0}, w] - 
           (12*I)*G[{z^2, bp, 1}, w] + ((3*I)/2)*G[{z^2, bp, bm}, w] + 
           ((3*I)/2)*G[{z^2, bp, bp}, w] + ((9*I)/2)*G[{z^2, bp, z^2}, w] + 
           (12*I)*G[{z^2, -z, 1}, w] - (4*I)*G[{z^2, -z, bm}, w] - 
           (4*I)*G[{z^2, -z, bp}, w] - (8*I)*G[{z^2, -z, z^2}, w] + 
           (12*I)*G[{z^2, z, 1}, w] - (4*I)*G[{z^2, z, bm}, w] - 
           (4*I)*G[{z^2, z, bp}, w] - (8*I)*G[{z^2, z, z^2}, w] + 
           ((21*I)/2)*G[{z^2, z^2, 0}, w] - (12*I)*G[{z^2, z^2, 1}, w] + 
           ((7*I)/2)*G[{z^2, z^2, bm}, w] + ((7*I)/2)*G[{z^2, z^2, bp}, w] + 
           ((13*I)/2)*G[{z^2, z^2, z^2}, w]) - 16*G[{-1, -1, -1, 0}, z] - 
         12*G[{-1, -1, 0, 0}, z] - 16*G[{-1, -1, 1, 0}, z] - 
         8*G[{-1, 0, -1, 0}, z] + 4*G[{-1, 0, 0, 0}, w] - 
         56*G[{-1, 0, 0, 0}, z] - 8*G[{-1, 0, 0, 1}, w] + 
         2*G[{-1, 0, 0, z^2}, w] + 4*G[{-1, 0, 1, 0}, w] - 
         8*G[{-1, 0, 1, 0}, z] - 8*G[{-1, 0, 1, 1}, w] + 
         8*G[{-1, 0, 1, z^2}, w] - 6*G[{-1, 0, bm, 0}, w] + 
         12*G[{-1, 0, bm, 1}, w] - 6*G[{-1, 0, bm, z^2}, w] - 
         6*G[{-1, 0, bp, 0}, w] + 12*G[{-1, 0, bp, 1}, w] - 
         6*G[{-1, 0, bp, z^2}, w] - 4*G[{-1, 0, cm, 1}, w] + 
         2*G[{-1, 0, cm, z^2}, w] - 4*G[{-1, 0, cp, 1}, w] + 
         2*G[{-1, 0, cp, z^2}, w] + 2*G[{-1, 0, z^2, 0}, w] - 
         4*G[{-1, 0, z^2, z^2}, w] - 16*G[{-1, 1, -1, 0}, z] - 
         12*G[{-1, 1, 0, 0}, z] - 16*G[{-1, 1, 1, 0}, z] + 
         4*G[{-1, -z, 0, 1}, w] - 2*G[{-1, -z, 0, z^2}, w] + 
         8*G[{-1, -z, 1, 1}, w] - 8*G[{-1, -z, 1, z^2}, w] + 
         2*G[{-1, -z, bm, 0}, w] - 4*G[{-1, -z, bm, 1}, w] + 
         2*G[{-1, -z, bm, z^2}, w] + 2*G[{-1, -z, bp, 0}, w] - 
         4*G[{-1, -z, bp, 1}, w] + 2*G[{-1, -z, bp, z^2}, w] - 
         4*G[{-1, -z, cm, 1}, w] + 2*G[{-1, -z, cm, z^2}, w] - 
         4*G[{-1, -z, cp, 1}, w] + 2*G[{-1, -z, cp, z^2}, w] - 
         2*G[{-1, -z, z^2, 0}, w] + 4*G[{-1, -z, z^2, z^2}, w] + 
         4*G[{-1, z, 0, 1}, w] - 2*G[{-1, z, 0, z^2}, w] + 
         8*G[{-1, z, 1, 1}, w] - 8*G[{-1, z, 1, z^2}, w] + 
         2*G[{-1, z, bm, 0}, w] - 4*G[{-1, z, bm, 1}, w] + 
         2*G[{-1, z, bm, z^2}, w] + 2*G[{-1, z, bp, 0}, w] - 
         4*G[{-1, z, bp, 1}, w] + 2*G[{-1, z, bp, z^2}, w] - 
         4*G[{-1, z, cm, 1}, w] + 2*G[{-1, z, cm, z^2}, w] - 
         4*G[{-1, z, cp, 1}, w] + 2*G[{-1, z, cp, z^2}, w] - 
         2*G[{-1, z, z^2, 0}, w] + 4*G[{-1, z, z^2, z^2}, w] + 
         20*G[{0, -1, -1, 0}, z] + 2*G[{0, -1, 0, 0}, w] - 
         4*G[{0, -1, 0, 1}, w] + 20*G[{0, -1, 1, 0}, z] + 
         40*G[{0, 0, -1, 0}, z] + (63*G[{0, 0, 0, 0}, w])/2 + 
         160*G[{0, 0, 0, 0}, z] - 63*G[{0, 0, 0, 1}, w] + 
         (43*G[{0, 0, 0, z^2}, w])/2 - 36*G[{0, 0, 1, 0}, w] + 
         40*G[{0, 0, 1, 0}, z] + 72*G[{0, 0, 1, 1}, w] - 
         12*G[{0, 0, 1, z^2}, w] - (31*G[{0, 0, bm, 0}, w])/2 + 
         31*G[{0, 0, bm, 1}, w] - (31*G[{0, 0, bm, z^2}, w])/2 - 
         (31*G[{0, 0, bp, 0}, w])/2 + 31*G[{0, 0, bp, 1}, w] - 
         (31*G[{0, 0, bp, z^2}, w])/2 - 8*G[{0, 0, cm, 1}, w] + 
         4*G[{0, 0, cm, z^2}, w] - 8*G[{0, 0, cp, 1}, w] + 
         4*G[{0, 0, cp, z^2}, w] + (43*G[{0, 0, z^2, 0}, w])/2 - 
         35*G[{0, 0, z^2, 1}, w] + (3*G[{0, 0, z^2, z^2}, w])/2 + 
         20*G[{0, 1, -1, 0}, z] - 42*G[{0, 1, 0, 0}, w] + 
         84*G[{0, 1, 0, 1}, w] - 26*G[{0, 1, 0, z^2}, w] + 
         56*G[{0, 1, 1, 0}, w] + 20*G[{0, 1, 1, 0}, z] - 
         112*G[{0, 1, 1, 1}, w] + 32*G[{0, 1, 1, z^2}, w] + 
         10*G[{0, 1, bm, 0}, w] - 20*G[{0, 1, bm, 1}, w] + 
         10*G[{0, 1, bm, z^2}, w] + 10*G[{0, 1, bp, 0}, w] - 
         20*G[{0, 1, bp, 1}, w] + 10*G[{0, 1, bp, z^2}, w] - 
         26*G[{0, 1, z^2, 0}, w] + 52*G[{0, 1, z^2, 1}, w] - 
         10*G[{0, 1, z^2, z^2}, w] - (9*G[{0, bm, 0, 0}, w])/2 + 
         9*G[{0, bm, 0, 1}, w] - (9*G[{0, bm, 0, z^2}, w])/2 + 
         12*G[{0, bm, 1, 0}, w] - 24*G[{0, bm, 1, 1}, w] + 
         12*G[{0, bm, 1, z^2}, w] - (3*G[{0, bm, bm, 0}, w])/2 + 
         3*G[{0, bm, bm, 1}, w] - (3*G[{0, bm, bm, z^2}, w])/2 - 
         (3*G[{0, bm, bp, 0}, w])/2 + 3*G[{0, bm, bp, 1}, w] - 
         (3*G[{0, bm, bp, z^2}, w])/2 - (9*G[{0, bm, z^2, 0}, w])/2 + 
         9*G[{0, bm, z^2, 1}, w] - (9*G[{0, bm, z^2, z^2}, w])/2 - 
         (9*G[{0, bp, 0, 0}, w])/2 + 9*G[{0, bp, 0, 1}, w] - 
         (9*G[{0, bp, 0, z^2}, w])/2 + 12*G[{0, bp, 1, 0}, w] - 
         24*G[{0, bp, 1, 1}, w] + 12*G[{0, bp, 1, z^2}, w] - 
         (3*G[{0, bp, bm, 0}, w])/2 + 3*G[{0, bp, bm, 1}, w] - 
         (3*G[{0, bp, bm, z^2}, w])/2 - (3*G[{0, bp, bp, 0}, w])/2 + 
         3*G[{0, bp, bp, 1}, w] - (3*G[{0, bp, bp, z^2}, w])/2 - 
         (9*G[{0, bp, z^2, 0}, w])/2 + 9*G[{0, bp, z^2, 1}, w] - 
         (9*G[{0, bp, z^2, z^2}, w])/2 + 32*G[{0, cm, 1, 1}, w] - 
         16*G[{0, cm, 1, z^2}, w] - 12*G[{0, cm, cm, 1}, w] + 
         6*G[{0, cm, cm, z^2}, w] - 12*G[{0, cm, cp, 1}, w] + 
         6*G[{0, cm, cp, z^2}, w] - 4*G[{0, cm, z^2, 1}, w] + 
         2*G[{0, cm, z^2, z^2}, w] + 32*G[{0, cp, 1, 1}, w] - 
         16*G[{0, cp, 1, z^2}, w] - 12*G[{0, cp, cm, 1}, w] + 
         6*G[{0, cp, cm, z^2}, w] - 12*G[{0, cp, cp, 1}, w] + 
         6*G[{0, cp, cp, z^2}, w] - 4*G[{0, cp, z^2, 1}, w] + 
         2*G[{0, cp, z^2, z^2}, w] + 2*G[{0, -z, 0, 0}, w] + 
         4*G[{0, -z, 0, 1}, w] - 4*G[{0, -z, 0, z^2}, w] + 
         2*G[{0, -z, 1, 0}, w] + 28*G[{0, -z, 1, 1}, w] - 
         28*G[{0, -z, 1, z^2}, w] + 2*G[{0, -z, bm, 0}, w] - 
         4*G[{0, -z, bm, 1}, w] + 2*G[{0, -z, bm, z^2}, w] + 
         2*G[{0, -z, bp, 0}, w] - 4*G[{0, -z, bp, 1}, w] + 
         2*G[{0, -z, bp, z^2}, w] - 8*G[{0, -z, cm, 1}, w] + 
         4*G[{0, -z, cm, z^2}, w] - 8*G[{0, -z, cp, 1}, w] + 
         4*G[{0, -z, cp, z^2}, w] - 4*G[{0, -z, z^2, 0}, w] - 
         16*G[{0, -z, z^2, 1}, w] + 22*G[{0, -z, z^2, z^2}, w] + 
         2*G[{0, z, 0, 0}, w] + 4*G[{0, z, 0, 1}, w] - 
         4*G[{0, z, 0, z^2}, w] + 2*G[{0, z, 1, 0}, w] + 
         28*G[{0, z, 1, 1}, w] - 28*G[{0, z, 1, z^2}, w] + 
         2*G[{0, z, bm, 0}, w] - 4*G[{0, z, bm, 1}, w] + 
         2*G[{0, z, bm, z^2}, w] + 2*G[{0, z, bp, 0}, w] - 
         4*G[{0, z, bp, 1}, w] + 2*G[{0, z, bp, z^2}, w] - 
         8*G[{0, z, cm, 1}, w] + 4*G[{0, z, cm, z^2}, w] - 
         8*G[{0, z, cp, 1}, w] + 4*G[{0, z, cp, z^2}, w] - 
         4*G[{0, z, z^2, 0}, w] - 16*G[{0, z, z^2, 1}, w] + 
         22*G[{0, z, z^2, z^2}, w] + (35*G[{0, z^2, 0, 0}, w])/2 - 
         35*G[{0, z^2, 0, 1}, w] + (23*G[{0, z^2, 0, z^2}, w])/2 - 
         32*G[{0, z^2, 1, 0}, w] + 28*G[{0, z^2, 1, z^2}, w] - 
         (3*G[{0, z^2, bm, 0}, w])/2 + 3*G[{0, z^2, bm, 1}, w] - 
         (3*G[{0, z^2, bm, z^2}, w])/2 - (3*G[{0, z^2, bp, 0}, w])/2 + 
         3*G[{0, z^2, bp, 1}, w] - (3*G[{0, z^2, bp, z^2}, w])/2 + 
         12*G[{0, z^2, cm, 1}, w] - 6*G[{0, z^2, cm, z^2}, w] + 
         12*G[{0, z^2, cp, 1}, w] - 6*G[{0, z^2, cp, z^2}, w] + 
         (23*G[{0, z^2, z^2, 0}, w])/2 + 13*G[{0, z^2, z^2, 1}, w] - 
         (53*G[{0, z^2, z^2, z^2}, w])/2 - 16*G[{1, -1, -1, 0}, z] - 
         12*G[{1, -1, 0, 0}, z] - 16*G[{1, -1, 1, 0}, z] - 
         8*G[{1, 0, -1, 0}, z] - 44*G[{1, 0, 0, 0}, w] - 
         56*G[{1, 0, 0, 0}, z] + 88*G[{1, 0, 0, 1}, w] - 
         38*G[{1, 0, 0, z^2}, w] + 84*G[{1, 0, 1, 0}, w] - 
         8*G[{1, 0, 1, 0}, z] - 168*G[{1, 0, 1, 1}, w] + 
         72*G[{1, 0, 1, z^2}, w] + 2*G[{1, 0, bm, 0}, w] - 
         4*G[{1, 0, bm, 1}, w] + 2*G[{1, 0, bm, z^2}, w] + 
         2*G[{1, 0, bp, 0}, w] - 4*G[{1, 0, bp, 1}, w] + 
         2*G[{1, 0, bp, z^2}, w] + 12*G[{1, 0, cm, 1}, w] - 
         6*G[{1, 0, cm, z^2}, w] + 12*G[{1, 0, cp, 1}, w] - 
         6*G[{1, 0, cp, z^2}, w] - 38*G[{1, 0, z^2, 0}, w] + 
         64*G[{1, 0, z^2, 1}, w] - 20*G[{1, 0, z^2, z^2}, w] - 
         16*G[{1, 1, -1, 0}, z] + 88*G[{1, 1, 0, 0}, w] - 
         12*G[{1, 1, 0, 0}, z] - 176*G[{1, 1, 0, 1}, w] + 
         88*G[{1, 1, 0, z^2}, w] - 256*G[{1, 1, 1, 0}, w] - 
         16*G[{1, 1, 1, 0}, z] + 512*G[{1, 1, 1, 1}, w] - 
         256*G[{1, 1, 1, z^2}, w] + 40*G[{1, 1, bm, 0}, w] - 
         80*G[{1, 1, bm, 1}, w] + 40*G[{1, 1, bm, z^2}, w] + 
         40*G[{1, 1, bp, 0}, w] - 80*G[{1, 1, bp, 1}, w] + 
         40*G[{1, 1, bp, z^2}, w] + 88*G[{1, 1, z^2, 0}, w] - 
         176*G[{1, 1, z^2, 1}, w] + 88*G[{1, 1, z^2, z^2}, w] - 
         12*G[{1, bm, 0, 0}, w] + 24*G[{1, bm, 0, 1}, w] - 
         12*G[{1, bm, 0, z^2}, w] + 32*G[{1, bm, 1, 0}, w] - 
         64*G[{1, bm, 1, 1}, w] + 32*G[{1, bm, 1, z^2}, w] - 
         4*G[{1, bm, bm, 0}, w] + 8*G[{1, bm, bm, 1}, w] - 
         4*G[{1, bm, bm, z^2}, w] - 4*G[{1, bm, bp, 0}, w] + 
         8*G[{1, bm, bp, 1}, w] - 4*G[{1, bm, bp, z^2}, w] - 
         12*G[{1, bm, z^2, 0}, w] + 24*G[{1, bm, z^2, 1}, w] - 
         12*G[{1, bm, z^2, z^2}, w] - 12*G[{1, bp, 0, 0}, w] + 
         24*G[{1, bp, 0, 1}, w] - 12*G[{1, bp, 0, z^2}, w] + 
         32*G[{1, bp, 1, 0}, w] - 64*G[{1, bp, 1, 1}, w] + 
         32*G[{1, bp, 1, z^2}, w] - 4*G[{1, bp, bm, 0}, w] + 
         8*G[{1, bp, bm, 1}, w] - 4*G[{1, bp, bm, z^2}, w] - 
         4*G[{1, bp, bp, 0}, w] + 8*G[{1, bp, bp, 1}, w] - 
         4*G[{1, bp, bp, z^2}, w] - 12*G[{1, bp, z^2, 0}, w] + 
         24*G[{1, bp, z^2, 1}, w] - 12*G[{1, bp, z^2, z^2}, w] - 
         12*G[{1, -z, 0, 1}, w] + 6*G[{1, -z, 0, z^2}, w] - 
         24*G[{1, -z, 1, 1}, w] + 24*G[{1, -z, 1, z^2}, w] - 
         6*G[{1, -z, bm, 0}, w] + 12*G[{1, -z, bm, 1}, w] - 
         6*G[{1, -z, bm, z^2}, w] - 6*G[{1, -z, bp, 0}, w] + 
         12*G[{1, -z, bp, 1}, w] - 6*G[{1, -z, bp, z^2}, w] + 
         12*G[{1, -z, cm, 1}, w] - 6*G[{1, -z, cm, z^2}, w] + 
         12*G[{1, -z, cp, 1}, w] - 6*G[{1, -z, cp, z^2}, w] + 
         6*G[{1, -z, z^2, 0}, w] - 12*G[{1, -z, z^2, z^2}, w] - 
         12*G[{1, z, 0, 1}, w] + 6*G[{1, z, 0, z^2}, w] - 
         24*G[{1, z, 1, 1}, w] + 24*G[{1, z, 1, z^2}, w] - 
         6*G[{1, z, bm, 0}, w] + 12*G[{1, z, bm, 1}, w] - 
         6*G[{1, z, bm, z^2}, w] - 6*G[{1, z, bp, 0}, w] + 
         12*G[{1, z, bp, 1}, w] - 6*G[{1, z, bp, z^2}, w] + 
         12*G[{1, z, cm, 1}, w] - 6*G[{1, z, cm, z^2}, w] + 
         12*G[{1, z, cp, 1}, w] - 6*G[{1, z, cp, z^2}, w] + 
         6*G[{1, z, z^2, 0}, w] - 12*G[{1, z, z^2, z^2}, w] - 
         32*G[{1, z^2, 0, 0}, w] + 64*G[{1, z^2, 0, 1}, w] - 
         32*G[{1, z^2, 0, z^2}, w] + 96*G[{1, z^2, 1, 0}, w] - 
         192*G[{1, z^2, 1, 1}, w] + 96*G[{1, z^2, 1, z^2}, w] - 
         16*G[{1, z^2, bm, 0}, w] + 32*G[{1, z^2, bm, 1}, w] - 
         16*G[{1, z^2, bm, z^2}, w] - 16*G[{1, z^2, bp, 0}, w] + 
         32*G[{1, z^2, bp, 1}, w] - 16*G[{1, z^2, bp, z^2}, w] - 
         32*G[{1, z^2, z^2, 0}, w] + 64*G[{1, z^2, z^2, 1}, w] - 
         32*G[{1, z^2, z^2, z^2}, w] + (7*G[{bm, 0, 0, 0}, w])/2 - 
         7*G[{bm, 0, 0, 1}, w] + (7*G[{bm, 0, 0, z^2}, w])/2 - 
         12*G[{bm, 0, 1, 0}, w] + 24*G[{bm, 0, 1, 1}, w] - 
         12*G[{bm, 0, 1, z^2}, w] + (5*G[{bm, 0, bm, 0}, w])/2 - 
         5*G[{bm, 0, bm, 1}, w] + (5*G[{bm, 0, bm, z^2}, w])/2 + 
         (5*G[{bm, 0, bp, 0}, w])/2 - 5*G[{bm, 0, bp, 1}, w] + 
         (5*G[{bm, 0, bp, z^2}, w])/2 + (7*G[{bm, 0, z^2, 0}, w])/2 - 
         7*G[{bm, 0, z^2, 1}, w] + (7*G[{bm, 0, z^2, z^2}, w])/2 - 
         10*G[{bm, 1, 0, 0}, w] + 20*G[{bm, 1, 0, 1}, w] - 
         10*G[{bm, 1, 0, z^2}, w] + 32*G[{bm, 1, 1, 0}, w] - 
         64*G[{bm, 1, 1, 1}, w] + 32*G[{bm, 1, 1, z^2}, w] - 
         6*G[{bm, 1, bm, 0}, w] + 12*G[{bm, 1, bm, 1}, w] - 
         6*G[{bm, 1, bm, z^2}, w] - 6*G[{bm, 1, bp, 0}, w] + 
         12*G[{bm, 1, bp, 1}, w] - 6*G[{bm, 1, bp, z^2}, w] - 
         10*G[{bm, 1, z^2, 0}, w] + 20*G[{bm, 1, z^2, 1}, w] - 
         10*G[{bm, 1, z^2, z^2}, w] + (3*G[{bm, bm, 0, 0}, w])/2 - 
         3*G[{bm, bm, 0, 1}, w] + (3*G[{bm, bm, 0, z^2}, w])/2 - 
         4*G[{bm, bm, 1, 0}, w] + 8*G[{bm, bm, 1, 1}, w] - 
         4*G[{bm, bm, 1, z^2}, w] + G[{bm, bm, bm, 0}, w]/2 - 
         G[{bm, bm, bm, 1}, w] + G[{bm, bm, bm, z^2}, w]/2 + 
         G[{bm, bm, bp, 0}, w]/2 - G[{bm, bm, bp, 1}, w] + 
         G[{bm, bm, bp, z^2}, w]/2 + (3*G[{bm, bm, z^2, 0}, w])/2 - 
         3*G[{bm, bm, z^2, 1}, w] + (3*G[{bm, bm, z^2, z^2}, w])/2 + 
         (3*G[{bm, bp, 0, 0}, w])/2 - 3*G[{bm, bp, 0, 1}, w] + 
         (3*G[{bm, bp, 0, z^2}, w])/2 - 4*G[{bm, bp, 1, 0}, w] + 
         8*G[{bm, bp, 1, 1}, w] - 4*G[{bm, bp, 1, z^2}, w] + 
         G[{bm, bp, bm, 0}, w]/2 - G[{bm, bp, bm, 1}, w] + 
         G[{bm, bp, bm, z^2}, w]/2 + G[{bm, bp, bp, 0}, w]/2 - 
         G[{bm, bp, bp, 1}, w] + G[{bm, bp, bp, z^2}, w]/2 + 
         (3*G[{bm, bp, z^2, 0}, w])/2 - 3*G[{bm, bp, z^2, 1}, w] + 
         (3*G[{bm, bp, z^2, z^2}, w])/2 + (7*G[{bm, z^2, 0, 0}, w])/2 - 
         7*G[{bm, z^2, 0, 1}, w] + (7*G[{bm, z^2, 0, z^2}, w])/2 - 
         12*G[{bm, z^2, 1, 0}, w] + 24*G[{bm, z^2, 1, 1}, w] - 
         12*G[{bm, z^2, 1, z^2}, w] + (5*G[{bm, z^2, bm, 0}, w])/2 - 
         5*G[{bm, z^2, bm, 1}, w] + (5*G[{bm, z^2, bm, z^2}, w])/2 + 
         (5*G[{bm, z^2, bp, 0}, w])/2 - 5*G[{bm, z^2, bp, 1}, w] + 
         (5*G[{bm, z^2, bp, z^2}, w])/2 + (7*G[{bm, z^2, z^2, 0}, w])/2 - 
         7*G[{bm, z^2, z^2, 1}, w] + (7*G[{bm, z^2, z^2, z^2}, w])/2 + 
         (7*G[{bp, 0, 0, 0}, w])/2 - 7*G[{bp, 0, 0, 1}, w] + 
         (7*G[{bp, 0, 0, z^2}, w])/2 - 12*G[{bp, 0, 1, 0}, w] + 
         24*G[{bp, 0, 1, 1}, w] - 12*G[{bp, 0, 1, z^2}, w] + 
         (5*G[{bp, 0, bm, 0}, w])/2 - 5*G[{bp, 0, bm, 1}, w] + 
         (5*G[{bp, 0, bm, z^2}, w])/2 + (5*G[{bp, 0, bp, 0}, w])/2 - 
         5*G[{bp, 0, bp, 1}, w] + (5*G[{bp, 0, bp, z^2}, w])/2 + 
         (7*G[{bp, 0, z^2, 0}, w])/2 - 7*G[{bp, 0, z^2, 1}, w] + 
         (7*G[{bp, 0, z^2, z^2}, w])/2 - 10*G[{bp, 1, 0, 0}, w] + 
         20*G[{bp, 1, 0, 1}, w] - 10*G[{bp, 1, 0, z^2}, w] + 
         32*G[{bp, 1, 1, 0}, w] - 64*G[{bp, 1, 1, 1}, w] + 
         32*G[{bp, 1, 1, z^2}, w] - 6*G[{bp, 1, bm, 0}, w] + 
         12*G[{bp, 1, bm, 1}, w] - 6*G[{bp, 1, bm, z^2}, w] - 
         6*G[{bp, 1, bp, 0}, w] + 12*G[{bp, 1, bp, 1}, w] - 
         6*G[{bp, 1, bp, z^2}, w] - 10*G[{bp, 1, z^2, 0}, w] + 
         20*G[{bp, 1, z^2, 1}, w] - 10*G[{bp, 1, z^2, z^2}, w] + 
         (3*G[{bp, bm, 0, 0}, w])/2 - 3*G[{bp, bm, 0, 1}, w] + 
         (3*G[{bp, bm, 0, z^2}, w])/2 - 4*G[{bp, bm, 1, 0}, w] + 
         8*G[{bp, bm, 1, 1}, w] - 4*G[{bp, bm, 1, z^2}, w] + 
         G[{bp, bm, bm, 0}, w]/2 - G[{bp, bm, bm, 1}, w] + 
         G[{bp, bm, bm, z^2}, w]/2 + G[{bp, bm, bp, 0}, w]/2 - 
         G[{bp, bm, bp, 1}, w] + G[{bp, bm, bp, z^2}, w]/2 + 
         (3*G[{bp, bm, z^2, 0}, w])/2 - 3*G[{bp, bm, z^2, 1}, w] + 
         (3*G[{bp, bm, z^2, z^2}, w])/2 + (3*G[{bp, bp, 0, 0}, w])/2 - 
         3*G[{bp, bp, 0, 1}, w] + (3*G[{bp, bp, 0, z^2}, w])/2 - 
         4*G[{bp, bp, 1, 0}, w] + 8*G[{bp, bp, 1, 1}, w] - 
         4*G[{bp, bp, 1, z^2}, w] + G[{bp, bp, bm, 0}, w]/2 - 
         G[{bp, bp, bm, 1}, w] + G[{bp, bp, bm, z^2}, w]/2 + 
         G[{bp, bp, bp, 0}, w]/2 - G[{bp, bp, bp, 1}, w] + 
         G[{bp, bp, bp, z^2}, w]/2 + (3*G[{bp, bp, z^2, 0}, w])/2 - 
         3*G[{bp, bp, z^2, 1}, w] + (3*G[{bp, bp, z^2, z^2}, w])/2 + 
         (7*G[{bp, z^2, 0, 0}, w])/2 - 7*G[{bp, z^2, 0, 1}, w] + 
         (7*G[{bp, z^2, 0, z^2}, w])/2 - 12*G[{bp, z^2, 1, 0}, w] + 
         24*G[{bp, z^2, 1, 1}, w] - 12*G[{bp, z^2, 1, z^2}, w] + 
         (5*G[{bp, z^2, bm, 0}, w])/2 - 5*G[{bp, z^2, bm, 1}, w] + 
         (5*G[{bp, z^2, bm, z^2}, w])/2 + (5*G[{bp, z^2, bp, 0}, w])/2 - 
         5*G[{bp, z^2, bp, 1}, w] + (5*G[{bp, z^2, bp, z^2}, w])/2 + 
         (7*G[{bp, z^2, z^2, 0}, w])/2 - 7*G[{bp, z^2, z^2, 1}, w] + 
         (7*G[{bp, z^2, z^2, z^2}, w])/2 - G[{-z, -1, 0, 0}, w] + 
         2*G[{-z, -1, 0, 1}, w] - 7*G[{-z, 0, 0, 0}, w] + 
         14*G[{-z, 0, 0, 1}, w] - 2*G[{-z, 0, 0, z^2}, w] - 
         6*G[{-z, 0, 1, 0}, w] + 12*G[{-z, 0, 1, 1}, w] - 
         20*G[{-z, 0, 1, z^2}, w] + 12*G[{-z, 0, bm, 0}, w] - 
         24*G[{-z, 0, bm, 1}, w] + 12*G[{-z, 0, bm, z^2}, w] + 
         12*G[{-z, 0, bp, 0}, w] - 24*G[{-z, 0, bp, 1}, w] + 
         12*G[{-z, 0, bp, z^2}, w] + 4*G[{-z, 0, cm, 1}, w] - 
         2*G[{-z, 0, cm, z^2}, w] + 4*G[{-z, 0, cp, 1}, w] - 
         2*G[{-z, 0, cp, z^2}, w] - 2*G[{-z, 0, z^2, 0}, w] + 
         10*G[{-z, 0, z^2, z^2}, w] + 8*G[{-z, 1, 0, 0}, w] - 
         16*G[{-z, 1, 0, 1}, w] - 4*G[{-z, 1, 0, z^2}, w] + 
         28*G[{-z, 1, 1, 0}, w] - 120*G[{-z, 1, 1, 1}, w] + 
         96*G[{-z, 1, 1, z^2}, w] - 20*G[{-z, 1, bm, 0}, w] + 
         40*G[{-z, 1, bm, 1}, w] - 20*G[{-z, 1, bm, z^2}, w] - 
         20*G[{-z, 1, bp, 0}, w] + 40*G[{-z, 1, bp, 1}, w] - 
         20*G[{-z, 1, bp, z^2}, w] + 20*G[{-z, 1, cm, 1}, w] - 
         10*G[{-z, 1, cm, z^2}, w] + 20*G[{-z, 1, cp, 1}, w] - 
         10*G[{-z, 1, cp, z^2}, w] - 4*G[{-z, 1, z^2, 0}, w] + 
         36*G[{-z, 1, z^2, 1}, w] - 42*G[{-z, 1, z^2, z^2}, w] + 
         3*G[{-z, bm, 0, 0}, w] - 6*G[{-z, bm, 0, 1}, w] + 
         3*G[{-z, bm, 0, z^2}, w] - 8*G[{-z, bm, 1, 0}, w] + 
         16*G[{-z, bm, 1, 1}, w] - 8*G[{-z, bm, 1, z^2}, w] + 
         G[{-z, bm, bm, 0}, w] - 2*G[{-z, bm, bm, 1}, w] + 
         G[{-z, bm, bm, z^2}, w] + G[{-z, bm, bp, 0}, w] - 
         2*G[{-z, bm, bp, 1}, w] + G[{-z, bm, bp, z^2}, w] + 
         3*G[{-z, bm, z^2, 0}, w] - 6*G[{-z, bm, z^2, 1}, w] + 
         3*G[{-z, bm, z^2, z^2}, w] + 3*G[{-z, bp, 0, 0}, w] - 
         6*G[{-z, bp, 0, 1}, w] + 3*G[{-z, bp, 0, z^2}, w] - 
         8*G[{-z, bp, 1, 0}, w] + 16*G[{-z, bp, 1, 1}, w] - 
         8*G[{-z, bp, 1, z^2}, w] + G[{-z, bp, bm, 0}, w] - 
         2*G[{-z, bp, bm, 1}, w] + G[{-z, bp, bm, z^2}, w] + 
         G[{-z, bp, bp, 0}, w] - 2*G[{-z, bp, bp, 1}, w] + 
         G[{-z, bp, bp, z^2}, w] + 3*G[{-z, bp, z^2, 0}, w] - 
         6*G[{-z, bp, z^2, 1}, w] + 3*G[{-z, bp, z^2, z^2}, w] - 
         G[{-z, -z, 0, 0}, w] + 2*G[{-z, -z, 0, 1}, w] - 
         G[{-z, -z, 1, 0}, w] + 6*G[{-z, -z, 1, 1}, w] - 
         6*G[{-z, -z, 1, z^2}, w] + G[{-z, -z, bm, 0}, w] - 
         2*G[{-z, -z, bm, 1}, w] + G[{-z, -z, bm, z^2}, w] + 
         G[{-z, -z, bp, 0}, w] - 2*G[{-z, -z, bp, 1}, w] + 
         G[{-z, -z, bp, z^2}, w] - 4*G[{-z, -z, z^2, 1}, w] + 
         5*G[{-z, -z, z^2, z^2}, w] - G[{-z, z, 0, 0}, w] + 
         2*G[{-z, z, 0, 1}, w] - G[{-z, z, 1, 0}, w] - 
         10*G[{-z, z, 1, 1}, w] + 10*G[{-z, z, 1, z^2}, w] + 
         G[{-z, z, bm, 0}, w] - 2*G[{-z, z, bm, 1}, w] + 
         G[{-z, z, bm, z^2}, w] + G[{-z, z, bp, 0}, w] - 
         2*G[{-z, z, bp, 1}, w] + G[{-z, z, bp, z^2}, w] + 
         12*G[{-z, z, z^2, 1}, w] - 11*G[{-z, z, z^2, z^2}, w] - 
         6*G[{-z, z^2, 0, 0}, w] + 7*G[{-z, z^2, 0, z^2}, w] - 
         14*G[{-z, z^2, 1, 0}, w] + 76*G[{-z, z^2, 1, 1}, w] - 
         60*G[{-z, z^2, 1, z^2}, w] + 7*G[{-z, z^2, bm, 0}, w] - 
         14*G[{-z, z^2, bm, 1}, w] + 7*G[{-z, z^2, bm, z^2}, w] + 
         7*G[{-z, z^2, bp, 0}, w] - 14*G[{-z, z^2, bp, 1}, w] + 
         7*G[{-z, z^2, bp, z^2}, w] - 8*G[{-z, z^2, cm, 1}, w] + 
         4*G[{-z, z^2, cm, z^2}, w] - 8*G[{-z, z^2, cp, 1}, w] + 
         4*G[{-z, z^2, cp, z^2}, w] + 7*G[{-z, z^2, z^2, 0}, w] - 
         38*G[{-z, z^2, z^2, 1}, w] + 29*G[{-z, z^2, z^2, z^2}, w] - 
         G[{z, -1, 0, 0}, w] + 2*G[{z, -1, 0, 1}, w] - 7*G[{z, 0, 0, 0}, w] + 
         14*G[{z, 0, 0, 1}, w] - 2*G[{z, 0, 0, z^2}, w] - 
         6*G[{z, 0, 1, 0}, w] + 12*G[{z, 0, 1, 1}, w] - 
         20*G[{z, 0, 1, z^2}, w] + 12*G[{z, 0, bm, 0}, w] - 
         24*G[{z, 0, bm, 1}, w] + 12*G[{z, 0, bm, z^2}, w] + 
         12*G[{z, 0, bp, 0}, w] - 24*G[{z, 0, bp, 1}, w] + 
         12*G[{z, 0, bp, z^2}, w] + 4*G[{z, 0, cm, 1}, w] - 
         2*G[{z, 0, cm, z^2}, w] + 4*G[{z, 0, cp, 1}, w] - 
         2*G[{z, 0, cp, z^2}, w] - 2*G[{z, 0, z^2, 0}, w] + 
         10*G[{z, 0, z^2, z^2}, w] + 8*G[{z, 1, 0, 0}, w] - 
         16*G[{z, 1, 0, 1}, w] - 4*G[{z, 1, 0, z^2}, w] + 
         28*G[{z, 1, 1, 0}, w] - 120*G[{z, 1, 1, 1}, w] + 
         96*G[{z, 1, 1, z^2}, w] - 20*G[{z, 1, bm, 0}, w] + 
         40*G[{z, 1, bm, 1}, w] - 20*G[{z, 1, bm, z^2}, w] - 
         20*G[{z, 1, bp, 0}, w] + 40*G[{z, 1, bp, 1}, w] - 
         20*G[{z, 1, bp, z^2}, w] + 20*G[{z, 1, cm, 1}, w] - 
         10*G[{z, 1, cm, z^2}, w] + 20*G[{z, 1, cp, 1}, w] - 
         10*G[{z, 1, cp, z^2}, w] - 4*G[{z, 1, z^2, 0}, w] + 
         36*G[{z, 1, z^2, 1}, w] - 42*G[{z, 1, z^2, z^2}, w] + 
         3*G[{z, bm, 0, 0}, w] - 6*G[{z, bm, 0, 1}, w] + 
         3*G[{z, bm, 0, z^2}, w] - 8*G[{z, bm, 1, 0}, w] + 
         16*G[{z, bm, 1, 1}, w] - 8*G[{z, bm, 1, z^2}, w] + 
         G[{z, bm, bm, 0}, w] - 2*G[{z, bm, bm, 1}, w] + 
         G[{z, bm, bm, z^2}, w] + G[{z, bm, bp, 0}, w] - 
         2*G[{z, bm, bp, 1}, w] + G[{z, bm, bp, z^2}, w] + 
         3*G[{z, bm, z^2, 0}, w] - 6*G[{z, bm, z^2, 1}, w] + 
         3*G[{z, bm, z^2, z^2}, w] + 3*G[{z, bp, 0, 0}, w] - 
         6*G[{z, bp, 0, 1}, w] + 3*G[{z, bp, 0, z^2}, w] - 
         8*G[{z, bp, 1, 0}, w] + 16*G[{z, bp, 1, 1}, w] - 
         8*G[{z, bp, 1, z^2}, w] + G[{z, bp, bm, 0}, w] - 
         2*G[{z, bp, bm, 1}, w] + G[{z, bp, bm, z^2}, w] + 
         G[{z, bp, bp, 0}, w] - 2*G[{z, bp, bp, 1}, w] + 
         G[{z, bp, bp, z^2}, w] + 3*G[{z, bp, z^2, 0}, w] - 
         6*G[{z, bp, z^2, 1}, w] + 3*G[{z, bp, z^2, z^2}, w] - 
         G[{z, -z, 0, 0}, w] + 2*G[{z, -z, 0, 1}, w] - G[{z, -z, 1, 0}, w] - 
         10*G[{z, -z, 1, 1}, w] + 10*G[{z, -z, 1, z^2}, w] + 
         G[{z, -z, bm, 0}, w] - 2*G[{z, -z, bm, 1}, w] + 
         G[{z, -z, bm, z^2}, w] + G[{z, -z, bp, 0}, w] - 
         2*G[{z, -z, bp, 1}, w] + G[{z, -z, bp, z^2}, w] + 
         12*G[{z, -z, z^2, 1}, w] - 11*G[{z, -z, z^2, z^2}, w] - 
         G[{z, z, 0, 0}, w] + 2*G[{z, z, 0, 1}, w] - G[{z, z, 1, 0}, w] + 
         6*G[{z, z, 1, 1}, w] - 6*G[{z, z, 1, z^2}, w] + 
         G[{z, z, bm, 0}, w] - 2*G[{z, z, bm, 1}, w] + G[{z, z, bm, z^2}, 
          w] + G[{z, z, bp, 0}, w] - 2*G[{z, z, bp, 1}, w] + 
         G[{z, z, bp, z^2}, w] - 4*G[{z, z, z^2, 1}, w] + 
         5*G[{z, z, z^2, z^2}, w] - 6*G[{z, z^2, 0, 0}, w] + 
         7*G[{z, z^2, 0, z^2}, w] - 14*G[{z, z^2, 1, 0}, w] + 
         76*G[{z, z^2, 1, 1}, w] - 60*G[{z, z^2, 1, z^2}, w] + 
         7*G[{z, z^2, bm, 0}, w] - 14*G[{z, z^2, bm, 1}, w] + 
         7*G[{z, z^2, bm, z^2}, w] + 7*G[{z, z^2, bp, 0}, w] - 
         14*G[{z, z^2, bp, 1}, w] + 7*G[{z, z^2, bp, z^2}, w] - 
         8*G[{z, z^2, cm, 1}, w] + 4*G[{z, z^2, cm, z^2}, w] - 
         8*G[{z, z^2, cp, 1}, w] + 4*G[{z, z^2, cp, z^2}, w] + 
         7*G[{z, z^2, z^2, 0}, w] - 38*G[{z, z^2, z^2, 1}, w] + 
         29*G[{z, z^2, z^2, z^2}, w] + (35*G[{z^2, 0, 0, 0}, w])/2 - 
         27*G[{z^2, 0, 0, 1}, w] + (21*G[{z^2, 0, 0, z^2}, w])/2 - 
         32*G[{z^2, 0, 1, 0}, w] + 32*G[{z^2, 0, 1, 1}, w] - 
         4*G[{z^2, 0, 1, z^2}, w] - G[{z^2, 0, bm, 0}, w]/2 + 
         G[{z^2, 0, bm, 1}, w] - G[{z^2, 0, bm, z^2}, w]/2 - 
         G[{z^2, 0, bp, 0}, w]/2 + G[{z^2, 0, bp, 1}, w] - 
         G[{z^2, 0, bp, z^2}, w]/2 + 4*G[{z^2, 0, cm, 1}, w] - 
         2*G[{z^2, 0, cm, z^2}, w] + 4*G[{z^2, 0, cp, 1}, w] - 
         2*G[{z^2, 0, cp, z^2}, w] + (21*G[{z^2, 0, z^2, 0}, w])/2 - 
         9*G[{z^2, 0, z^2, 1}, w] - (7*G[{z^2, 0, z^2, z^2}, w])/2 - 
         42*G[{z^2, 1, 0, 0}, w] + 52*G[{z^2, 1, 0, 1}, w] - 
         14*G[{z^2, 1, 0, z^2}, w] + 56*G[{z^2, 1, 1, 0}, w] - 
         112*G[{z^2, 1, 1, 1}, w] + 32*G[{z^2, 1, 1, z^2}, w] - 
         2*G[{z^2, 1, bm, 0}, w] + 4*G[{z^2, 1, bm, 1}, w] - 
         2*G[{z^2, 1, bm, z^2}, w] - 2*G[{z^2, 1, bp, 0}, w] + 
         4*G[{z^2, 1, bp, 1}, w] - 2*G[{z^2, 1, bp, z^2}, w] + 
         16*G[{z^2, 1, cm, 1}, w] - 8*G[{z^2, 1, cm, z^2}, w] + 
         16*G[{z^2, 1, cp, 1}, w] - 8*G[{z^2, 1, cp, z^2}, w] - 
         14*G[{z^2, 1, z^2, 0}, w] + 12*G[{z^2, 1, z^2, 1}, w] + 
         10*G[{z^2, 1, z^2, z^2}, w] + (9*G[{z^2, bm, 0, 0}, w])/2 - 
         9*G[{z^2, bm, 0, 1}, w] + (9*G[{z^2, bm, 0, z^2}, w])/2 - 
         12*G[{z^2, bm, 1, 0}, w] + 24*G[{z^2, bm, 1, 1}, w] - 
         12*G[{z^2, bm, 1, z^2}, w] + (3*G[{z^2, bm, bm, 0}, w])/2 - 
         3*G[{z^2, bm, bm, 1}, w] + (3*G[{z^2, bm, bm, z^2}, w])/2 + 
         (3*G[{z^2, bm, bp, 0}, w])/2 - 3*G[{z^2, bm, bp, 1}, w] + 
         (3*G[{z^2, bm, bp, z^2}, w])/2 + (9*G[{z^2, bm, z^2, 0}, w])/2 - 
         9*G[{z^2, bm, z^2, 1}, w] + (9*G[{z^2, bm, z^2, z^2}, w])/2 + 
         (9*G[{z^2, bp, 0, 0}, w])/2 - 9*G[{z^2, bp, 0, 1}, w] + 
         (9*G[{z^2, bp, 0, z^2}, w])/2 - 12*G[{z^2, bp, 1, 0}, w] + 
         24*G[{z^2, bp, 1, 1}, w] - 12*G[{z^2, bp, 1, z^2}, w] + 
         (3*G[{z^2, bp, bm, 0}, w])/2 - 3*G[{z^2, bp, bm, 1}, w] + 
         (3*G[{z^2, bp, bm, z^2}, w])/2 + (3*G[{z^2, bp, bp, 0}, w])/2 - 
         3*G[{z^2, bp, bp, 1}, w] + (3*G[{z^2, bp, bp, z^2}, w])/2 + 
         (9*G[{z^2, bp, z^2, 0}, w])/2 - 9*G[{z^2, bp, z^2, 1}, w] + 
         (9*G[{z^2, bp, z^2, z^2}, w])/2 + 16*G[{z^2, cm, 1, 1}, w] - 
         8*G[{z^2, cm, 1, z^2}, w] - 6*G[{z^2, cm, cm, 1}, w] + 
         3*G[{z^2, cm, cm, z^2}, w] - 6*G[{z^2, cm, cp, 1}, w] + 
         3*G[{z^2, cm, cp, z^2}, w] - 2*G[{z^2, cm, z^2, 1}, w] + 
         G[{z^2, cm, z^2, z^2}, w] + 16*G[{z^2, cp, 1, 1}, w] - 
         8*G[{z^2, cp, 1, z^2}, w] - 6*G[{z^2, cp, cm, 1}, w] + 
         3*G[{z^2, cp, cm, z^2}, w] - 6*G[{z^2, cp, cp, 1}, w] + 
         3*G[{z^2, cp, cp, z^2}, w] - 2*G[{z^2, cp, z^2, 1}, w] + 
         G[{z^2, cp, z^2, z^2}, w] + 6*G[{z^2, -z, 0, 0}, w] - 
         8*G[{z^2, -z, 0, 1}, w] - 2*G[{z^2, -z, 0, z^2}, w] + 
         6*G[{z^2, -z, 1, 0}, w] - 12*G[{z^2, -z, 1, 1}, w] + 
         12*G[{z^2, -z, 1, z^2}, w] - 4*G[{z^2, -z, bm, 0}, w] + 
         8*G[{z^2, -z, bm, 1}, w] - 4*G[{z^2, -z, bm, z^2}, w] - 
         4*G[{z^2, -z, bp, 0}, w] + 8*G[{z^2, -z, bp, 1}, w] - 
         4*G[{z^2, -z, bp, z^2}, w] - 4*G[{z^2, -z, cm, 1}, w] + 
         2*G[{z^2, -z, cm, z^2}, w] - 4*G[{z^2, -z, cp, 1}, w] + 
         2*G[{z^2, -z, cp, z^2}, w] - 2*G[{z^2, -z, z^2, 0}, w] + 
         8*G[{z^2, -z, z^2, 1}, w] - 10*G[{z^2, -z, z^2, z^2}, w] + 
         6*G[{z^2, z, 0, 0}, w] - 8*G[{z^2, z, 0, 1}, w] - 
         2*G[{z^2, z, 0, z^2}, w] + 6*G[{z^2, z, 1, 0}, w] - 
         12*G[{z^2, z, 1, 1}, w] + 12*G[{z^2, z, 1, z^2}, w] - 
         4*G[{z^2, z, bm, 0}, w] + 8*G[{z^2, z, bm, 1}, w] - 
         4*G[{z^2, z, bm, z^2}, w] - 4*G[{z^2, z, bp, 0}, w] + 
         8*G[{z^2, z, bp, 1}, w] - 4*G[{z^2, z, bp, z^2}, w] - 
         4*G[{z^2, z, cm, 1}, w] + 2*G[{z^2, z, cm, z^2}, w] - 
         4*G[{z^2, z, cp, 1}, w] + 2*G[{z^2, z, cp, z^2}, w] - 
         2*G[{z^2, z, z^2, 0}, w] + 8*G[{z^2, z, z^2, 1}, w] - 
         10*G[{z^2, z, z^2, z^2}, w] + (25*G[{z^2, z^2, 0, 0}, w])/2 - 
         9*G[{z^2, z^2, 0, 1}, w] + (5*G[{z^2, z^2, 0, z^2}, w])/2 - 
         16*G[{z^2, z^2, 1, 0}, w] + 16*G[{z^2, z^2, 1, 1}, w] - 
         4*G[{z^2, z^2, 1, z^2}, w] + (7*G[{z^2, z^2, bm, 0}, w])/2 - 
         7*G[{z^2, z^2, bm, 1}, w] + (7*G[{z^2, z^2, bm, z^2}, w])/2 + 
         (7*G[{z^2, z^2, bp, 0}, w])/2 - 7*G[{z^2, z^2, bp, 1}, w] + 
         (7*G[{z^2, z^2, bp, z^2}, w])/2 + 2*G[{z^2, z^2, cm, 1}, w] - 
         G[{z^2, z^2, cm, z^2}, w] + 2*G[{z^2, z^2, cp, 1}, w] - 
         G[{z^2, z^2, cp, z^2}, w] + (5*G[{z^2, z^2, z^2, 0}, w])/2 + 
         G[{z^2, z^2, z^2, 1}, w] + (7*G[{z^2, z^2, z^2, z^2}, w])/2 + 
         (2*G[{-1}, w] + 9*G[{-1}, z] + 5*G[{0}, w] - 12*G[{0}, z] + 
           18*G[{1}, w] + 9*G[{1}, z] - 4*G[{bm}, w] - 4*G[{bp}, w] - 
           8*G[{-z}, w] - 8*G[{z}, w] - 4*G[{z^2}, w])*Zeta[3]), 
     MI[40] -> \[Epsilon]^5*Help["Fam_np", 40] + \[Epsilon]^3*
        (((-2*I)/3)*Pi^3 + Pi^2*(-G[{-1}, z]/6 + G[{0}, z]/3 - G[{1}, w]/3 - 
           G[{1}, z]/6 + G[{-z}, w]/6 + G[{z}, w]/6 + G[{z^2}, w]/6) + 
         G[{-z}, w]*(-2*G[{-1, 0}, z] - 4*G[{0, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{z}, w]*(-2*G[{-1, 0}, z] - 4*G[{0, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{0}, w]*(-2*G[{-1, 0}, z] + 4*G[{0, 0}, z] - 2*G[{1, 0}, z]) + 
         G[{0}, z]*(-2*G[{0, cm}, w] - 2*G[{0, cp}, w] + 2*G[{0, z^2}, w] + 
           2*G[{-z, 0}, w] + 4*G[{-z, 1}, w] - 2*G[{-z, cm}, w] - 
           2*G[{-z, cp}, w] - 2*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 
           4*G[{z, 1}, w] - 2*G[{z, cm}, w] - 2*G[{z, cp}, w] - 
           2*G[{z, z^2}, w]) + Pi*((-2*I)*G[{0, 0}, w] - (4*I)*G[{0, 1}, w] + 
           (4*I)*G[{0, bm}, w] + (4*I)*G[{0, bp}, w] + (2*I)*G[{1, 0}, w] - 
           (2*I)*G[{1, bm}, w] - (2*I)*G[{1, bp}, w] + (2*I)*G[{1, z^2}, w] + 
           (2*I)*G[{-z, 1}, w] - I*G[{-z, bm}, w] - I*G[{-z, bp}, w] - 
           I*G[{-z, z^2}, w] + (2*I)*G[{z, 1}, w] - I*G[{z, bm}, w] - 
           I*G[{z, bp}, w] - I*G[{z, z^2}, w] - I*G[{z^2, 0}, w] + 
           I*G[{z^2, bm}, w] + I*G[{z^2, bp}, w] - I*G[{z^2, z^2}, w]) + 
         2*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 2*G[{-1, 1, 0}, z] - 
         4*G[{0, -1, 0}, z] - 3*G[{0, 0, 0}, w] - 8*G[{0, 0, 0}, z] + 
         6*G[{0, 0, 1}, w] - 2*G[{0, 0, z^2}, w] - 2*G[{0, 1, 0}, w] - 
         4*G[{0, 1, 0}, z] + 4*G[{0, 1, 1}, w] - 4*G[{0, 1, z^2}, w] + 
         4*G[{0, bm, 0}, w] - 8*G[{0, bm, 1}, w] + 4*G[{0, bm, z^2}, w] + 
         4*G[{0, bp, 0}, w] - 8*G[{0, bp, 1}, w] + 4*G[{0, bp, z^2}, w] + 
         2*G[{0, cm, 1}, w] - G[{0, cm, z^2}, w] + 2*G[{0, cp, 1}, w] - 
         G[{0, cp, z^2}, w] - 2*G[{0, z^2, 0}, w] + 2*G[{0, z^2, 1}, w] + 
         G[{0, z^2, z^2}, w] + 2*G[{1, -1, 0}, z] + 2*G[{1, 0, 0}, w] + 
         4*G[{1, 0, 0}, z] - 4*G[{1, 0, 1}, w] + 2*G[{1, 0, z^2}, w] + 
         2*G[{1, 1, 0}, z] - 2*G[{1, bm, 0}, w] + 4*G[{1, bm, 1}, w] - 
         2*G[{1, bm, z^2}, w] - 2*G[{1, bp, 0}, w] + 4*G[{1, bp, 1}, w] - 
         2*G[{1, bp, z^2}, w] + 2*G[{1, z^2, 0}, w] - 4*G[{1, z^2, 1}, w] + 
         2*G[{1, z^2, z^2}, w] - 2*G[{-z, 0, 1}, w] + G[{-z, 0, z^2}, w] - 
         4*G[{-z, 1, 1}, w] + 4*G[{-z, 1, z^2}, w] - G[{-z, bm, 0}, w] + 
         2*G[{-z, bm, 1}, w] - G[{-z, bm, z^2}, w] - G[{-z, bp, 0}, w] + 
         2*G[{-z, bp, 1}, w] - G[{-z, bp, z^2}, w] + 2*G[{-z, cm, 1}, w] - 
         G[{-z, cm, z^2}, w] + 2*G[{-z, cp, 1}, w] - G[{-z, cp, z^2}, w] + 
         G[{-z, z^2, 0}, w] - 2*G[{-z, z^2, z^2}, w] - 2*G[{z, 0, 1}, w] + 
         G[{z, 0, z^2}, w] - 4*G[{z, 1, 1}, w] + 4*G[{z, 1, z^2}, w] - 
         G[{z, bm, 0}, w] + 2*G[{z, bm, 1}, w] - G[{z, bm, z^2}, w] - 
         G[{z, bp, 0}, w] + 2*G[{z, bp, 1}, w] - G[{z, bp, z^2}, w] + 
         2*G[{z, cm, 1}, w] - G[{z, cm, z^2}, w] + 2*G[{z, cp, 1}, w] - 
         G[{z, cp, z^2}, w] + G[{z, z^2, 0}, w] - 2*G[{z, z^2, z^2}, w] - 
         G[{z^2, 0, 0}, w] + 2*G[{z^2, 0, 1}, w] - G[{z^2, 0, z^2}, w] + 
         G[{z^2, bm, 0}, w] - 2*G[{z^2, bm, 1}, w] + G[{z^2, bm, z^2}, w] + 
         G[{z^2, bp, 0}, w] - 2*G[{z^2, bp, 1}, w] + G[{z^2, bp, z^2}, w] - 
         G[{z^2, z^2, 0}, w] + 2*G[{z^2, z^2, 1}, w] - G[{z^2, z^2, z^2}, 
          w] - Zeta[3]) + \[Epsilon]^4*(Pi^4/18 + 
         Pi^3*((-I)*G[{-1}, w] + ((5*I)/3)*G[{-1}, z] + ((2*I)/3)*G[{0}, w] - 
           ((4*I)/3)*G[{0}, z] + ((7*I)/3)*G[{1}, w] - (I/3)*G[{1}, z] + 
           (I/3)*G[{-z}, w] - ((5*I)/3)*G[{z}, w] + (I/3)*G[{z^2}, w]) + 
         G[{-1, -z}, w]*(-8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{-1, z}, w]*(-8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{-1, 0}, w]*(-4*G[{-1, 0}, z] + 8*G[{0, 0}, z] - 4*G[{1, 0}, z]) - 
         8*G[{0, 1}, w]*G[{1, 0}, z] - 2*G[{0, cm}, w]*G[{1, 0}, z] - 
         2*G[{0, cp}, w]*G[{1, 0}, z] - 8*G[{0, -z}, w]*G[{1, 0}, z] - 
         8*G[{0, z}, w]*G[{1, 0}, z] + 10*G[{0, z^2}, w]*G[{1, 0}, z] + 
         12*G[{1, 0}, w]*G[{1, 0}, z] + G[{0, 0}, z]*(16*G[{0, 1}, w] - 
           12*G[{0, cm}, w] - 12*G[{0, cp}, w] - 16*G[{0, -z}, w] - 
           16*G[{0, z}, w] + 12*G[{0, z^2}, w] - 24*G[{1, 0}, w] + 
           24*G[{1, -z}, w] + 24*G[{1, z}, w] + 12*G[{-z, 0}, w] + 
           40*G[{-z, 1}, w] - 12*G[{-z, cm}, w] - 12*G[{-z, cp}, w] - 
           4*G[{-z, -z}, w] + 4*G[{-z, z}, w] - 12*G[{-z, z^2}, w] + 
           12*G[{z, 0}, w] + 40*G[{z, 1}, w] - 12*G[{z, cm}, w] - 
           12*G[{z, cp}, w] + 4*G[{z, -z}, w] - 4*G[{z, z}, w] - 
           12*G[{z, z^2}, w]) + G[{1, 0}, z]*(12*G[{1, -z}, w] + 
           12*G[{1, z}, w] + 2*G[{-z, 0}, w] + 28*G[{-z, 1}, w] - 
           2*G[{-z, cm}, w] - 2*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 
           2*G[{-z, z}, w] - 10*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 
           28*G[{z, 1}, w] - 2*G[{z, cm}, w] - 2*G[{z, cp}, w] - 
           2*G[{z, -z}, w] - 2*G[{z, z}, w] - 10*G[{z, z^2}, w]) + 
         G[{-1, 0}, z]*(-4*G[{-1, -z}, w] - 4*G[{-1, z}, w] - 
           8*G[{0, 1}, w] - 2*G[{0, cm}, w] - 2*G[{0, cp}, w] - 
           8*G[{0, -z}, w] - 8*G[{0, z}, w] + 10*G[{0, z^2}, w] + 
           12*G[{1, 0}, w] + 12*G[{1, -z}, w] + 12*G[{1, z}, w] + 
           2*G[{-z, 0}, w] + 28*G[{-z, 1}, w] - 2*G[{-z, cm}, w] - 
           2*G[{-z, cp}, w] - 2*G[{-z, -z}, w] - 2*G[{-z, z}, w] - 
           10*G[{-z, z^2}, w] + 2*G[{z, 0}, w] + 28*G[{z, 1}, w] - 
           2*G[{z, cm}, w] - 2*G[{z, cp}, w] - 2*G[{z, -z}, w] - 
           2*G[{z, z}, w] - 10*G[{z, z^2}, w]) + 
         Pi^2*(G[{-1}, w]*(-G[{-1}, z]/3 + (2*G[{0}, z])/3 - G[{1}, z]/3) + 
           G[{0}, w]*(-G[{0}, z]/3 + G[{1}, z]/6) + G[{1}, w]*G[{1}, z] + 
           G[{0}, z]*(-2*G[{1}, w] - G[{-z}, w] - G[{z}, w]) + 
           G[{1}, z]*(G[{-z}, w]/3 + G[{z}, w]/3) + G[{-1}, z]*
            (G[{0}, w]/6 + G[{1}, w] + G[{-z}, w]/3 + G[{z}, w]/3) - 
           G[{-1, -1}, z]/3 - G[{-1, 0}, w]/3 + G[{-1, 0}, z] - 
           G[{-1, 1}, z]/3 + G[{-1, -z}, w]/3 + G[{-1, z}, w]/3 + 
           (2*G[{0, -1}, z])/3 + (5*G[{0, 0}, w])/2 - 2*G[{0, 0}, z] + 
           9*G[{0, 1}, w] + (2*G[{0, 1}, z])/3 - 4*G[{0, bm}, w] - 
           4*G[{0, bp}, w] + G[{0, cm}, w]/6 + G[{0, cp}, w]/6 - 
           2*G[{0, -z}, w] - 2*G[{0, z}, w] - G[{0, z^2}, w]/6 - 
           G[{1, -1}, z]/3 - (5*G[{1, 0}, w])/3 + G[{1, 0}, z] + 
           (4*G[{1, 1}, w])/3 - G[{1, 1}, z]/3 + 2*G[{1, bm}, w] + 
           2*G[{1, bp}, w] - G[{1, -z}, w] - G[{1, z}, w] - 
           (8*G[{1, z^2}, w])/3 - G[{-z, 0}, w]/6 - 4*G[{-z, 1}, w] + 
           G[{-z, bm}, w] + G[{-z, bp}, w] + G[{-z, cm}, w]/6 + 
           G[{-z, cp}, w]/6 + G[{-z, -z}, w]/6 + G[{-z, z}, w]/6 + 
           (3*G[{-z, z^2}, w])/2 - G[{z, 0}, w]/6 - 4*G[{z, 1}, w] + 
           G[{z, bm}, w] + G[{z, bp}, w] + G[{z, cm}, w]/6 + 
           G[{z, cp}, w]/6 + G[{z, -z}, w]/6 + G[{z, z}, w]/6 + 
           (3*G[{z, z^2}, w])/2 + (4*G[{z^2, 0}, w])/3 - (2*G[{z^2, 1}, w])/
            3 - G[{z^2, bm}, w] - G[{z^2, bp}, w] + (4*G[{z^2, z^2}, w])/3) + 
         G[{1}, w]*(-12*G[{-1, -1, 0}, z] - 24*G[{-1, 0, 0}, z] - 
           12*G[{-1, 1, 0}, z] + 24*G[{0, -1, 0}, z] + 48*G[{0, 0, 0}, z] + 
           24*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] - 24*G[{1, 0, 0}, z] - 
           12*G[{1, 1, 0}, z]) + G[{-z}, w]*(-4*G[{-1, -1, 0}, z] - 
           8*G[{-1, 0, 0}, z] - 4*G[{-1, 1, 0}, z] - 24*G[{0, -1, 0}, z] - 
           40*G[{0, 0, 0}, z] - 24*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 
           16*G[{1, 0, 0}, z] - 4*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(-4*G[{-1, -1, 0}, z] - 16*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] - 24*G[{0, -1, 0}, z] - 40*G[{0, 0, 0}, z] - 
           24*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] - 8*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{0}, w]*(-2*G[{-1, -1, 0}, z] - 
           12*G[{-1, 0, 0}, z] - 2*G[{-1, 1, 0}, z] + 4*G[{0, -1, 0}, z] + 
           24*G[{0, 0, 0}, z] + 4*G[{0, 1, 0}, z] - 2*G[{1, -1, 0}, z] - 
           12*G[{1, 0, 0}, z] - 2*G[{1, 1, 0}, z]) + 
         G[{-1}, w]*(4*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] + 
           4*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] - 16*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] + 4*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] + 
           4*G[{1, 1, 0}, z]) + G[{0}, z]*(-4*G[{-1, 0, cm}, w] - 
           4*G[{-1, 0, cp}, w] + 4*G[{-1, 0, z^2}, w] + 4*G[{-1, -z, 0}, w] + 
           8*G[{-1, -z, 1}, w] - 4*G[{-1, -z, cm}, w] - 
           4*G[{-1, -z, cp}, w] - 4*G[{-1, -z, z^2}, w] + 
           4*G[{-1, z, 0}, w] + 8*G[{-1, z, 1}, w] - 4*G[{-1, z, cm}, w] - 
           4*G[{-1, z, cp}, w] - 4*G[{-1, z, z^2}, w] - 8*G[{0, 1, cm}, w] - 
           8*G[{0, 1, cp}, w] + 8*G[{0, 1, z^2}, w] + 16*G[{0, cm, 1}, w] - 
           2*G[{0, cm, cm}, w] - 2*G[{0, cm, cp}, w] - 6*G[{0, cm, z^2}, w] + 
           16*G[{0, cp, 1}, w] - 2*G[{0, cp, cm}, w] - 2*G[{0, cp, cp}, w] - 
           6*G[{0, cp, z^2}, w] + 8*G[{0, -z, 0}, w] + 16*G[{0, -z, 1}, w] - 
           8*G[{0, -z, cm}, w] - 8*G[{0, -z, cp}, w] - 8*G[{0, -z, z^2}, w] + 
           8*G[{0, z, 0}, w] + 16*G[{0, z, 1}, w] - 8*G[{0, z, cm}, w] - 
           8*G[{0, z, cp}, w] - 8*G[{0, z, z^2}, w] - 32*G[{0, z^2, 1}, w] + 
           10*G[{0, z^2, cm}, w] + 10*G[{0, z^2, cp}, w] + 
           14*G[{0, z^2, z^2}, w] + 12*G[{1, 0, cm}, w] + 
           12*G[{1, 0, cp}, w] - 12*G[{1, 0, z^2}, w] - 12*G[{1, -z, 0}, w] - 
           24*G[{1, -z, 1}, w] + 12*G[{1, -z, cm}, w] + 
           12*G[{1, -z, cp}, w] + 12*G[{1, -z, z^2}, w] - 
           12*G[{1, z, 0}, w] - 24*G[{1, z, 1}, w] + 12*G[{1, z, cm}, w] + 
           12*G[{1, z, cp}, w] + 12*G[{1, z, z^2}, w] - 16*G[{-z, 0, 1}, w] + 
           2*G[{-z, 0, cm}, w] + 2*G[{-z, 0, cp}, w] + 6*G[{-z, 0, z^2}, w] - 
           16*G[{-z, 1, 0}, w] - 64*G[{-z, 1, 1}, w] + 28*G[{-z, 1, cm}, w] + 
           28*G[{-z, 1, cp}, w] + 20*G[{-z, 1, z^2}, w] + 
           16*G[{-z, cm, 1}, w] - 2*G[{-z, cm, cm}, w] - 
           2*G[{-z, cm, cp}, w] - 6*G[{-z, cm, z^2}, w] + 
           16*G[{-z, cp, 1}, w] - 2*G[{-z, cp, cm}, w] - 
           2*G[{-z, cp, cp}, w] - 6*G[{-z, cp, z^2}, w] + 
           2*G[{-z, -z, 0}, w] + 4*G[{-z, -z, 1}, w] - 2*G[{-z, -z, cm}, w] - 
           2*G[{-z, -z, cp}, w] - 2*G[{-z, -z, z^2}, w] + 
           2*G[{-z, z, 0}, w] - 4*G[{-z, z, 1}, w] - 2*G[{-z, z, cm}, w] - 
           2*G[{-z, z, cp}, w] + 6*G[{-z, z, z^2}, w] + 
           32*G[{-z, z^2, 1}, w] - 10*G[{-z, z^2, cm}, w] - 
           10*G[{-z, z^2, cp}, w] - 14*G[{-z, z^2, z^2}, w] - 
           16*G[{z, 0, 1}, w] + 2*G[{z, 0, cm}, w] + 2*G[{z, 0, cp}, w] + 
           6*G[{z, 0, z^2}, w] - 16*G[{z, 1, 0}, w] - 64*G[{z, 1, 1}, w] + 
           28*G[{z, 1, cm}, w] + 28*G[{z, 1, cp}, w] + 20*G[{z, 1, z^2}, w] + 
           16*G[{z, cm, 1}, w] - 2*G[{z, cm, cm}, w] - 2*G[{z, cm, cp}, w] - 
           6*G[{z, cm, z^2}, w] + 16*G[{z, cp, 1}, w] - 2*G[{z, cp, cm}, w] - 
           2*G[{z, cp, cp}, w] - 6*G[{z, cp, z^2}, w] + 2*G[{z, -z, 0}, w] - 
           4*G[{z, -z, 1}, w] - 2*G[{z, -z, cm}, w] - 2*G[{z, -z, cp}, w] + 
           6*G[{z, -z, z^2}, w] + 2*G[{z, z, 0}, w] + 4*G[{z, z, 1}, w] - 
           2*G[{z, z, cm}, w] - 2*G[{z, z, cp}, w] - 2*G[{z, z, z^2}, w] + 
           32*G[{z, z^2, 1}, w] - 10*G[{z, z^2, cm}, w] - 
           10*G[{z, z^2, cp}, w] - 14*G[{z, z^2, z^2}, w]) + 
         4*G[{-1, -1, -1, 0}, z] + 16*G[{-1, -1, 0, 0}, z] + 
         4*G[{-1, -1, 1, 0}, z] + 24*G[{-1, 0, -1, 0}, z] - 
         4*G[{-1, 0, 0, 0}, w] + 40*G[{-1, 0, 0, 0}, z] + 
         8*G[{-1, 0, 0, 1}, w] - 2*G[{-1, 0, 0, z^2}, w] - 
         4*G[{-1, 0, 1, 0}, w] + 24*G[{-1, 0, 1, 0}, z] + 
         8*G[{-1, 0, 1, 1}, w] - 8*G[{-1, 0, 1, z^2}, w] + 
         6*G[{-1, 0, bm, 0}, w] - 12*G[{-1, 0, bm, 1}, w] + 
         6*G[{-1, 0, bm, z^2}, w] + 6*G[{-1, 0, bp, 0}, w] - 
         12*G[{-1, 0, bp, 1}, w] + 6*G[{-1, 0, bp, z^2}, w] + 
         4*G[{-1, 0, cm, 1}, w] - 2*G[{-1, 0, cm, z^2}, w] + 
         4*G[{-1, 0, cp, 1}, w] - 2*G[{-1, 0, cp, z^2}, w] - 
         2*G[{-1, 0, z^2, 0}, w] + 4*G[{-1, 0, z^2, z^2}, w] + 
         4*G[{-1, 1, -1, 0}, z] + 8*G[{-1, 1, 0, 0}, z] + 
         4*G[{-1, 1, 1, 0}, z] - 4*G[{-1, -z, 0, 1}, w] + 
         2*G[{-1, -z, 0, z^2}, w] - 8*G[{-1, -z, 1, 1}, w] + 
         8*G[{-1, -z, 1, z^2}, w] - 2*G[{-1, -z, bm, 0}, w] + 
         4*G[{-1, -z, bm, 1}, w] - 2*G[{-1, -z, bm, z^2}, w] - 
         2*G[{-1, -z, bp, 0}, w] + 4*G[{-1, -z, bp, 1}, w] - 
         2*G[{-1, -z, bp, z^2}, w] + 4*G[{-1, -z, cm, 1}, w] - 
         2*G[{-1, -z, cm, z^2}, w] + 4*G[{-1, -z, cp, 1}, w] - 
         2*G[{-1, -z, cp, z^2}, w] + 2*G[{-1, -z, z^2, 0}, w] - 
         4*G[{-1, -z, z^2, z^2}, w] - 4*G[{-1, z, 0, 1}, w] + 
         2*G[{-1, z, 0, z^2}, w] - 8*G[{-1, z, 1, 1}, w] + 
         8*G[{-1, z, 1, z^2}, w] - 2*G[{-1, z, bm, 0}, w] + 
         4*G[{-1, z, bm, 1}, w] - 2*G[{-1, z, bm, z^2}, w] - 
         2*G[{-1, z, bp, 0}, w] + 4*G[{-1, z, bp, 1}, w] - 
         2*G[{-1, z, bp, z^2}, w] + 4*G[{-1, z, cm, 1}, w] - 
         2*G[{-1, z, cm, z^2}, w] + 4*G[{-1, z, cp, 1}, w] - 
         2*G[{-1, z, cp, z^2}, w] + 2*G[{-1, z, z^2, 0}, w] - 
         4*G[{-1, z, z^2, z^2}, w] - 8*G[{0, -1, -1, 0}, z] - 
         24*G[{0, -1, 0, 0}, z] - 8*G[{0, -1, 1, 0}, z] - 
         48*G[{0, 0, -1, 0}, z] - 9*G[{0, 0, 0, 0}, w] - 
         80*G[{0, 0, 0, 0}, z] + 18*G[{0, 0, 0, 1}, w] - 
         6*G[{0, 0, 0, z^2}, w] + 8*G[{0, 0, 1, 0}, w] - 
         48*G[{0, 0, 1, 0}, z] - 16*G[{0, 0, 1, 1}, w] - 
         8*G[{0, 0, 1, z^2}, w] + 10*G[{0, 0, bm, 0}, w] - 
         20*G[{0, 0, bm, 1}, w] + 10*G[{0, 0, bm, z^2}, w] + 
         10*G[{0, 0, bp, 0}, w] - 20*G[{0, 0, bp, 1}, w] + 
         10*G[{0, 0, bp, z^2}, w] - 6*G[{0, 0, z^2, 0}, w] + 
         12*G[{0, 0, z^2, 1}, w] + 6*G[{0, 0, z^2, z^2}, w] - 
         8*G[{0, 1, -1, 0}, z] + 12*G[{0, 1, 0, 0}, w] - 
         24*G[{0, 1, 0, 0}, z] - 24*G[{0, 1, 0, 1}, w] + 
         40*G[{0, 1, 1, 0}, w] - 8*G[{0, 1, 1, 0}, z] - 
         80*G[{0, 1, 1, 1}, w] + 64*G[{0, 1, 1, z^2}, w] - 
         32*G[{0, 1, bm, 0}, w] + 64*G[{0, 1, bm, 1}, w] - 
         32*G[{0, 1, bm, z^2}, w] - 32*G[{0, 1, bp, 0}, w] + 
         64*G[{0, 1, bp, 1}, w] - 32*G[{0, 1, bp, z^2}, w] + 
         8*G[{0, 1, cm, 1}, w] - 4*G[{0, 1, cm, z^2}, w] + 
         8*G[{0, 1, cp, 1}, w] - 4*G[{0, 1, cp, z^2}, w] - 
         8*G[{0, 1, z^2, 1}, w] - 12*G[{0, 1, z^2, z^2}, w] + 
         4*G[{0, bm, 0, 0}, w] - 8*G[{0, bm, 0, 1}, w] + 
         4*G[{0, bm, 0, z^2}, w] - 32*G[{0, bm, 1, 0}, w] + 
         64*G[{0, bm, 1, 1}, w] - 32*G[{0, bm, 1, z^2}, w] + 
         12*G[{0, bm, bm, 0}, w] - 24*G[{0, bm, bm, 1}, w] + 
         12*G[{0, bm, bm, z^2}, w] + 12*G[{0, bm, bp, 0}, w] - 
         24*G[{0, bm, bp, 1}, w] + 12*G[{0, bm, bp, z^2}, w] + 
         4*G[{0, bm, z^2, 0}, w] - 8*G[{0, bm, z^2, 1}, w] + 
         4*G[{0, bm, z^2, z^2}, w] + 4*G[{0, bp, 0, 0}, w] - 
         8*G[{0, bp, 0, 1}, w] + 4*G[{0, bp, 0, z^2}, w] - 
         32*G[{0, bp, 1, 0}, w] + 64*G[{0, bp, 1, 1}, w] - 
         32*G[{0, bp, 1, z^2}, w] + 12*G[{0, bp, bm, 0}, w] - 
         24*G[{0, bp, bm, 1}, w] + 12*G[{0, bp, bm, z^2}, w] + 
         12*G[{0, bp, bp, 0}, w] - 24*G[{0, bp, bp, 1}, w] + 
         12*G[{0, bp, bp, z^2}, w] + 4*G[{0, bp, z^2, 0}, w] - 
         8*G[{0, bp, z^2, 1}, w] + 4*G[{0, bp, z^2, z^2}, w] - 
         16*G[{0, cm, 1, 1}, w] + 8*G[{0, cm, 1, z^2}, w] + 
         2*G[{0, cm, cm, 1}, w] - G[{0, cm, cm, z^2}, w] + 
         2*G[{0, cm, cp, 1}, w] - G[{0, cm, cp, z^2}, w] + 
         6*G[{0, cm, z^2, 1}, w] - 3*G[{0, cm, z^2, z^2}, w] - 
         16*G[{0, cp, 1, 1}, w] + 8*G[{0, cp, 1, z^2}, w] + 
         2*G[{0, cp, cm, 1}, w] - G[{0, cp, cm, z^2}, w] + 
         2*G[{0, cp, cp, 1}, w] - G[{0, cp, cp, z^2}, w] + 
         6*G[{0, cp, z^2, 1}, w] - 3*G[{0, cp, z^2, z^2}, w] - 
         4*G[{0, -z, 0, 0}, w] + 4*G[{0, -z, 0, z^2}, w] - 
         4*G[{0, -z, 1, 0}, w] - 8*G[{0, -z, 1, 1}, w] + 
         8*G[{0, -z, 1, z^2}, w] + 8*G[{0, -z, cm, 1}, w] - 
         4*G[{0, -z, cm, z^2}, w] + 8*G[{0, -z, cp, 1}, w] - 
         4*G[{0, -z, cp, z^2}, w] + 4*G[{0, -z, z^2, 0}, w] - 
         4*G[{0, -z, z^2, z^2}, w] - 4*G[{0, z, 0, 0}, w] + 
         4*G[{0, z, 0, z^2}, w] - 4*G[{0, z, 1, 0}, w] - 
         8*G[{0, z, 1, 1}, w] + 8*G[{0, z, 1, z^2}, w] + 
         8*G[{0, z, cm, 1}, w] - 4*G[{0, z, cm, z^2}, w] + 
         8*G[{0, z, cp, 1}, w] - 4*G[{0, z, cp, z^2}, w] + 
         4*G[{0, z, z^2, 0}, w] - 4*G[{0, z, z^2, z^2}, w] - 
         6*G[{0, z^2, 0, 0}, w] + 12*G[{0, z^2, 0, 1}, w] - 
         2*G[{0, z^2, 0, z^2}, w] + 8*G[{0, z^2, 1, 0}, w] + 
         16*G[{0, z^2, 1, 1}, w] - 24*G[{0, z^2, 1, z^2}, w] + 
         2*G[{0, z^2, bm, 0}, w] - 4*G[{0, z^2, bm, 1}, w] + 
         2*G[{0, z^2, bm, z^2}, w] + 2*G[{0, z^2, bp, 0}, w] - 
         4*G[{0, z^2, bp, 1}, w] + 2*G[{0, z^2, bp, z^2}, w] - 
         10*G[{0, z^2, cm, 1}, w] + 5*G[{0, z^2, cm, z^2}, w] - 
         10*G[{0, z^2, cp, 1}, w] + 5*G[{0, z^2, cp, z^2}, w] - 
         2*G[{0, z^2, z^2, 0}, w] - 10*G[{0, z^2, z^2, 1}, w] + 
         13*G[{0, z^2, z^2, z^2}, w] + 4*G[{1, -1, -1, 0}, z] + 
         8*G[{1, -1, 0, 0}, z] + 4*G[{1, -1, 1, 0}, z] + 
         24*G[{1, 0, -1, 0}, z] + 18*G[{1, 0, 0, 0}, w] + 
         40*G[{1, 0, 0, 0}, z] - 36*G[{1, 0, 0, 1}, w] + 
         12*G[{1, 0, 0, z^2}, w] - 4*G[{1, 0, 1, 0}, w] + 
         24*G[{1, 0, 1, 0}, z] + 8*G[{1, 0, 1, 1}, w] + 
         8*G[{1, 0, 1, z^2}, w] - 16*G[{1, 0, bm, 0}, w] + 
         32*G[{1, 0, bm, 1}, w] - 16*G[{1, 0, bm, z^2}, w] - 
         16*G[{1, 0, bp, 0}, w] + 32*G[{1, 0, bp, 1}, w] - 
         16*G[{1, 0, bp, z^2}, w] - 12*G[{1, 0, cm, 1}, w] + 
         6*G[{1, 0, cm, z^2}, w] - 12*G[{1, 0, cp, 1}, w] + 
         6*G[{1, 0, cp, z^2}, w] + 12*G[{1, 0, z^2, 0}, w] - 
         12*G[{1, 0, z^2, 1}, w] - 6*G[{1, 0, z^2, z^2}, w] + 
         4*G[{1, 1, -1, 0}, z] - 8*G[{1, 1, 0, 0}, w] + 
         16*G[{1, 1, 0, 0}, z] + 16*G[{1, 1, 0, 1}, w] - 
         8*G[{1, 1, 0, z^2}, w] + 4*G[{1, 1, 1, 0}, z] + 
         8*G[{1, 1, bm, 0}, w] - 16*G[{1, 1, bm, 1}, w] + 
         8*G[{1, 1, bm, z^2}, w] + 8*G[{1, 1, bp, 0}, w] - 
         16*G[{1, 1, bp, 1}, w] + 8*G[{1, 1, bp, z^2}, w] - 
         8*G[{1, 1, z^2, 0}, w] + 16*G[{1, 1, z^2, 1}, w] - 
         8*G[{1, 1, z^2, z^2}, w] - 2*G[{1, bm, 0, 0}, w] + 
         4*G[{1, bm, 0, 1}, w] - 2*G[{1, bm, 0, z^2}, w] + 
         16*G[{1, bm, 1, 0}, w] - 32*G[{1, bm, 1, 1}, w] + 
         16*G[{1, bm, 1, z^2}, w] - 6*G[{1, bm, bm, 0}, w] + 
         12*G[{1, bm, bm, 1}, w] - 6*G[{1, bm, bm, z^2}, w] - 
         6*G[{1, bm, bp, 0}, w] + 12*G[{1, bm, bp, 1}, w] - 
         6*G[{1, bm, bp, z^2}, w] - 2*G[{1, bm, z^2, 0}, w] + 
         4*G[{1, bm, z^2, 1}, w] - 2*G[{1, bm, z^2, z^2}, w] - 
         2*G[{1, bp, 0, 0}, w] + 4*G[{1, bp, 0, 1}, w] - 
         2*G[{1, bp, 0, z^2}, w] + 16*G[{1, bp, 1, 0}, w] - 
         32*G[{1, bp, 1, 1}, w] + 16*G[{1, bp, 1, z^2}, w] - 
         6*G[{1, bp, bm, 0}, w] + 12*G[{1, bp, bm, 1}, w] - 
         6*G[{1, bp, bm, z^2}, w] - 6*G[{1, bp, bp, 0}, w] + 
         12*G[{1, bp, bp, 1}, w] - 6*G[{1, bp, bp, z^2}, w] - 
         2*G[{1, bp, z^2, 0}, w] + 4*G[{1, bp, z^2, 1}, w] - 
         2*G[{1, bp, z^2, z^2}, w] + 12*G[{1, -z, 0, 1}, w] - 
         6*G[{1, -z, 0, z^2}, w] + 24*G[{1, -z, 1, 1}, w] - 
         24*G[{1, -z, 1, z^2}, w] + 6*G[{1, -z, bm, 0}, w] - 
         12*G[{1, -z, bm, 1}, w] + 6*G[{1, -z, bm, z^2}, w] + 
         6*G[{1, -z, bp, 0}, w] - 12*G[{1, -z, bp, 1}, w] + 
         6*G[{1, -z, bp, z^2}, w] - 12*G[{1, -z, cm, 1}, w] + 
         6*G[{1, -z, cm, z^2}, w] - 12*G[{1, -z, cp, 1}, w] + 
         6*G[{1, -z, cp, z^2}, w] - 6*G[{1, -z, z^2, 0}, w] + 
         12*G[{1, -z, z^2, z^2}, w] + 12*G[{1, z, 0, 1}, w] - 
         6*G[{1, z, 0, z^2}, w] + 24*G[{1, z, 1, 1}, w] - 
         24*G[{1, z, 1, z^2}, w] + 6*G[{1, z, bm, 0}, w] - 
         12*G[{1, z, bm, 1}, w] + 6*G[{1, z, bm, z^2}, w] + 
         6*G[{1, z, bp, 0}, w] - 12*G[{1, z, bp, 1}, w] + 
         6*G[{1, z, bp, z^2}, w] - 12*G[{1, z, cm, 1}, w] + 
         6*G[{1, z, cm, z^2}, w] - 12*G[{1, z, cp, 1}, w] + 
         6*G[{1, z, cp, z^2}, w] - 6*G[{1, z, z^2, 0}, w] + 
         12*G[{1, z, z^2, z^2}, w] + 6*G[{1, z^2, 0, 0}, w] - 
         12*G[{1, z^2, 0, 1}, w] + 6*G[{1, z^2, 0, z^2}, w] - 
         16*G[{1, z^2, 1, 0}, w] + 32*G[{1, z^2, 1, 1}, w] - 
         16*G[{1, z^2, 1, z^2}, w] + 2*G[{1, z^2, bm, 0}, w] - 
         4*G[{1, z^2, bm, 1}, w] + 2*G[{1, z^2, bm, z^2}, w] + 
         2*G[{1, z^2, bp, 0}, w] - 4*G[{1, z^2, bp, 1}, w] + 
         2*G[{1, z^2, bp, z^2}, w] + 6*G[{1, z^2, z^2, 0}, w] - 
         12*G[{1, z^2, z^2, 1}, w] + 6*G[{1, z^2, z^2, z^2}, w] + 
         4*G[{-z, 0, 1, 0}, w] + 8*G[{-z, 0, 1, 1}, w] - 
         4*G[{-z, 0, bm, 0}, w] + 8*G[{-z, 0, bm, 1}, w] - 
         4*G[{-z, 0, bm, z^2}, w] - 4*G[{-z, 0, bp, 0}, w] + 
         8*G[{-z, 0, bp, 1}, w] - 4*G[{-z, 0, bp, z^2}, w] - 
         2*G[{-z, 0, cm, 1}, w] + G[{-z, 0, cm, z^2}, w] - 
         2*G[{-z, 0, cp, 1}, w] + G[{-z, 0, cp, z^2}, w] - 
         6*G[{-z, 0, z^2, 1}, w] - G[{-z, 0, z^2, z^2}, w] - 
         2*G[{-z, 1, 0, 0}, w] + 20*G[{-z, 1, 0, 1}, w] - 
         6*G[{-z, 1, 0, z^2}, w] - 8*G[{-z, 1, 1, 0}, w] + 
         80*G[{-z, 1, 1, 1}, w] - 64*G[{-z, 1, 1, z^2}, w] + 
         14*G[{-z, 1, bm, 0}, w] - 28*G[{-z, 1, bm, 1}, w] + 
         14*G[{-z, 1, bm, z^2}, w] + 14*G[{-z, 1, bp, 0}, w] - 
         28*G[{-z, 1, bp, 1}, w] + 14*G[{-z, 1, bp, z^2}, w] - 
         28*G[{-z, 1, cm, 1}, w] + 14*G[{-z, 1, cm, z^2}, w] - 
         28*G[{-z, 1, cp, 1}, w] + 14*G[{-z, 1, cp, z^2}, w] - 
         6*G[{-z, 1, z^2, 0}, w] - 8*G[{-z, 1, z^2, 1}, w] + 
         20*G[{-z, 1, z^2, z^2}, w] - G[{-z, bm, 0, 0}, w] + 
         2*G[{-z, bm, 0, 1}, w] - G[{-z, bm, 0, z^2}, w] + 
         8*G[{-z, bm, 1, 0}, w] - 16*G[{-z, bm, 1, 1}, w] + 
         8*G[{-z, bm, 1, z^2}, w] - 3*G[{-z, bm, bm, 0}, w] + 
         6*G[{-z, bm, bm, 1}, w] - 3*G[{-z, bm, bm, z^2}, w] - 
         3*G[{-z, bm, bp, 0}, w] + 6*G[{-z, bm, bp, 1}, w] - 
         3*G[{-z, bm, bp, z^2}, w] - G[{-z, bm, z^2, 0}, w] + 
         2*G[{-z, bm, z^2, 1}, w] - G[{-z, bm, z^2, z^2}, w] - 
         G[{-z, bp, 0, 0}, w] + 2*G[{-z, bp, 0, 1}, w] - 
         G[{-z, bp, 0, z^2}, w] + 8*G[{-z, bp, 1, 0}, w] - 
         16*G[{-z, bp, 1, 1}, w] + 8*G[{-z, bp, 1, z^2}, w] - 
         3*G[{-z, bp, bm, 0}, w] + 6*G[{-z, bp, bm, 1}, w] - 
         3*G[{-z, bp, bm, z^2}, w] - 3*G[{-z, bp, bp, 0}, w] + 
         6*G[{-z, bp, bp, 1}, w] - 3*G[{-z, bp, bp, z^2}, w] - 
         G[{-z, bp, z^2, 0}, w] + 2*G[{-z, bp, z^2, 1}, w] - 
         G[{-z, bp, z^2, z^2}, w] - 16*G[{-z, cm, 1, 1}, w] + 
         8*G[{-z, cm, 1, z^2}, w] + 2*G[{-z, cm, cm, 1}, w] - 
         G[{-z, cm, cm, z^2}, w] + 2*G[{-z, cm, cp, 1}, w] - 
         G[{-z, cm, cp, z^2}, w] + 6*G[{-z, cm, z^2, 1}, w] - 
         3*G[{-z, cm, z^2, z^2}, w] - 16*G[{-z, cp, 1, 1}, w] + 
         8*G[{-z, cp, 1, z^2}, w] + 2*G[{-z, cp, cm, 1}, w] - 
         G[{-z, cp, cm, z^2}, w] + 2*G[{-z, cp, cp, 1}, w] - 
         G[{-z, cp, cp, z^2}, w] + 6*G[{-z, cp, z^2, 1}, w] - 
         3*G[{-z, cp, z^2, z^2}, w] - 2*G[{-z, -z, 0, 1}, w] + 
         G[{-z, -z, 0, z^2}, w] - 4*G[{-z, -z, 1, 1}, w] + 
         4*G[{-z, -z, 1, z^2}, w] - G[{-z, -z, bm, 0}, w] + 
         2*G[{-z, -z, bm, 1}, w] - G[{-z, -z, bm, z^2}, w] - 
         G[{-z, -z, bp, 0}, w] + 2*G[{-z, -z, bp, 1}, w] - 
         G[{-z, -z, bp, z^2}, w] + 2*G[{-z, -z, cm, 1}, w] - 
         G[{-z, -z, cm, z^2}, w] + 2*G[{-z, -z, cp, 1}, w] - 
         G[{-z, -z, cp, z^2}, w] + G[{-z, -z, z^2, 0}, w] - 
         2*G[{-z, -z, z^2, z^2}, w] - 2*G[{-z, z, 0, 1}, w] + 
         G[{-z, z, 0, z^2}, w] + 4*G[{-z, z, 1, 1}, w] - 
         4*G[{-z, z, 1, z^2}, w] - G[{-z, z, bm, 0}, w] + 
         2*G[{-z, z, bm, 1}, w] - G[{-z, z, bm, z^2}, w] - 
         G[{-z, z, bp, 0}, w] + 2*G[{-z, z, bp, 1}, w] - 
         G[{-z, z, bp, z^2}, w] + 2*G[{-z, z, cm, 1}, w] - 
         G[{-z, z, cm, z^2}, w] + 2*G[{-z, z, cp, 1}, w] - 
         G[{-z, z, cp, z^2}, w] + G[{-z, z, z^2, 0}, w] - 
         8*G[{-z, z, z^2, 1}, w] + 6*G[{-z, z, z^2, z^2}, w] + 
         3*G[{-z, z^2, 0, 0}, w] - 6*G[{-z, z^2, 0, 1}, w] - 
         G[{-z, z^2, 0, z^2}, w] - 32*G[{-z, z^2, 1, 1}, w] + 
         32*G[{-z, z^2, 1, z^2}, w] - 3*G[{-z, z^2, bm, 0}, w] + 
         6*G[{-z, z^2, bm, 1}, w] - 3*G[{-z, z^2, bm, z^2}, w] - 
         3*G[{-z, z^2, bp, 0}, w] + 6*G[{-z, z^2, bp, 1}, w] - 
         3*G[{-z, z^2, bp, z^2}, w] + 10*G[{-z, z^2, cm, 1}, w] - 
         5*G[{-z, z^2, cm, z^2}, w] + 10*G[{-z, z^2, cp, 1}, w] - 
         5*G[{-z, z^2, cp, z^2}, w] - G[{-z, z^2, z^2, 0}, w] + 
         16*G[{-z, z^2, z^2, 1}, w] - 16*G[{-z, z^2, z^2, z^2}, w] + 
         4*G[{z, 0, 1, 0}, w] + 8*G[{z, 0, 1, 1}, w] - 
         4*G[{z, 0, bm, 0}, w] + 8*G[{z, 0, bm, 1}, w] - 
         4*G[{z, 0, bm, z^2}, w] - 4*G[{z, 0, bp, 0}, w] + 
         8*G[{z, 0, bp, 1}, w] - 4*G[{z, 0, bp, z^2}, w] - 
         2*G[{z, 0, cm, 1}, w] + G[{z, 0, cm, z^2}, w] - 
         2*G[{z, 0, cp, 1}, w] + G[{z, 0, cp, z^2}, w] - 
         6*G[{z, 0, z^2, 1}, w] - G[{z, 0, z^2, z^2}, w] - 
         2*G[{z, 1, 0, 0}, w] + 20*G[{z, 1, 0, 1}, w] - 
         6*G[{z, 1, 0, z^2}, w] - 8*G[{z, 1, 1, 0}, w] + 
         80*G[{z, 1, 1, 1}, w] - 64*G[{z, 1, 1, z^2}, w] + 
         14*G[{z, 1, bm, 0}, w] - 28*G[{z, 1, bm, 1}, w] + 
         14*G[{z, 1, bm, z^2}, w] + 14*G[{z, 1, bp, 0}, w] - 
         28*G[{z, 1, bp, 1}, w] + 14*G[{z, 1, bp, z^2}, w] - 
         28*G[{z, 1, cm, 1}, w] + 14*G[{z, 1, cm, z^2}, w] - 
         28*G[{z, 1, cp, 1}, w] + 14*G[{z, 1, cp, z^2}, w] - 
         6*G[{z, 1, z^2, 0}, w] - 8*G[{z, 1, z^2, 1}, w] + 
         20*G[{z, 1, z^2, z^2}, w] - G[{z, bm, 0, 0}, w] + 
         2*G[{z, bm, 0, 1}, w] - G[{z, bm, 0, z^2}, w] + 
         8*G[{z, bm, 1, 0}, w] - 16*G[{z, bm, 1, 1}, w] + 
         8*G[{z, bm, 1, z^2}, w] - 3*G[{z, bm, bm, 0}, w] + 
         6*G[{z, bm, bm, 1}, w] - 3*G[{z, bm, bm, z^2}, w] - 
         3*G[{z, bm, bp, 0}, w] + 6*G[{z, bm, bp, 1}, w] - 
         3*G[{z, bm, bp, z^2}, w] - G[{z, bm, z^2, 0}, w] + 
         2*G[{z, bm, z^2, 1}, w] - G[{z, bm, z^2, z^2}, w] - 
         G[{z, bp, 0, 0}, w] + 2*G[{z, bp, 0, 1}, w] - G[{z, bp, 0, z^2}, 
          w] + 8*G[{z, bp, 1, 0}, w] - 16*G[{z, bp, 1, 1}, w] + 
         8*G[{z, bp, 1, z^2}, w] - 3*G[{z, bp, bm, 0}, w] + 
         6*G[{z, bp, bm, 1}, w] - 3*G[{z, bp, bm, z^2}, w] - 
         3*G[{z, bp, bp, 0}, w] + 6*G[{z, bp, bp, 1}, w] - 
         3*G[{z, bp, bp, z^2}, w] - G[{z, bp, z^2, 0}, w] + 
         2*G[{z, bp, z^2, 1}, w] - G[{z, bp, z^2, z^2}, w] - 
         16*G[{z, cm, 1, 1}, w] + 8*G[{z, cm, 1, z^2}, w] + 
         2*G[{z, cm, cm, 1}, w] - G[{z, cm, cm, z^2}, w] + 
         2*G[{z, cm, cp, 1}, w] - G[{z, cm, cp, z^2}, w] + 
         6*G[{z, cm, z^2, 1}, w] - 3*G[{z, cm, z^2, z^2}, w] - 
         16*G[{z, cp, 1, 1}, w] + 8*G[{z, cp, 1, z^2}, w] + 
         2*G[{z, cp, cm, 1}, w] - G[{z, cp, cm, z^2}, w] + 
         2*G[{z, cp, cp, 1}, w] - G[{z, cp, cp, z^2}, w] + 
         6*G[{z, cp, z^2, 1}, w] - 3*G[{z, cp, z^2, z^2}, w] - 
         2*G[{z, -z, 0, 1}, w] + G[{z, -z, 0, z^2}, w] + 
         4*G[{z, -z, 1, 1}, w] - 4*G[{z, -z, 1, z^2}, w] - 
         G[{z, -z, bm, 0}, w] + 2*G[{z, -z, bm, 1}, w] - 
         G[{z, -z, bm, z^2}, w] - G[{z, -z, bp, 0}, w] + 
         2*G[{z, -z, bp, 1}, w] - G[{z, -z, bp, z^2}, w] + 
         2*G[{z, -z, cm, 1}, w] - G[{z, -z, cm, z^2}, w] + 
         2*G[{z, -z, cp, 1}, w] - G[{z, -z, cp, z^2}, w] + 
         G[{z, -z, z^2, 0}, w] - 8*G[{z, -z, z^2, 1}, w] + 
         6*G[{z, -z, z^2, z^2}, w] - 2*G[{z, z, 0, 1}, w] + 
         G[{z, z, 0, z^2}, w] - 4*G[{z, z, 1, 1}, w] + 
         4*G[{z, z, 1, z^2}, w] - G[{z, z, bm, 0}, w] + 
         2*G[{z, z, bm, 1}, w] - G[{z, z, bm, z^2}, w] - 
         G[{z, z, bp, 0}, w] + 2*G[{z, z, bp, 1}, w] - G[{z, z, bp, z^2}, 
          w] + 2*G[{z, z, cm, 1}, w] - G[{z, z, cm, z^2}, w] + 
         2*G[{z, z, cp, 1}, w] - G[{z, z, cp, z^2}, w] + 
         G[{z, z, z^2, 0}, w] - 2*G[{z, z, z^2, z^2}, w] + 
         3*G[{z, z^2, 0, 0}, w] - 6*G[{z, z^2, 0, 1}, w] - 
         G[{z, z^2, 0, z^2}, w] - 32*G[{z, z^2, 1, 1}, w] + 
         32*G[{z, z^2, 1, z^2}, w] - 3*G[{z, z^2, bm, 0}, w] + 
         6*G[{z, z^2, bm, 1}, w] - 3*G[{z, z^2, bm, z^2}, w] - 
         3*G[{z, z^2, bp, 0}, w] + 6*G[{z, z^2, bp, 1}, w] - 
         3*G[{z, z^2, bp, z^2}, w] + 10*G[{z, z^2, cm, 1}, w] - 
         5*G[{z, z^2, cm, z^2}, w] + 10*G[{z, z^2, cp, 1}, w] - 
         5*G[{z, z^2, cp, z^2}, w] - G[{z, z^2, z^2, 0}, w] + 
         16*G[{z, z^2, z^2, 1}, w] - 16*G[{z, z^2, z^2, z^2}, w] - 
         3*G[{z^2, 0, 0, 0}, w] + 6*G[{z^2, 0, 0, 1}, w] - 
         3*G[{z^2, 0, 0, z^2}, w] + 8*G[{z^2, 0, 1, 0}, w] - 
         16*G[{z^2, 0, 1, 1}, w] + 8*G[{z^2, 0, 1, z^2}, w] - 
         G[{z^2, 0, bm, 0}, w] + 2*G[{z^2, 0, bm, 1}, w] - 
         G[{z^2, 0, bm, z^2}, w] - G[{z^2, 0, bp, 0}, w] + 
         2*G[{z^2, 0, bp, 1}, w] - G[{z^2, 0, bp, z^2}, w] - 
         3*G[{z^2, 0, z^2, 0}, w] + 6*G[{z^2, 0, z^2, 1}, w] - 
         3*G[{z^2, 0, z^2, z^2}, w] + 4*G[{z^2, 1, 0, 0}, w] - 
         8*G[{z^2, 1, 0, 1}, w] + 4*G[{z^2, 1, 0, z^2}, w] - 
         4*G[{z^2, 1, bm, 0}, w] + 8*G[{z^2, 1, bm, 1}, w] - 
         4*G[{z^2, 1, bm, z^2}, w] - 4*G[{z^2, 1, bp, 0}, w] + 
         8*G[{z^2, 1, bp, 1}, w] - 4*G[{z^2, 1, bp, z^2}, w] + 
         4*G[{z^2, 1, z^2, 0}, w] - 8*G[{z^2, 1, z^2, 1}, w] + 
         4*G[{z^2, 1, z^2, z^2}, w] + G[{z^2, bm, 0, 0}, w] - 
         2*G[{z^2, bm, 0, 1}, w] + G[{z^2, bm, 0, z^2}, w] - 
         8*G[{z^2, bm, 1, 0}, w] + 16*G[{z^2, bm, 1, 1}, w] - 
         8*G[{z^2, bm, 1, z^2}, w] + 3*G[{z^2, bm, bm, 0}, w] - 
         6*G[{z^2, bm, bm, 1}, w] + 3*G[{z^2, bm, bm, z^2}, w] + 
         3*G[{z^2, bm, bp, 0}, w] - 6*G[{z^2, bm, bp, 1}, w] + 
         3*G[{z^2, bm, bp, z^2}, w] + G[{z^2, bm, z^2, 0}, w] - 
         2*G[{z^2, bm, z^2, 1}, w] + G[{z^2, bm, z^2, z^2}, w] + 
         G[{z^2, bp, 0, 0}, w] - 2*G[{z^2, bp, 0, 1}, w] + 
         G[{z^2, bp, 0, z^2}, w] - 8*G[{z^2, bp, 1, 0}, w] + 
         16*G[{z^2, bp, 1, 1}, w] - 8*G[{z^2, bp, 1, z^2}, w] + 
         3*G[{z^2, bp, bm, 0}, w] - 6*G[{z^2, bp, bm, 1}, w] + 
         3*G[{z^2, bp, bm, z^2}, w] + 3*G[{z^2, bp, bp, 0}, w] - 
         6*G[{z^2, bp, bp, 1}, w] + 3*G[{z^2, bp, bp, z^2}, w] + 
         G[{z^2, bp, z^2, 0}, w] - 2*G[{z^2, bp, z^2, 1}, w] + 
         G[{z^2, bp, z^2, z^2}, w] - 3*G[{z^2, z^2, 0, 0}, w] + 
         6*G[{z^2, z^2, 0, 1}, w] - 3*G[{z^2, z^2, 0, z^2}, w] + 
         8*G[{z^2, z^2, 1, 0}, w] - 16*G[{z^2, z^2, 1, 1}, w] + 
         8*G[{z^2, z^2, 1, z^2}, w] - G[{z^2, z^2, bm, 0}, w] + 
         2*G[{z^2, z^2, bm, 1}, w] - G[{z^2, z^2, bm, z^2}, w] - 
         G[{z^2, z^2, bp, 0}, w] + 2*G[{z^2, z^2, bp, 1}, w] - 
         G[{z^2, z^2, bp, z^2}, w] - 3*G[{z^2, z^2, z^2, 0}, w] + 
         6*G[{z^2, z^2, z^2, 1}, w] - 3*G[{z^2, z^2, z^2, z^2}, w] + 
         Pi*(G[{-z}, w]*((4*I)*G[{-1, 0}, z] - (4*I)*G[{0, 0}, z]) + 
           G[{z}, w]*((-4*I)*G[{0, 0}, z] + (4*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((8*I)*G[{0, z^2}, w] + (4*I)*G[{-z, z}, w] - 
             (8*I)*G[{-z, z^2}, w] + (4*I)*G[{z, -z}, w] - 
             (8*I)*G[{z, z^2}, w]) - (2*I)*G[{-1, 0, 0}, w] + 
           (4*I)*G[{-1, 0, 0}, z] - (8*I)*G[{-1, 0, 1}, w] + 
           (6*I)*G[{-1, 0, bm}, w] + (6*I)*G[{-1, 0, bp}, w] + 
           (2*I)*G[{-1, 0, z^2}, w] - (4*I)*G[{-1, 1, 0}, z] + 
           (4*I)*G[{-1, -z, 1}, w] - (2*I)*G[{-1, -z, bm}, w] - 
           (2*I)*G[{-1, -z, bp}, w] - (2*I)*G[{-1, -z, z^2}, w] + 
           (4*I)*G[{-1, z, 1}, w] - (2*I)*G[{-1, z, bm}, w] - 
           (2*I)*G[{-1, z, bp}, w] - (2*I)*G[{-1, z, z^2}, w] + 
           (4*I)*G[{0, -1, 0}, z] - (6*I)*G[{0, 0, 0}, w] - 
           (8*I)*G[{0, 0, 0}, z] - (8*I)*G[{0, 0, 1}, w] + 
           (10*I)*G[{0, 0, bm}, w] + (10*I)*G[{0, 0, bp}, w] + 
           (6*I)*G[{0, 0, z^2}, w] + (4*I)*G[{0, 1, 0}, z] + 
           (64*I)*G[{0, 1, 1}, w] - (32*I)*G[{0, 1, bm}, w] - 
           (32*I)*G[{0, 1, bp}, w] - (16*I)*G[{0, 1, z^2}, w] + 
           (4*I)*G[{0, bm, 0}, w] - (32*I)*G[{0, bm, 1}, w] + 
           (12*I)*G[{0, bm, bm}, w] + (12*I)*G[{0, bm, bp}, w] + 
           (4*I)*G[{0, bm, z^2}, w] + (4*I)*G[{0, bp, 0}, w] - 
           (32*I)*G[{0, bp, 1}, w] + (12*I)*G[{0, bp, bm}, w] + 
           (12*I)*G[{0, bp, bp}, w] + (4*I)*G[{0, bp, z^2}, w] - 
           (2*I)*G[{0, z^2, 0}, w] - (8*I)*G[{0, z^2, 1}, w] + 
           (2*I)*G[{0, z^2, bm}, w] + (2*I)*G[{0, z^2, bp}, w] + 
           (6*I)*G[{0, z^2, z^2}, w] - (4*I)*G[{1, -1, 0}, z] + 
           (12*I)*G[{1, 0, 0}, w] + (4*I)*G[{1, 0, 0}, z] + 
           (8*I)*G[{1, 0, 1}, w] - (16*I)*G[{1, 0, bm}, w] - 
           (16*I)*G[{1, 0, bp}, w] - (8*I)*G[{1, 1, 0}, w] + 
           (8*I)*G[{1, 1, bm}, w] + (8*I)*G[{1, 1, bp}, w] - 
           (8*I)*G[{1, 1, z^2}, w] - (2*I)*G[{1, bm, 0}, w] + 
           (16*I)*G[{1, bm, 1}, w] - (6*I)*G[{1, bm, bm}, w] - 
           (6*I)*G[{1, bm, bp}, w] - (2*I)*G[{1, bm, z^2}, w] - 
           (2*I)*G[{1, bp, 0}, w] + (16*I)*G[{1, bp, 1}, w] - 
           (6*I)*G[{1, bp, bm}, w] - (6*I)*G[{1, bp, bp}, w] - 
           (2*I)*G[{1, bp, z^2}, w] - (12*I)*G[{1, -z, 1}, w] + 
           (6*I)*G[{1, -z, bm}, w] + (6*I)*G[{1, -z, bp}, w] + 
           (6*I)*G[{1, -z, z^2}, w] - (12*I)*G[{1, z, 1}, w] + 
           (6*I)*G[{1, z, bm}, w] + (6*I)*G[{1, z, bp}, w] + 
           (6*I)*G[{1, z, z^2}, w] + (6*I)*G[{1, z^2, 0}, w] - 
           (16*I)*G[{1, z^2, 1}, w] + (2*I)*G[{1, z^2, bm}, w] + 
           (2*I)*G[{1, z^2, bp}, w] + (6*I)*G[{1, z^2, z^2}, w] + 
           (8*I)*G[{-z, 0, 1}, w] - (4*I)*G[{-z, 0, bm}, w] - 
           (4*I)*G[{-z, 0, bp}, w] - (4*I)*G[{-z, 0, z^2}, w] + 
           (2*I)*G[{-z, 1, 0}, w] - (32*I)*G[{-z, 1, 1}, w] + 
           (14*I)*G[{-z, 1, bm}, w] + (14*I)*G[{-z, 1, bp}, w] + 
           (10*I)*G[{-z, 1, z^2}, w] - I*G[{-z, bm, 0}, w] + 
           (8*I)*G[{-z, bm, 1}, w] - (3*I)*G[{-z, bm, bm}, w] - 
           (3*I)*G[{-z, bm, bp}, w] - I*G[{-z, bm, z^2}, w] - 
           I*G[{-z, bp, 0}, w] + (8*I)*G[{-z, bp, 1}, w] - 
           (3*I)*G[{-z, bp, bm}, w] - (3*I)*G[{-z, bp, bp}, w] - 
           I*G[{-z, bp, z^2}, w] + (2*I)*G[{-z, -z, 1}, w] - 
           I*G[{-z, -z, bm}, w] - I*G[{-z, -z, bp}, w] - 
           I*G[{-z, -z, z^2}, w] - (2*I)*G[{-z, z, 1}, w] - 
           I*G[{-z, z, bm}, w] - I*G[{-z, z, bp}, w] + 
           (3*I)*G[{-z, z, z^2}, w] - I*G[{-z, z^2, 0}, w] + 
           (16*I)*G[{-z, z^2, 1}, w] - (3*I)*G[{-z, z^2, bm}, w] - 
           (3*I)*G[{-z, z^2, bp}, w] - (9*I)*G[{-z, z^2, z^2}, w] + 
           (8*I)*G[{z, 0, 1}, w] - (4*I)*G[{z, 0, bm}, w] - 
           (4*I)*G[{z, 0, bp}, w] - (4*I)*G[{z, 0, z^2}, w] + 
           (2*I)*G[{z, 1, 0}, w] - (32*I)*G[{z, 1, 1}, w] + 
           (14*I)*G[{z, 1, bm}, w] + (14*I)*G[{z, 1, bp}, w] + 
           (10*I)*G[{z, 1, z^2}, w] - I*G[{z, bm, 0}, w] + 
           (8*I)*G[{z, bm, 1}, w] - (3*I)*G[{z, bm, bm}, w] - 
           (3*I)*G[{z, bm, bp}, w] - I*G[{z, bm, z^2}, w] - 
           I*G[{z, bp, 0}, w] + (8*I)*G[{z, bp, 1}, w] - 
           (3*I)*G[{z, bp, bm}, w] - (3*I)*G[{z, bp, bp}, w] - 
           I*G[{z, bp, z^2}, w] - (2*I)*G[{z, -z, 1}, w] - 
           I*G[{z, -z, bm}, w] - I*G[{z, -z, bp}, w] + 
           (3*I)*G[{z, -z, z^2}, w] + (2*I)*G[{z, z, 1}, w] - 
           I*G[{z, z, bm}, w] - I*G[{z, z, bp}, w] - I*G[{z, z, z^2}, w] - 
           I*G[{z, z^2, 0}, w] + (16*I)*G[{z, z^2, 1}, w] - 
           (3*I)*G[{z, z^2, bm}, w] - (3*I)*G[{z, z^2, bp}, w] - 
           (9*I)*G[{z, z^2, z^2}, w] - (3*I)*G[{z^2, 0, 0}, w] + 
           (8*I)*G[{z^2, 0, 1}, w] - I*G[{z^2, 0, bm}, w] - 
           I*G[{z^2, 0, bp}, w] - (3*I)*G[{z^2, 0, z^2}, w] + 
           (4*I)*G[{z^2, 1, 0}, w] - (4*I)*G[{z^2, 1, bm}, w] - 
           (4*I)*G[{z^2, 1, bp}, w] + (4*I)*G[{z^2, 1, z^2}, w] + 
           I*G[{z^2, bm, 0}, w] - (8*I)*G[{z^2, bm, 1}, w] + 
           (3*I)*G[{z^2, bm, bm}, w] + (3*I)*G[{z^2, bm, bp}, w] + 
           I*G[{z^2, bm, z^2}, w] + I*G[{z^2, bp, 0}, w] - 
           (8*I)*G[{z^2, bp, 1}, w] + (3*I)*G[{z^2, bp, bm}, w] + 
           (3*I)*G[{z^2, bp, bp}, w] + I*G[{z^2, bp, z^2}, w] - 
           (3*I)*G[{z^2, z^2, 0}, w] + (8*I)*G[{z^2, z^2, 1}, w] - 
           I*G[{z^2, z^2, bm}, w] - I*G[{z^2, z^2, bp}, w] - 
           (3*I)*G[{z^2, z^2, z^2}, w] - (16*I)*Zeta[3]) + 
         (-2*G[{-1}, w] - 4*G[{-1}, z] - 12*G[{0}, w] + 8*G[{0}, z] + 
           12*G[{1}, w] - 4*G[{1}, z] + 4*G[{-z}, w] + 4*G[{z}, w] - 
           3*G[{z^2}, w])*Zeta[3]), MI[41] -> 
      1/12 + \[Epsilon]*((2*G[{0}, z])/3 - (2*G[{1}, w])/3 + G[{z^2}, w]/3) + 
       \[Epsilon]^2*((-7*Pi^2)/72 + G[{0}, z]*((-16*G[{1}, w])/3 + 
           (8*G[{z^2}, w])/3) + (16*G[{0, 0}, z])/3 + (16*G[{1, 1}, w])/3 - 
         (8*G[{1, z^2}, w])/3 - (8*G[{z^2, 1}, w])/3 + (4*G[{z^2, z^2}, w])/
          3) + \[Epsilon]^5*Help["Fam_np", 41] + \[Epsilon]^3*
        (Pi^2*((-7*G[{0}, z])/9 + (7*G[{1}, w])/9 - (7*G[{z^2}, w])/18) - 
         (128*G[{1}, w]*G[{0, 0}, z])/3 + (64*G[{z^2}, w]*G[{0, 0}, z])/3 + 
         G[{0}, z]*((128*G[{1, 1}, w])/3 - (64*G[{1, z^2}, w])/3 - 
           (64*G[{z^2, 1}, w])/3 + (32*G[{z^2, z^2}, w])/3) + 
         (128*G[{0, 0, 0}, z])/3 - (128*G[{1, 1, 1}, w])/3 + 
         (64*G[{1, 1, z^2}, w])/3 + (64*G[{1, z^2, 1}, w])/3 - 
         (32*G[{1, z^2, z^2}, w])/3 + (64*G[{z^2, 1, 1}, w])/3 - 
         (32*G[{z^2, 1, z^2}, w])/3 - (32*G[{z^2, z^2, 1}, w])/3 + 
         (16*G[{z^2, z^2, z^2}, w])/3 - (89*Zeta[3])/12) + 
       \[Epsilon]^4*((-173*Pi^4)/360 + (-32*G[{-1, 0}, z] - 32*G[{1, 0}, z])*
          G[{1, z^2}, w] + Pi^2*(G[{1}, w]*((-8*G[{-1}, z])/3 - 
             (8*G[{1}, z])/3) + G[{0}, z]*((104*G[{1}, w])/9 - 
             (52*G[{z^2}, w])/9) + (4*G[{-1}, z]*G[{z^2}, w])/3 + 
           (4*G[{1}, z]*G[{z^2}, w])/3 + (8*G[{0, -1}, z])/3 - 
           (104*G[{0, 0}, z])/9 + (8*G[{0, 1}, z])/3 - (56*G[{1, 1}, w])/9 - 
           (8*G[{1, cm}, w])/3 - (8*G[{1, cp}, w])/3 + (52*G[{1, z^2}, w])/
            9 + (28*G[{z^2, 1}, w])/9 + (4*G[{z^2, cm}, w])/3 + 
           (4*G[{z^2, cp}, w])/3 - (26*G[{z^2, z^2}, w])/9) + 
         G[{-1, 0}, z]*(32*G[{1, cm}, w] + 32*G[{1, cp}, w] - 
           16*G[{z^2, cm}, w] - 16*G[{z^2, cp}, w] + 16*G[{z^2, z^2}, w]) + 
         G[{1, 0}, z]*(32*G[{1, cm}, w] + 32*G[{1, cp}, w] - 
           16*G[{z^2, cm}, w] - 16*G[{z^2, cp}, w] + 16*G[{z^2, z^2}, w]) + 
         G[{0, 0}, z]*((1024*G[{1, 1}, w])/3 - 64*G[{1, cm}, w] - 
           64*G[{1, cp}, w] - (320*G[{1, z^2}, w])/3 - (512*G[{z^2, 1}, w])/
            3 + 32*G[{z^2, cm}, w] + 32*G[{z^2, cp}, w] + 
           (160*G[{z^2, z^2}, w])/3) + G[{z^2}, w]*(-16*G[{-1, -1, 0}, z] + 
           32*G[{-1, 0, 0}, z] - 16*G[{-1, 1, 0}, z] + 32*G[{0, -1, 0}, z] + 
           (320*G[{0, 0, 0}, z])/3 + 32*G[{0, 1, 0}, z] - 
           16*G[{1, -1, 0}, z] + 32*G[{1, 0, 0}, z] - 16*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(32*G[{-1, -1, 0}, z] - 64*G[{-1, 0, 0}, z] + 
           32*G[{-1, 1, 0}, z] - 64*G[{0, -1, 0}, z] - (640*G[{0, 0, 0}, z])/
            3 - 64*G[{0, 1, 0}, z] + 32*G[{1, -1, 0}, z] - 
           64*G[{1, 0, 0}, z] + 32*G[{1, 1, 0}, z]) + 
         G[{0}, z]*((-1024*G[{1, 1, 1}, w])/3 + (512*G[{1, 1, z^2}, w])/3 + 
           32*G[{1, cm, cm}, w] + 32*G[{1, cm, cp}, w] - 
           32*G[{1, cm, z^2}, w] + 32*G[{1, cp, cm}, w] + 
           32*G[{1, cp, cp}, w] - 32*G[{1, cp, z^2}, w] + 
           (512*G[{1, z^2, 1}, w])/3 - 32*G[{1, z^2, cm}, w] - 
           32*G[{1, z^2, cp}, w] - (160*G[{1, z^2, z^2}, w])/3 + 
           (512*G[{z^2, 1, 1}, w])/3 - (256*G[{z^2, 1, z^2}, w])/3 - 
           16*G[{z^2, cm, cm}, w] - 16*G[{z^2, cm, cp}, w] + 
           16*G[{z^2, cm, z^2}, w] - 16*G[{z^2, cp, cm}, w] - 
           16*G[{z^2, cp, cp}, w] + 16*G[{z^2, cp, z^2}, w] - 
           (256*G[{z^2, z^2, 1}, w])/3 + 16*G[{z^2, z^2, cm}, w] + 
           16*G[{z^2, z^2, cp}, w] + (80*G[{z^2, z^2, z^2}, w])/3) - 
         32*G[{0, -1, -1, 0}, z] + 64*G[{0, -1, 0, 0}, z] - 
         32*G[{0, -1, 1, 0}, z] + 64*G[{0, 0, -1, 0}, z] + 
         (640*G[{0, 0, 0, 0}, z])/3 + 64*G[{0, 0, 1, 0}, z] - 
         32*G[{0, 1, -1, 0}, z] + 64*G[{0, 1, 0, 0}, z] - 
         32*G[{0, 1, 1, 0}, z] + (1024*G[{1, 1, 1, 1}, w])/3 - 
         (512*G[{1, 1, 1, z^2}, w])/3 - (512*G[{1, 1, z^2, 1}, w])/3 + 
         (256*G[{1, 1, z^2, z^2}, w])/3 - 32*G[{1, cm, cm, 1}, w] + 
         16*G[{1, cm, cm, z^2}, w] - 32*G[{1, cm, cp, 1}, w] + 
         16*G[{1, cm, cp, z^2}, w] + 32*G[{1, cm, z^2, 1}, w] - 
         16*G[{1, cm, z^2, z^2}, w] - 32*G[{1, cp, cm, 1}, w] + 
         16*G[{1, cp, cm, z^2}, w] - 32*G[{1, cp, cp, 1}, w] + 
         16*G[{1, cp, cp, z^2}, w] + 32*G[{1, cp, z^2, 1}, w] - 
         16*G[{1, cp, z^2, z^2}, w] - (512*G[{1, z^2, 1, 1}, w])/3 + 
         (256*G[{1, z^2, 1, z^2}, w])/3 + 32*G[{1, z^2, cm, 1}, w] - 
         16*G[{1, z^2, cm, z^2}, w] + 32*G[{1, z^2, cp, 1}, w] - 
         16*G[{1, z^2, cp, z^2}, w] + (160*G[{1, z^2, z^2, 1}, w])/3 - 
         (80*G[{1, z^2, z^2, z^2}, w])/3 - (512*G[{z^2, 1, 1, 1}, w])/3 + 
         (256*G[{z^2, 1, 1, z^2}, w])/3 + (256*G[{z^2, 1, z^2, 1}, w])/3 - 
         (128*G[{z^2, 1, z^2, z^2}, w])/3 + 16*G[{z^2, cm, cm, 1}, w] - 
         8*G[{z^2, cm, cm, z^2}, w] + 16*G[{z^2, cm, cp, 1}, w] - 
         8*G[{z^2, cm, cp, z^2}, w] - 16*G[{z^2, cm, z^2, 1}, w] + 
         8*G[{z^2, cm, z^2, z^2}, w] + 16*G[{z^2, cp, cm, 1}, w] - 
         8*G[{z^2, cp, cm, z^2}, w] + 16*G[{z^2, cp, cp, 1}, w] - 
         8*G[{z^2, cp, cp, z^2}, w] - 16*G[{z^2, cp, z^2, 1}, w] + 
         8*G[{z^2, cp, z^2, z^2}, w] + (256*G[{z^2, z^2, 1, 1}, w])/3 - 
         (128*G[{z^2, z^2, 1, z^2}, w])/3 - 16*G[{z^2, z^2, cm, 1}, w] + 
         8*G[{z^2, z^2, cm, z^2}, w] - 16*G[{z^2, z^2, cp, 1}, w] + 
         8*G[{z^2, z^2, cp, z^2}, w] - (80*G[{z^2, z^2, z^2, 1}, w])/3 + 
         (40*G[{z^2, z^2, z^2, z^2}, w])/3 + ((-130*G[{0}, z])/3 + 
           (130*G[{1}, w])/3 - (65*G[{z^2}, w])/3)*Zeta[3]), 
     MI[42] -> -3/4 + \[Epsilon]*(((-4*I)/3)*Pi - (25*G[{0}, w])/12 - 
         G[{0}, z]/3 + (9*G[{1}, w])/2 - (3*G[{z^2}, w])/2) + 
       \[Epsilon]^2*((11*Pi^2)/8 - 3*G[{0}, w]*G[{0}, z] + 
         Pi*(((-17*I)/6)*G[{0}, w] - I*G[{0}, z] + ((20*I)/3)*G[{1}, w] - 
           ((4*I)/3)*G[{z^2}, w]) + G[{0}, z]*((-4*G[{1}, w])/3 + 
           (8*G[{z^2}, w])/3) - (29*G[{0, 0}, w])/6 + (22*G[{0, 0}, z])/3 + 
         (38*G[{0, 1}, w])/3 - (13*G[{0, z^2}, w])/3 + (38*G[{1, 0}, w])/3 - 
         24*G[{1, 1}, w] + 6*G[{1, z^2}, w] - (13*G[{z^2, 0}, w])/3 + 
         6*G[{z^2, 1}, w]) + \[Epsilon]^5*Help["Fam_np", 42] + 
       \[Epsilon]^3*(((29*I)/18)*Pi^3 + Pi^2*((35*G[{0}, w])/9 - 
           (4*G[{0}, z])/9 - 6*G[{1}, w] - (2*G[{-z}, w])/3 - 
           (2*G[{z}, w])/3 + (7*G[{z^2}, w])/6) + 28*G[{0}, w]*G[{0, 0}, z] - 
         (176*G[{1}, w]*G[{0, 0}, z])/3 + 6*G[{-z}, w]*G[{0, 0}, z] + 
         6*G[{z}, w]*G[{0, 0}, z] + (52*G[{z^2}, w]*G[{0, 0}, z])/3 + 
         Pi*((-10*I)*G[{0}, w]*G[{0}, z] + G[{0}, z]*((-8*I)*G[{1}, w] + 
             (3*I)*G[{-z}, w] + (3*I)*G[{z}, w] + (6*I)*G[{z^2}, w]) + 
           (3*I)*G[{-1, 0}, z] - ((10*I)/3)*G[{0, 0}, w] + 
           (22*I)*G[{0, 0}, z] + ((44*I)/3)*G[{0, 1}, w] + I*G[{0, bm}, w] + 
           I*G[{0, bp}, w] - ((13*I)/3)*G[{0, z^2}, w] + 
           ((50*I)/3)*G[{1, 0}, w] + (3*I)*G[{1, 0}, z] - 
           ((64*I)/3)*G[{1, 1}, w] - (2*I)*G[{1, bm}, w] - 
           (2*I)*G[{1, bp}, w] - ((10*I)/3)*G[{1, z^2}, w] - 
           (5*I)*G[{-z, 1}, w] + I*G[{-z, bm}, w] + I*G[{-z, bp}, w] + 
           (4*I)*G[{-z, z^2}, w] - (5*I)*G[{z, 1}, w] + I*G[{z, bm}, w] + 
           I*G[{z, bp}, w] + (4*I)*G[{z, z^2}, w] - ((16*I)/3)*
            G[{z^2, 0}, w] + ((14*I)/3)*G[{z^2, 1}, w] + 
           ((2*I)/3)*G[{z^2, z^2}, w]) + G[{0}, z]*(-18*G[{0, 0}, w] + 
           8*G[{0, 1}, w] + 4*G[{0, z^2}, w] + 8*G[{1, 0}, w] + 
           (128*G[{1, 1}, w])/3 - (112*G[{1, z^2}, w])/3 - 6*G[{-z, 1}, w] + 
           6*G[{-z, z^2}, w] - 6*G[{z, 1}, w] + 6*G[{z, z^2}, w] + 
           4*G[{z^2, 0}, w] - (76*G[{z^2, 1}, w])/3 + (44*G[{z^2, z^2}, w])/
            3) + 6*G[{-1, 0, 0}, z] - (19*G[{0, 0, 0}, w])/3 - 
         (28*G[{0, 0, 0}, z])/3 + (92*G[{0, 0, 1}, w])/3 - 
         (37*G[{0, 0, z^2}, w])/3 + (92*G[{0, 1, 0}, w])/3 - 
         (208*G[{0, 1, 1}, w])/3 + (56*G[{0, 1, z^2}, w])/3 + 
         G[{0, bm, 0}, w] - 2*G[{0, bm, 1}, w] + G[{0, bm, z^2}, w] + 
         G[{0, bp, 0}, w] - 2*G[{0, bp, 1}, w] + G[{0, bp, z^2}, w] - 
         (37*G[{0, z^2, 0}, w])/3 + (62*G[{0, z^2, 1}, w])/3 - 
         (7*G[{0, z^2, z^2}, w])/3 + (98*G[{1, 0, 0}, w])/3 + 
         6*G[{1, 0, 0}, z] - (220*G[{1, 0, 1}, w])/3 + (62*G[{1, 0, z^2}, w])/
          3 - (208*G[{1, 1, 0}, w])/3 + 96*G[{1, 1, 1}, w] - 
         2*G[{1, bm, 0}, w] + 4*G[{1, bm, 1}, w] - 2*G[{1, bm, z^2}, w] - 
         2*G[{1, bp, 0}, w] + 4*G[{1, bp, 1}, w] - 2*G[{1, bp, z^2}, w] + 
         (62*G[{1, z^2, 0}, w])/3 - 4*G[{1, z^2, 1}, w] - 
         22*G[{1, z^2, z^2}, w] - G[{-z, 0, 0}, w] + 2*G[{-z, 0, 1}, w] - 
         G[{-z, 1, 0}, w] + 8*G[{-z, 1, 1}, w] - 8*G[{-z, 1, z^2}, w] + 
         G[{-z, bm, 0}, w] - 2*G[{-z, bm, 1}, w] + G[{-z, bm, z^2}, w] + 
         G[{-z, bp, 0}, w] - 2*G[{-z, bp, 1}, w] + G[{-z, bp, z^2}, w] - 
         6*G[{-z, z^2, 1}, w] + 7*G[{-z, z^2, z^2}, w] - G[{z, 0, 0}, w] + 
         2*G[{z, 0, 1}, w] - G[{z, 1, 0}, w] + 8*G[{z, 1, 1}, w] - 
         8*G[{z, 1, z^2}, w] + G[{z, bm, 0}, w] - 2*G[{z, bm, 1}, w] + 
         G[{z, bm, z^2}, w] + G[{z, bp, 0}, w] - 2*G[{z, bp, 1}, w] + 
         G[{z, bp, z^2}, w] - 6*G[{z, z^2, 1}, w] + 7*G[{z, z^2, z^2}, w] - 
         (37*G[{z^2, 0, 0}, w])/3 + (62*G[{z^2, 0, 1}, w])/3 - 
         (10*G[{z^2, 0, z^2}, w])/3 + (62*G[{z^2, 1, 0}, w])/3 - 
         16*G[{z^2, 1, 1}, w] - 8*G[{z^2, 1, z^2}, w] - 
         (10*G[{z^2, z^2, 0}, w])/3 - 8*G[{z^2, z^2, 1}, w] + 
         8*G[{z^2, z^2, z^2}, w] + (15*Zeta[3])/4) + 
       \[Epsilon]^4*((-107*Pi^4)/90 + Pi^3*(((17*I)/12)*G[{-1}, z] + 
           ((28*I)/9)*G[{0}, w] + (I/2)*G[{0}, z] - ((68*I)/9)*G[{1}, w] - 
           ((7*I)/12)*G[{1}, z] - ((7*I)/12)*G[{-z}, w] + 
           ((17*I)/12)*G[{z}, w] - ((7*I)/18)*G[{z^2}, w]) + 
         G[{0, 0}, w]*(-24*G[{0, 0}, z] - 16*G[{1, 0}, z]) - 
         16*G[{0, 1}, w]*G[{1, 0}, z] - 16*G[{0, cm}, w]*G[{1, 0}, z] - 
         16*G[{0, cp}, w]*G[{1, 0}, z] + 24*G[{0, -z}, w]*G[{1, 0}, z] + 
         24*G[{0, z}, w]*G[{1, 0}, z] + 4*G[{0, z^2}, w]*G[{1, 0}, z] - 
         16*G[{1, 0}, w]*G[{1, 0}, z] + Pi^2*(12*G[{0}, w]*G[{0}, z] - 
           (4*G[{1}, w]*G[{1}, z])/3 + G[{0}, z]*((236*G[{1}, w])/9 - 
             (11*G[{-z}, w])/2 - (11*G[{z}, w])/2 - (175*G[{z^2}, w])/9) + 
           G[{1}, z]*((-5*G[{-z}, w])/3 - (5*G[{z}, w])/3 + (11*G[{z^2}, w])/
              3) + G[{-1}, z]*((-4*G[{1}, w])/3 - (5*G[{-z}, w])/3 - 
             (5*G[{z}, w])/3 + (11*G[{z^2}, w])/3) - (4*G[{-1, -1}, z])/3 - 
           (7*G[{-1, 0}, z])/2 - (4*G[{-1, 1}, z])/3 - (4*G[{0, -1}, w])/3 + 
           (14*G[{0, -1}, z])/3 + (109*G[{0, 0}, w])/18 - (353*G[{0, 0}, z])/
            9 - (178*G[{0, 1}, w])/9 + (14*G[{0, 1}, z])/3 - 
           (4*G[{0, bm}, w])/3 - (4*G[{0, bp}, w])/3 + (4*G[{0, cm}, w])/3 + 
           (4*G[{0, cp}, w])/3 + (2*G[{0, -z}, w])/3 + (2*G[{0, z}, w])/3 + 
           (35*G[{0, z^2}, w])/9 - (4*G[{1, -1}, z])/3 - (214*G[{1, 0}, w])/
            9 - (7*G[{1, 0}, z])/2 + 8*G[{1, 1}, w] - (4*G[{1, 1}, z])/3 + 
           (8*G[{1, bm}, w])/3 + (8*G[{1, bp}, w])/3 + 4*G[{1, -z}, w] + 
           4*G[{1, z}, w] + (28*G[{1, z^2}, w])/3 + (2*G[{-z, -1}, w])/3 - 
           G[{-z, 0}, w]/6 + 11*G[{-z, 1}, w] - (4*G[{-z, bm}, w])/3 - 
           (4*G[{-z, bp}, w])/3 - (4*G[{-z, cm}, w])/3 - (4*G[{-z, cp}, w])/
            3 - (2*G[{-z, -z}, w])/3 - (2*G[{-z, z}, w])/3 - 
           4*G[{-z, z^2}, w] + (2*G[{z, -1}, w])/3 - G[{z, 0}, w]/6 + 
           11*G[{z, 1}, w] - (4*G[{z, bm}, w])/3 - (4*G[{z, bp}, w])/3 - 
           (4*G[{z, cm}, w])/3 - (4*G[{z, cp}, w])/3 - (2*G[{z, -z}, w])/3 - 
           (2*G[{z, z}, w])/3 - 4*G[{z, z^2}, w] + (163*G[{z^2, 0}, w])/18 - 
           (10*G[{z^2, 1}, w])/3 + (4*G[{z^2, cm}, w])/3 + 
           (4*G[{z^2, cp}, w])/3 - G[{z^2, -z}, w]/3 - G[{z^2, z}, w]/3 - 
           (14*G[{z^2, z^2}, w])/3) + G[{0, 0}, z]*(-256*G[{0, 1}, w] + 
           32*G[{0, cm}, w] + 32*G[{0, cp}, w] + 32*G[{0, -z}, w] + 
           32*G[{0, z}, w] + 104*G[{0, z^2}, w] - 256*G[{1, 0}, w] + 
           (1408*G[{1, 1}, w])/3 - 48*G[{1, -z}, w] - 48*G[{1, z}, w] - 
           (320*G[{1, z^2}, w])/3 + 56*G[{-z, 0}, w] - 24*G[{-z, 1}, w] - 
           32*G[{-z, cm}, w] - 32*G[{-z, cp}, w] + 6*G[{-z, -z}, w] - 
           2*G[{-z, z}, w] + 20*G[{-z, z^2}, w] + 56*G[{z, 0}, w] - 
           24*G[{z, 1}, w] - 32*G[{z, cm}, w] - 32*G[{z, cp}, w] - 
           2*G[{z, -z}, w] + 6*G[{z, z}, w] + 20*G[{z, z^2}, w] + 
           120*G[{z^2, 0}, w] - (464*G[{z^2, 1}, w])/3 + 32*G[{z^2, cm}, w] + 
           32*G[{z^2, cp}, w] + 12*G[{z^2, -z}, w] + 12*G[{z^2, z}, w] - 
           (8*G[{z^2, z^2}, w])/3) + G[{1, 0}, z]*(16*G[{1, -z}, w] + 
           16*G[{1, z}, w] - 16*G[{1, z^2}, w] - 4*G[{-z, 0}, w] - 
           20*G[{-z, 1}, w] + 16*G[{-z, cm}, w] + 16*G[{-z, cp}, w] - 
           8*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 20*G[{z, 1}, w] + 
           16*G[{z, cm}, w] + 16*G[{z, cp}, w] - 8*G[{z, z^2}, w] + 
           28*G[{z^2, 0}, w] + 56*G[{z^2, 1}, w] - 16*G[{z^2, cm}, w] - 
           16*G[{z^2, cp}, w] - 28*G[{z^2, -z}, w] - 28*G[{z^2, z}, w] + 
           16*G[{z^2, z^2}, w]) + G[{-1, 0}, z]*(-16*G[{0, 0}, w] - 
           16*G[{0, 1}, w] - 16*G[{0, cm}, w] - 16*G[{0, cp}, w] + 
           24*G[{0, -z}, w] + 24*G[{0, z}, w] + 4*G[{0, z^2}, w] - 
           16*G[{1, 0}, w] + 16*G[{1, -z}, w] + 16*G[{1, z}, w] - 
           16*G[{1, z^2}, w] - 4*G[{-z, 0}, w] - 20*G[{-z, 1}, w] + 
           16*G[{-z, cm}, w] + 16*G[{-z, cp}, w] - 8*G[{-z, z^2}, w] - 
           4*G[{z, 0}, w] - 20*G[{z, 1}, w] + 16*G[{z, cm}, w] + 
           16*G[{z, cp}, w] - 8*G[{z, z^2}, w] + 28*G[{z^2, 0}, w] + 
           56*G[{z^2, 1}, w] - 16*G[{z^2, cm}, w] - 16*G[{z^2, cp}, w] - 
           28*G[{z^2, -z}, w] - 28*G[{z^2, z}, w] + 16*G[{z^2, z^2}, w]) + 
         G[{0}, w]*(48*G[{-1, 0, 0}, z] + 56*G[{0, -1, 0}, z] + 
           192*G[{0, 0, 0}, z] + 56*G[{0, 1, 0}, z] + 48*G[{1, 0, 0}, z]) + 
         G[{z^2}, w]*(-44*G[{-1, -1, 0}, z] + 44*G[{-1, 0, 0}, z] - 
           44*G[{-1, 1, 0}, z] - 24*G[{0, -1, 0}, z] - (520*G[{0, 0, 0}, z])/
            3 - 24*G[{0, 1, 0}, z] - 44*G[{1, -1, 0}, z] + 
           44*G[{1, 0, 0}, z] - 44*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(16*G[{-1, -1, 0}, z] - 48*G[{-1, 0, 0}, z] + 
           16*G[{-1, 1, 0}, z] + (416*G[{0, 0, 0}, z])/3 + 
           16*G[{1, -1, 0}, z] - 48*G[{1, 0, 0}, z] + 16*G[{1, 1, 0}, z]) + 
         G[{z}, w]*(20*G[{-1, -1, 0}, z] - 18*G[{-1, 0, 0}, z] + 
           20*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 36*G[{0, 0, 0}, z] - 
           16*G[{0, 1, 0}, z] + 20*G[{1, -1, 0}, z] - 26*G[{1, 0, 0}, z] + 
           20*G[{1, 1, 0}, z]) + G[{-z}, w]*(20*G[{-1, -1, 0}, z] - 
           26*G[{-1, 0, 0}, z] + 20*G[{-1, 1, 0}, z] - 16*G[{0, -1, 0}, z] - 
           36*G[{0, 0, 0}, z] - 16*G[{0, 1, 0}, z] + 20*G[{1, -1, 0}, z] - 
           18*G[{1, 0, 0}, z] + 20*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-28*G[{0, 0, 0}, w] + 112*G[{0, 0, 1}, w] - 
           16*G[{0, 0, cm}, w] - 16*G[{0, 0, cp}, w] - 28*G[{0, 0, z^2}, w] + 
           112*G[{0, 1, 0}, w] + 64*G[{0, 1, 1}, w] - 16*G[{0, 1, cm}, w] - 
           16*G[{0, 1, cp}, w] - 80*G[{0, 1, z^2}, w] + 4*G[{0, bm, 0}, w] - 
           8*G[{0, bm, 1}, w] + 4*G[{0, bm, z^2}, w] + 4*G[{0, bp, 0}, w] - 
           8*G[{0, bp, 1}, w] + 4*G[{0, bp, z^2}, w] - 16*G[{0, cm, cm}, w] - 
           16*G[{0, cm, cp}, w] + 16*G[{0, cm, z^2}, w] - 
           16*G[{0, cp, cm}, w] - 16*G[{0, cp, cp}, w] + 
           16*G[{0, cp, z^2}, w] - 24*G[{0, -z, 0}, w] - 
           32*G[{0, -z, 1}, w] + 24*G[{0, -z, cm}, w] + 
           24*G[{0, -z, cp}, w] + 8*G[{0, -z, z^2}, w] - 24*G[{0, z, 0}, w] - 
           32*G[{0, z, 1}, w] + 24*G[{0, z, cm}, w] + 24*G[{0, z, cp}, w] + 
           8*G[{0, z, z^2}, w] - 36*G[{0, z^2, 0}, w] - 
           40*G[{0, z^2, 1}, w] + 4*G[{0, z^2, cm}, w] + 
           4*G[{0, z^2, cp}, w] + 24*G[{0, z^2, z^2}, w] + 
           120*G[{1, 0, 0}, w] + 48*G[{1, 0, 1}, w] - 16*G[{1, 0, cm}, w] - 
           16*G[{1, 0, cp}, w] - 72*G[{1, 0, z^2}, w] + 64*G[{1, 1, 0}, w] - 
           (1792*G[{1, 1, 1}, w])/3 + (1280*G[{1, 1, z^2}, w])/3 - 
           8*G[{1, bm, 0}, w] + 16*G[{1, bm, 1}, w] - 8*G[{1, bm, z^2}, w] - 
           8*G[{1, bp, 0}, w] + 16*G[{1, bp, 1}, w] - 8*G[{1, bp, z^2}, w] - 
           16*G[{1, -z, 0}, w] + 48*G[{1, -z, 1}, w] + 16*G[{1, -z, cm}, w] + 
           16*G[{1, -z, cp}, w] - 64*G[{1, -z, z^2}, w] - 
           16*G[{1, z, 0}, w] + 48*G[{1, z, 1}, w] + 16*G[{1, z, cm}, w] + 
           16*G[{1, z, cp}, w] - 64*G[{1, z, z^2}, w] - 
           88*G[{1, z^2, 0}, w] + (944*G[{1, z^2, 1}, w])/3 - 
           16*G[{1, z^2, cm}, w] - 16*G[{1, z^2, cp}, w] - 
           (472*G[{1, z^2, z^2}, w])/3 - 20*G[{-z, 0, 0}, w] - 
           8*G[{-z, 0, 1}, w] - 4*G[{-z, 0, cm}, w] - 4*G[{-z, 0, cp}, w] + 
           20*G[{-z, 0, z^2}, w] - 20*G[{-z, 1, 0}, w] + 
           104*G[{-z, 1, 1}, w] - 20*G[{-z, 1, cm}, w] - 
           20*G[{-z, 1, cp}, w] - 60*G[{-z, 1, z^2}, w] + 
           4*G[{-z, bm, 0}, w] - 8*G[{-z, bm, 1}, w] + 
           4*G[{-z, bm, z^2}, w] + 4*G[{-z, bp, 0}, w] - 
           8*G[{-z, bp, 1}, w] + 4*G[{-z, bp, z^2}, w] + 
           16*G[{-z, cm, cm}, w] + 16*G[{-z, cm, cp}, w] - 
           16*G[{-z, cm, z^2}, w] + 16*G[{-z, cp, cm}, w] + 
           16*G[{-z, cp, cp}, w] - 16*G[{-z, cp, z^2}, w] - 
           6*G[{-z, -z, 1}, w] + 6*G[{-z, -z, z^2}, w] + 2*G[{-z, z, 1}, w] - 
           2*G[{-z, z, z^2}, w] + 28*G[{-z, z^2, 0}, w] - 
           60*G[{-z, z^2, 1}, w] - 8*G[{-z, z^2, cm}, w] - 
           8*G[{-z, z^2, cp}, w] + 48*G[{-z, z^2, z^2}, w] - 
           20*G[{z, 0, 0}, w] - 8*G[{z, 0, 1}, w] - 4*G[{z, 0, cm}, w] - 
           4*G[{z, 0, cp}, w] + 20*G[{z, 0, z^2}, w] - 20*G[{z, 1, 0}, w] + 
           104*G[{z, 1, 1}, w] - 20*G[{z, 1, cm}, w] - 20*G[{z, 1, cp}, w] - 
           60*G[{z, 1, z^2}, w] + 4*G[{z, bm, 0}, w] - 8*G[{z, bm, 1}, w] + 
           4*G[{z, bm, z^2}, w] + 4*G[{z, bp, 0}, w] - 8*G[{z, bp, 1}, w] + 
           4*G[{z, bp, z^2}, w] + 16*G[{z, cm, cm}, w] + 
           16*G[{z, cm, cp}, w] - 16*G[{z, cm, z^2}, w] + 
           16*G[{z, cp, cm}, w] + 16*G[{z, cp, cp}, w] - 
           16*G[{z, cp, z^2}, w] + 2*G[{z, -z, 1}, w] - 
           2*G[{z, -z, z^2}, w] - 6*G[{z, z, 1}, w] + 6*G[{z, z, z^2}, w] + 
           28*G[{z, z^2, 0}, w] - 60*G[{z, z^2, 1}, w] - 
           8*G[{z, z^2, cm}, w] - 8*G[{z, z^2, cp}, w] + 
           48*G[{z, z^2, z^2}, w] - 44*G[{z^2, 0, 0}, w] - 
           88*G[{z^2, 0, 1}, w] + 28*G[{z^2, 0, cm}, w] + 
           28*G[{z^2, 0, cp}, w] + 44*G[{z^2, 0, z^2}, w] - 
           88*G[{z^2, 1, 0}, w] + (656*G[{z^2, 1, 1}, w])/3 + 
           56*G[{z^2, 1, cm}, w] + 56*G[{z^2, 1, cp}, w] - 
           (520*G[{z^2, 1, z^2}, w])/3 - 16*G[{z^2, cm, cm}, w] - 
           16*G[{z^2, cm, cp}, w] + 16*G[{z^2, cm, z^2}, w] - 
           16*G[{z^2, cp, cm}, w] - 16*G[{z^2, cp, cp}, w] + 
           16*G[{z^2, cp, z^2}, w] + 28*G[{z^2, -z, 0}, w] - 
           12*G[{z^2, -z, 1}, w] - 28*G[{z^2, -z, cm}, w] - 
           28*G[{z^2, -z, cp}, w] + 40*G[{z^2, -z, z^2}, w] + 
           28*G[{z^2, z, 0}, w] - 12*G[{z^2, z, 1}, w] - 
           28*G[{z^2, z, cm}, w] - 28*G[{z^2, z, cp}, w] + 
           40*G[{z^2, z, z^2}, w] + 32*G[{z^2, z^2, 0}, w] - 
           (280*G[{z^2, z^2, 1}, w])/3 + 16*G[{z^2, z^2, cm}, w] + 
           16*G[{z^2, z^2, cp}, w] + (56*G[{z^2, z^2, z^2}, w])/3) + 
         16*G[{-1, -1, -1, 0}, z] - 26*G[{-1, -1, 0, 0}, z] + 
         16*G[{-1, -1, 1, 0}, z] - 8*G[{-1, 0, -1, 0}, z] - 
         20*G[{-1, 0, 0, 0}, z] - 8*G[{-1, 0, 1, 0}, z] + 
         16*G[{-1, 1, -1, 0}, z] - 34*G[{-1, 1, 0, 0}, z] + 
         16*G[{-1, 1, 1, 0}, z] - 56*G[{0, -1, -1, 0}, z] - 
         2*G[{0, -1, 0, 0}, w] - 4*G[{0, -1, 0, 0}, z] + 
         4*G[{0, -1, 0, 1}, w] - 56*G[{0, -1, 1, 0}, z] - 
         80*G[{0, 0, -1, 0}, z] - (16*G[{0, 0, 0, 0}, w])/3 - 
         (1352*G[{0, 0, 0, 0}, z])/3 + (116*G[{0, 0, 0, 1}, w])/3 - 
         (49*G[{0, 0, 0, z^2}, w])/3 + (110*G[{0, 0, 1, 0}, w])/3 - 
         80*G[{0, 0, 1, 0}, z] - (556*G[{0, 0, 1, 1}, w])/3 + 
         (200*G[{0, 0, 1, z^2}, w])/3 + 5*G[{0, 0, bm, 0}, w] - 
         10*G[{0, 0, bm, 1}, w] + 5*G[{0, 0, bm, z^2}, w] + 
         5*G[{0, 0, bp, 0}, w] - 10*G[{0, 0, bp, 1}, w] + 
         5*G[{0, 0, bp, z^2}, w] + 16*G[{0, 0, cm, 1}, w] - 
         8*G[{0, 0, cm, z^2}, w] + 16*G[{0, 0, cp, 1}, w] - 
         8*G[{0, 0, cp, z^2}, w] - (49*G[{0, 0, z^2, 0}, w])/3 + 
         (182*G[{0, 0, z^2, 1}, w])/3 - (49*G[{0, 0, z^2, z^2}, w])/3 - 
         56*G[{0, 1, -1, 0}, z] + (122*G[{0, 1, 0, 0}, w])/3 - 
         4*G[{0, 1, 0, 0}, z] - (580*G[{0, 1, 0, 1}, w])/3 + 
         (212*G[{0, 1, 0, z^2}, w])/3 - (544*G[{0, 1, 1, 0}, w])/3 - 
         56*G[{0, 1, 1, 0}, z] + (896*G[{0, 1, 1, 1}, w])/3 - 
         (64*G[{0, 1, 1, z^2}, w])/3 - 12*G[{0, 1, bm, 0}, w] + 
         24*G[{0, 1, bm, 1}, w] - 12*G[{0, 1, bm, z^2}, w] - 
         12*G[{0, 1, bp, 0}, w] + 24*G[{0, 1, bp, 1}, w] - 
         12*G[{0, 1, bp, z^2}, w] + 16*G[{0, 1, cm, 1}, w] - 
         8*G[{0, 1, cm, z^2}, w] + 16*G[{0, 1, cp, 1}, w] - 
         8*G[{0, 1, cp, z^2}, w] + (212*G[{0, 1, z^2, 0}, w])/3 - 
         (184*G[{0, 1, z^2, 1}, w])/3 - (100*G[{0, 1, z^2, z^2}, w])/3 + 
         3*G[{0, bm, 0, 0}, w] - 10*G[{0, bm, 0, 1}, w] + 
         5*G[{0, bm, 0, z^2}, w] - 8*G[{0, bm, 1, 0}, w] + 
         24*G[{0, bm, 1, 1}, w] - 12*G[{0, bm, 1, z^2}, w] - 
         G[{0, bm, bm, 0}, w] + 2*G[{0, bm, bm, 1}, w] - 
         G[{0, bm, bm, z^2}, w] - G[{0, bm, bp, 0}, w] + 
         2*G[{0, bm, bp, 1}, w] - G[{0, bm, bp, z^2}, w] + 
         5*G[{0, bm, z^2, 0}, w] - 14*G[{0, bm, z^2, 1}, w] + 
         7*G[{0, bm, z^2, z^2}, w] + 3*G[{0, bp, 0, 0}, w] - 
         10*G[{0, bp, 0, 1}, w] + 5*G[{0, bp, 0, z^2}, w] - 
         8*G[{0, bp, 1, 0}, w] + 24*G[{0, bp, 1, 1}, w] - 
         12*G[{0, bp, 1, z^2}, w] - G[{0, bp, bm, 0}, w] + 
         2*G[{0, bp, bm, 1}, w] - G[{0, bp, bm, z^2}, w] - 
         G[{0, bp, bp, 0}, w] + 2*G[{0, bp, bp, 1}, w] - 
         G[{0, bp, bp, z^2}, w] + 5*G[{0, bp, z^2, 0}, w] - 
         14*G[{0, bp, z^2, 1}, w] + 7*G[{0, bp, z^2, z^2}, w] + 
         16*G[{0, cm, cm, 1}, w] - 8*G[{0, cm, cm, z^2}, w] + 
         16*G[{0, cm, cp, 1}, w] - 8*G[{0, cm, cp, z^2}, w] - 
         16*G[{0, cm, z^2, 1}, w] + 8*G[{0, cm, z^2, z^2}, w] + 
         16*G[{0, cp, cm, 1}, w] - 8*G[{0, cp, cm, z^2}, w] + 
         16*G[{0, cp, cp, 1}, w] - 8*G[{0, cp, cp, z^2}, w] - 
         16*G[{0, cp, z^2, 1}, w] + 8*G[{0, cp, z^2, z^2}, w] + 
         4*G[{0, -z, 0, 0}, w] + 16*G[{0, -z, 0, 1}, w] - 
         12*G[{0, -z, 0, z^2}, w] + 4*G[{0, -z, 1, 0}, w] + 
         24*G[{0, -z, 1, 1}, w] - 24*G[{0, -z, 1, z^2}, w] + 
         8*G[{0, -z, bm, 0}, w] - 16*G[{0, -z, bm, 1}, w] + 
         8*G[{0, -z, bm, z^2}, w] + 8*G[{0, -z, bp, 0}, w] - 
         16*G[{0, -z, bp, 1}, w] + 8*G[{0, -z, bp, z^2}, w] - 
         24*G[{0, -z, cm, 1}, w] + 12*G[{0, -z, cm, z^2}, w] - 
         24*G[{0, -z, cp, 1}, w] + 12*G[{0, -z, cp, z^2}, w] - 
         12*G[{0, -z, z^2, 0}, w] + 16*G[{0, -z, z^2, 1}, w] + 
         4*G[{0, -z, z^2, z^2}, w] + 4*G[{0, z, 0, 0}, w] + 
         16*G[{0, z, 0, 1}, w] - 12*G[{0, z, 0, z^2}, w] + 
         4*G[{0, z, 1, 0}, w] + 24*G[{0, z, 1, 1}, w] - 
         24*G[{0, z, 1, z^2}, w] + 8*G[{0, z, bm, 0}, w] - 
         16*G[{0, z, bm, 1}, w] + 8*G[{0, z, bm, z^2}, w] + 
         8*G[{0, z, bp, 0}, w] - 16*G[{0, z, bp, 1}, w] + 
         8*G[{0, z, bp, z^2}, w] - 24*G[{0, z, cm, 1}, w] + 
         12*G[{0, z, cm, z^2}, w] - 24*G[{0, z, cp, 1}, w] + 
         12*G[{0, z, cp, z^2}, w] - 12*G[{0, z, z^2, 0}, w] + 
         16*G[{0, z, z^2, 1}, w] + 4*G[{0, z, z^2, z^2}, w] - 
         (37*G[{0, z^2, 0, 0}, w])/3 + (182*G[{0, z^2, 0, 1}, w])/3 - 
         (37*G[{0, z^2, 0, z^2}, w])/3 + (188*G[{0, z^2, 1, 0}, w])/3 - 
         (256*G[{0, z^2, 1, 1}, w])/3 - (4*G[{0, z^2, 1, z^2}, w])/3 - 
         G[{0, z^2, bm, 0}, w] + 2*G[{0, z^2, bm, 1}, w] - 
         G[{0, z^2, bm, z^2}, w] - G[{0, z^2, bp, 0}, w] + 
         2*G[{0, z^2, bp, 1}, w] - G[{0, z^2, bp, z^2}, w] - 
         4*G[{0, z^2, cm, 1}, w] + 2*G[{0, z^2, cm, z^2}, w] - 
         4*G[{0, z^2, cp, 1}, w] + 2*G[{0, z^2, cp, z^2}, w] - 
         (37*G[{0, z^2, z^2, 0}, w])/3 + (2*G[{0, z^2, z^2, 1}, w])/3 + 
         (35*G[{0, z^2, z^2, z^2}, w])/3 + 16*G[{1, -1, -1, 0}, z] - 
         34*G[{1, -1, 0, 0}, z] + 16*G[{1, -1, 1, 0}, z] - 
         8*G[{1, 0, -1, 0}, z] + (134*G[{1, 0, 0, 0}, w])/3 - 
         20*G[{1, 0, 0, 0}, z] - (628*G[{1, 0, 0, 1}, w])/3 + 
         (242*G[{1, 0, 0, z^2}, w])/3 - (592*G[{1, 0, 1, 0}, w])/3 - 
         8*G[{1, 0, 1, 0}, z] + (1040*G[{1, 0, 1, 1}, w])/3 - 
         (136*G[{1, 0, 1, z^2}, w])/3 - 14*G[{1, 0, bm, 0}, w] + 
         28*G[{1, 0, bm, 1}, w] - 14*G[{1, 0, bm, z^2}, w] - 
         14*G[{1, 0, bp, 0}, w] + 28*G[{1, 0, bp, 1}, w] - 
         14*G[{1, 0, bp, z^2}, w] + 16*G[{1, 0, cm, 1}, w] - 
         8*G[{1, 0, cm, z^2}, w] + 16*G[{1, 0, cp, 1}, w] - 
         8*G[{1, 0, cp, z^2}, w] + (242*G[{1, 0, z^2, 0}, w])/3 - 
         (268*G[{1, 0, z^2, 1}, w])/3 - (58*G[{1, 0, z^2, z^2}, w])/3 + 
         16*G[{1, 1, -1, 0}, z] - (640*G[{1, 1, 0, 0}, w])/3 - 
         26*G[{1, 1, 0, 0}, z] + (1088*G[{1, 1, 0, 1}, w])/3 - 
         (160*G[{1, 1, 0, z^2}, w])/3 + (896*G[{1, 1, 1, 0}, w])/3 + 
         16*G[{1, 1, 1, 0}, z] - 384*G[{1, 1, 1, z^2}, w] + 
         32*G[{1, 1, bm, 0}, w] - 64*G[{1, 1, bm, 1}, w] + 
         32*G[{1, 1, bm, z^2}, w] + 32*G[{1, 1, bp, 0}, w] - 
         64*G[{1, 1, bp, 1}, w] + 32*G[{1, 1, bp, z^2}, w] - 
         (160*G[{1, 1, z^2, 0}, w])/3 - 320*G[{1, 1, z^2, 1}, w] + 
         352*G[{1, 1, z^2, z^2}, w] - 6*G[{1, bm, 0, 0}, w] + 
         20*G[{1, bm, 0, 1}, w] - 10*G[{1, bm, 0, z^2}, w] + 
         16*G[{1, bm, 1, 0}, w] - 48*G[{1, bm, 1, 1}, w] + 
         24*G[{1, bm, 1, z^2}, w] + 2*G[{1, bm, bm, 0}, w] - 
         4*G[{1, bm, bm, 1}, w] + 2*G[{1, bm, bm, z^2}, w] + 
         2*G[{1, bm, bp, 0}, w] - 4*G[{1, bm, bp, 1}, w] + 
         2*G[{1, bm, bp, z^2}, w] - 10*G[{1, bm, z^2, 0}, w] + 
         28*G[{1, bm, z^2, 1}, w] - 14*G[{1, bm, z^2, z^2}, w] - 
         6*G[{1, bp, 0, 0}, w] + 20*G[{1, bp, 0, 1}, w] - 
         10*G[{1, bp, 0, z^2}, w] + 16*G[{1, bp, 1, 0}, w] - 
         48*G[{1, bp, 1, 1}, w] + 24*G[{1, bp, 1, z^2}, w] + 
         2*G[{1, bp, bm, 0}, w] - 4*G[{1, bp, bm, 1}, w] + 
         2*G[{1, bp, bm, z^2}, w] + 2*G[{1, bp, bp, 0}, w] - 
         4*G[{1, bp, bp, 1}, w] + 2*G[{1, bp, bp, z^2}, w] - 
         10*G[{1, bp, z^2, 0}, w] + 28*G[{1, bp, z^2, 1}, w] - 
         14*G[{1, bp, z^2, z^2}, w] + 8*G[{1, -z, 0, 0}, w] - 
         8*G[{1, -z, 0, z^2}, w] + 8*G[{1, -z, 1, 0}, w] - 
         64*G[{1, -z, 1, 1}, w] + 64*G[{1, -z, 1, z^2}, w] - 
         16*G[{1, -z, cm, 1}, w] + 8*G[{1, -z, cm, z^2}, w] - 
         16*G[{1, -z, cp, 1}, w] + 8*G[{1, -z, cp, z^2}, w] - 
         8*G[{1, -z, z^2, 0}, w] + 80*G[{1, -z, z^2, 1}, w] - 
         72*G[{1, -z, z^2, z^2}, w] + 8*G[{1, z, 0, 0}, w] - 
         8*G[{1, z, 0, z^2}, w] + 8*G[{1, z, 1, 0}, w] - 
         64*G[{1, z, 1, 1}, w] + 64*G[{1, z, 1, z^2}, w] - 
         16*G[{1, z, cm, 1}, w] + 8*G[{1, z, cm, z^2}, w] - 
         16*G[{1, z, cp, 1}, w] + 8*G[{1, z, cp, z^2}, w] - 
         8*G[{1, z, z^2, 0}, w] + 80*G[{1, z, z^2, 1}, w] - 
         72*G[{1, z, z^2, z^2}, w] + (266*G[{1, z^2, 0, 0}, w])/3 - 
         (268*G[{1, z^2, 0, 1}, w])/3 - (34*G[{1, z^2, 0, z^2}, w])/3 - 
         (160*G[{1, z^2, 1, 0}, w])/3 - 208*G[{1, z^2, 1, 1}, w] + 
         232*G[{1, z^2, 1, z^2}, w] - 18*G[{1, z^2, bm, 0}, w] + 
         36*G[{1, z^2, bm, 1}, w] - 18*G[{1, z^2, bm, z^2}, w] - 
         18*G[{1, z^2, bp, 0}, w] + 36*G[{1, z^2, bp, 1}, w] - 
         18*G[{1, z^2, bp, z^2}, w] + 16*G[{1, z^2, cm, 1}, w] - 
         8*G[{1, z^2, cm, z^2}, w] + 16*G[{1, z^2, cp, 1}, w] - 
         8*G[{1, z^2, cp, z^2}, w] - (34*G[{1, z^2, z^2, 0}, w])/3 + 
         180*G[{1, z^2, z^2, 1}, w] - 122*G[{1, z^2, z^2, z^2}, w] + 
         G[{-z, -1, 0, 0}, w] - 2*G[{-z, -1, 0, 1}, w] - 
         3*G[{-z, 0, 0, 0}, w] + 26*G[{-z, 0, 0, 1}, w] - 
         10*G[{-z, 0, 0, z^2}, w] + 6*G[{-z, 0, 1, 0}, w] - 
         4*G[{-z, 0, 1, 1}, w] - 12*G[{-z, 0, 1, z^2}, w] + 
         8*G[{-z, 0, bm, 0}, w] - 16*G[{-z, 0, bm, 1}, w] + 
         8*G[{-z, 0, bm, z^2}, w] + 8*G[{-z, 0, bp, 0}, w] - 
         16*G[{-z, 0, bp, 1}, w] + 8*G[{-z, 0, bp, z^2}, w] + 
         4*G[{-z, 0, cm, 1}, w] - 2*G[{-z, 0, cm, z^2}, w] + 
         4*G[{-z, 0, cp, 1}, w] - 2*G[{-z, 0, cp, z^2}, w] - 
         10*G[{-z, 0, z^2, 0}, w] + 10*G[{-z, 0, z^2, z^2}, w] + 
         16*G[{-z, 1, 0, 0}, w] - 12*G[{-z, 1, 0, 1}, w] - 
         8*G[{-z, 1, 0, z^2}, w] + 30*G[{-z, 1, 1, 0}, w] - 
         164*G[{-z, 1, 1, 1}, w] + 132*G[{-z, 1, 1, z^2}, w] - 
         18*G[{-z, 1, bm, 0}, w] + 36*G[{-z, 1, bm, 1}, w] - 
         18*G[{-z, 1, bm, z^2}, w] - 18*G[{-z, 1, bp, 0}, w] + 
         36*G[{-z, 1, bp, 1}, w] - 18*G[{-z, 1, bp, z^2}, w] + 
         20*G[{-z, 1, cm, 1}, w] - 10*G[{-z, 1, cm, z^2}, w] + 
         20*G[{-z, 1, cp, 1}, w] - 10*G[{-z, 1, cp, z^2}, w] - 
         8*G[{-z, 1, z^2, 0}, w] + 76*G[{-z, 1, z^2, 1}, w] - 
         72*G[{-z, 1, z^2, z^2}, w] + 3*G[{-z, bm, 0, 0}, w] - 
         10*G[{-z, bm, 0, 1}, w] + 5*G[{-z, bm, 0, z^2}, w] - 
         8*G[{-z, bm, 1, 0}, w] + 24*G[{-z, bm, 1, 1}, w] - 
         12*G[{-z, bm, 1, z^2}, w] - G[{-z, bm, bm, 0}, w] + 
         2*G[{-z, bm, bm, 1}, w] - G[{-z, bm, bm, z^2}, w] - 
         G[{-z, bm, bp, 0}, w] + 2*G[{-z, bm, bp, 1}, w] - 
         G[{-z, bm, bp, z^2}, w] + 5*G[{-z, bm, z^2, 0}, w] - 
         14*G[{-z, bm, z^2, 1}, w] + 7*G[{-z, bm, z^2, z^2}, w] + 
         3*G[{-z, bp, 0, 0}, w] - 10*G[{-z, bp, 0, 1}, w] + 
         5*G[{-z, bp, 0, z^2}, w] - 8*G[{-z, bp, 1, 0}, w] + 
         24*G[{-z, bp, 1, 1}, w] - 12*G[{-z, bp, 1, z^2}, w] - 
         G[{-z, bp, bm, 0}, w] + 2*G[{-z, bp, bm, 1}, w] - 
         G[{-z, bp, bm, z^2}, w] - G[{-z, bp, bp, 0}, w] + 
         2*G[{-z, bp, bp, 1}, w] - G[{-z, bp, bp, z^2}, w] + 
         5*G[{-z, bp, z^2, 0}, w] - 14*G[{-z, bp, z^2, 1}, w] + 
         7*G[{-z, bp, z^2, z^2}, w] - 16*G[{-z, cm, cm, 1}, w] + 
         8*G[{-z, cm, cm, z^2}, w] - 16*G[{-z, cm, cp, 1}, w] + 
         8*G[{-z, cm, cp, z^2}, w] + 16*G[{-z, cm, z^2, 1}, w] - 
         8*G[{-z, cm, z^2, z^2}, w] - 16*G[{-z, cp, cm, 1}, w] + 
         8*G[{-z, cp, cm, z^2}, w] - 16*G[{-z, cp, cp, 1}, w] + 
         8*G[{-z, cp, cp, z^2}, w] + 16*G[{-z, cp, z^2, 1}, w] - 
         8*G[{-z, cp, z^2, z^2}, w] - G[{-z, -z, 0, 0}, w] + 
         2*G[{-z, -z, 0, 1}, w] - G[{-z, -z, 1, 0}, w] + 
         8*G[{-z, -z, 1, 1}, w] - 8*G[{-z, -z, 1, z^2}, w] + 
         G[{-z, -z, bm, 0}, w] - 2*G[{-z, -z, bm, 1}, w] + 
         G[{-z, -z, bm, z^2}, w] + G[{-z, -z, bp, 0}, w] - 
         2*G[{-z, -z, bp, 1}, w] + G[{-z, -z, bp, z^2}, w] - 
         6*G[{-z, -z, z^2, 1}, w] + 7*G[{-z, -z, z^2, z^2}, w] - 
         G[{-z, z, 0, 0}, w] + 2*G[{-z, z, 0, 1}, w] - G[{-z, z, 1, 0}, w] + 
         G[{-z, z, bm, 0}, w] - 2*G[{-z, z, bm, 1}, w] + 
         G[{-z, z, bm, z^2}, w] + G[{-z, z, bp, 0}, w] - 
         2*G[{-z, z, bp, 1}, w] + G[{-z, z, bp, z^2}, w] + 
         2*G[{-z, z, z^2, 1}, w] - G[{-z, z, z^2, z^2}, w] - 
         14*G[{-z, z^2, 0, 0}, w] + 9*G[{-z, z^2, 0, z^2}, w] - 
         18*G[{-z, z^2, 1, 0}, w] + 96*G[{-z, z^2, 1, 1}, w] - 
         76*G[{-z, z^2, 1, z^2}, w] + 9*G[{-z, z^2, bm, 0}, w] - 
         18*G[{-z, z^2, bm, 1}, w] + 9*G[{-z, z^2, bm, z^2}, w] + 
         9*G[{-z, z^2, bp, 0}, w] - 18*G[{-z, z^2, bp, 1}, w] + 
         9*G[{-z, z^2, bp, z^2}, w] + 8*G[{-z, z^2, cm, 1}, w] - 
         4*G[{-z, z^2, cm, z^2}, w] + 8*G[{-z, z^2, cp, 1}, w] - 
         4*G[{-z, z^2, cp, z^2}, w] + 9*G[{-z, z^2, z^2, 0}, w] - 
         66*G[{-z, z^2, z^2, 1}, w] + 45*G[{-z, z^2, z^2, z^2}, w] + 
         G[{z, -1, 0, 0}, w] - 2*G[{z, -1, 0, 1}, w] - 3*G[{z, 0, 0, 0}, w] + 
         26*G[{z, 0, 0, 1}, w] - 10*G[{z, 0, 0, z^2}, w] + 
         6*G[{z, 0, 1, 0}, w] - 4*G[{z, 0, 1, 1}, w] - 
         12*G[{z, 0, 1, z^2}, w] + 8*G[{z, 0, bm, 0}, w] - 
         16*G[{z, 0, bm, 1}, w] + 8*G[{z, 0, bm, z^2}, w] + 
         8*G[{z, 0, bp, 0}, w] - 16*G[{z, 0, bp, 1}, w] + 
         8*G[{z, 0, bp, z^2}, w] + 4*G[{z, 0, cm, 1}, w] - 
         2*G[{z, 0, cm, z^2}, w] + 4*G[{z, 0, cp, 1}, w] - 
         2*G[{z, 0, cp, z^2}, w] - 10*G[{z, 0, z^2, 0}, w] + 
         10*G[{z, 0, z^2, z^2}, w] + 16*G[{z, 1, 0, 0}, w] - 
         12*G[{z, 1, 0, 1}, w] - 8*G[{z, 1, 0, z^2}, w] + 
         30*G[{z, 1, 1, 0}, w] - 164*G[{z, 1, 1, 1}, w] + 
         132*G[{z, 1, 1, z^2}, w] - 18*G[{z, 1, bm, 0}, w] + 
         36*G[{z, 1, bm, 1}, w] - 18*G[{z, 1, bm, z^2}, w] - 
         18*G[{z, 1, bp, 0}, w] + 36*G[{z, 1, bp, 1}, w] - 
         18*G[{z, 1, bp, z^2}, w] + 20*G[{z, 1, cm, 1}, w] - 
         10*G[{z, 1, cm, z^2}, w] + 20*G[{z, 1, cp, 1}, w] - 
         10*G[{z, 1, cp, z^2}, w] - 8*G[{z, 1, z^2, 0}, w] + 
         76*G[{z, 1, z^2, 1}, w] - 72*G[{z, 1, z^2, z^2}, w] + 
         3*G[{z, bm, 0, 0}, w] - 10*G[{z, bm, 0, 1}, w] + 
         5*G[{z, bm, 0, z^2}, w] - 8*G[{z, bm, 1, 0}, w] + 
         24*G[{z, bm, 1, 1}, w] - 12*G[{z, bm, 1, z^2}, w] - 
         G[{z, bm, bm, 0}, w] + 2*G[{z, bm, bm, 1}, w] - 
         G[{z, bm, bm, z^2}, w] - G[{z, bm, bp, 0}, w] + 
         2*G[{z, bm, bp, 1}, w] - G[{z, bm, bp, z^2}, w] + 
         5*G[{z, bm, z^2, 0}, w] - 14*G[{z, bm, z^2, 1}, w] + 
         7*G[{z, bm, z^2, z^2}, w] + 3*G[{z, bp, 0, 0}, w] - 
         10*G[{z, bp, 0, 1}, w] + 5*G[{z, bp, 0, z^2}, w] - 
         8*G[{z, bp, 1, 0}, w] + 24*G[{z, bp, 1, 1}, w] - 
         12*G[{z, bp, 1, z^2}, w] - G[{z, bp, bm, 0}, w] + 
         2*G[{z, bp, bm, 1}, w] - G[{z, bp, bm, z^2}, w] - 
         G[{z, bp, bp, 0}, w] + 2*G[{z, bp, bp, 1}, w] - 
         G[{z, bp, bp, z^2}, w] + 5*G[{z, bp, z^2, 0}, w] - 
         14*G[{z, bp, z^2, 1}, w] + 7*G[{z, bp, z^2, z^2}, w] - 
         16*G[{z, cm, cm, 1}, w] + 8*G[{z, cm, cm, z^2}, w] - 
         16*G[{z, cm, cp, 1}, w] + 8*G[{z, cm, cp, z^2}, w] + 
         16*G[{z, cm, z^2, 1}, w] - 8*G[{z, cm, z^2, z^2}, w] - 
         16*G[{z, cp, cm, 1}, w] + 8*G[{z, cp, cm, z^2}, w] - 
         16*G[{z, cp, cp, 1}, w] + 8*G[{z, cp, cp, z^2}, w] + 
         16*G[{z, cp, z^2, 1}, w] - 8*G[{z, cp, z^2, z^2}, w] - 
         G[{z, -z, 0, 0}, w] + 2*G[{z, -z, 0, 1}, w] - G[{z, -z, 1, 0}, w] + 
         G[{z, -z, bm, 0}, w] - 2*G[{z, -z, bm, 1}, w] + 
         G[{z, -z, bm, z^2}, w] + G[{z, -z, bp, 0}, w] - 
         2*G[{z, -z, bp, 1}, w] + G[{z, -z, bp, z^2}, w] + 
         2*G[{z, -z, z^2, 1}, w] - G[{z, -z, z^2, z^2}, w] - 
         G[{z, z, 0, 0}, w] + 2*G[{z, z, 0, 1}, w] - G[{z, z, 1, 0}, w] + 
         8*G[{z, z, 1, 1}, w] - 8*G[{z, z, 1, z^2}, w] + 
         G[{z, z, bm, 0}, w] - 2*G[{z, z, bm, 1}, w] + G[{z, z, bm, z^2}, 
          w] + G[{z, z, bp, 0}, w] - 2*G[{z, z, bp, 1}, w] + 
         G[{z, z, bp, z^2}, w] - 6*G[{z, z, z^2, 1}, w] + 
         7*G[{z, z, z^2, z^2}, w] - 14*G[{z, z^2, 0, 0}, w] + 
         9*G[{z, z^2, 0, z^2}, w] - 18*G[{z, z^2, 1, 0}, w] + 
         96*G[{z, z^2, 1, 1}, w] - 76*G[{z, z^2, 1, z^2}, w] + 
         9*G[{z, z^2, bm, 0}, w] - 18*G[{z, z^2, bm, 1}, w] + 
         9*G[{z, z^2, bm, z^2}, w] + 9*G[{z, z^2, bp, 0}, w] - 
         18*G[{z, z^2, bp, 1}, w] + 9*G[{z, z^2, bp, z^2}, w] + 
         8*G[{z, z^2, cm, 1}, w] - 4*G[{z, z^2, cm, z^2}, w] + 
         8*G[{z, z^2, cp, 1}, w] - 4*G[{z, z^2, cp, z^2}, w] + 
         9*G[{z, z^2, z^2, 0}, w] - 66*G[{z, z^2, z^2, 1}, w] + 
         45*G[{z, z^2, z^2, z^2}, w] - (25*G[{z^2, 0, 0, 0}, w])/3 + 
         (182*G[{z^2, 0, 0, 1}, w])/3 - (76*G[{z^2, 0, 0, z^2}, w])/3 + 
         (254*G[{z^2, 0, 1, 0}, w])/3 - (244*G[{z^2, 0, 1, 1}, w])/3 - 
         (4*G[{z^2, 0, 1, z^2}, w])/3 - 10*G[{z^2, 0, bm, 0}, w] + 
         20*G[{z^2, 0, bm, 1}, w] - 10*G[{z^2, 0, bm, z^2}, w] - 
         10*G[{z^2, 0, bp, 0}, w] + 20*G[{z^2, 0, bp, 1}, w] - 
         10*G[{z^2, 0, bp, z^2}, w] - 28*G[{z^2, 0, cm, 1}, w] + 
         14*G[{z^2, 0, cm, z^2}, w] - 28*G[{z^2, 0, cp, 1}, w] + 
         14*G[{z^2, 0, cp, z^2}, w] - (76*G[{z^2, 0, z^2, 0}, w])/3 + 
         (20*G[{z^2, 0, z^2, 1}, w])/3 + (32*G[{z^2, 0, z^2, z^2}, w])/3 + 
         (194*G[{z^2, 1, 0, 0}, w])/3 - (124*G[{z^2, 1, 0, 1}, w])/3 - 
         (64*G[{z^2, 1, 0, z^2}, w])/3 - (244*G[{z^2, 1, 1, 0}, w])/3 - 
         56*G[{z^2, 1, 1, 1}, w] + 120*G[{z^2, 1, 1, z^2}, w] + 
         20*G[{z^2, 1, bm, 0}, w] - 40*G[{z^2, 1, bm, 1}, w] + 
         20*G[{z^2, 1, bm, z^2}, w] + 20*G[{z^2, 1, bp, 0}, w] - 
         40*G[{z^2, 1, bp, 1}, w] + 20*G[{z^2, 1, bp, z^2}, w] - 
         56*G[{z^2, 1, cm, 1}, w] + 28*G[{z^2, 1, cm, z^2}, w] - 
         56*G[{z^2, 1, cp, 1}, w] + 28*G[{z^2, 1, cp, z^2}, w] - 
         (64*G[{z^2, 1, z^2, 0}, w])/3 + 216*G[{z^2, 1, z^2, 1}, w] - 
         136*G[{z^2, 1, z^2, z^2}, w] + 16*G[{z^2, cm, cm, 1}, w] - 
         8*G[{z^2, cm, cm, z^2}, w] + 16*G[{z^2, cm, cp, 1}, w] - 
         8*G[{z^2, cm, cp, z^2}, w] - 16*G[{z^2, cm, z^2, 1}, w] + 
         8*G[{z^2, cm, z^2, z^2}, w] + 16*G[{z^2, cp, cm, 1}, w] - 
         8*G[{z^2, cp, cm, z^2}, w] + 16*G[{z^2, cp, cp, 1}, w] - 
         8*G[{z^2, cp, cp, z^2}, w] - 16*G[{z^2, cp, z^2, 1}, w] + 
         8*G[{z^2, cp, z^2, z^2}, w] - 4*G[{z^2, -z, 0, 0}, w] - 
         20*G[{z^2, -z, 0, 1}, w] + 14*G[{z^2, -z, 0, z^2}, w] - 
         4*G[{z^2, -z, 1, 0}, w] + 20*G[{z^2, -z, 1, 1}, w] - 
         20*G[{z^2, -z, 1, z^2}, w] - 10*G[{z^2, -z, bm, 0}, w] + 
         20*G[{z^2, -z, bm, 1}, w] - 10*G[{z^2, -z, bm, z^2}, w] - 
         10*G[{z^2, -z, bp, 0}, w] + 20*G[{z^2, -z, bp, 1}, w] - 
         10*G[{z^2, -z, bp, z^2}, w] + 28*G[{z^2, -z, cm, 1}, w] - 
         14*G[{z^2, -z, cm, z^2}, w] + 28*G[{z^2, -z, cp, 1}, w] - 
         14*G[{z^2, -z, cp, z^2}, w] + 14*G[{z^2, -z, z^2, 0}, w] - 
         68*G[{z^2, -z, z^2, 1}, w] + 44*G[{z^2, -z, z^2, z^2}, w] - 
         4*G[{z^2, z, 0, 0}, w] - 20*G[{z^2, z, 0, 1}, w] + 
         14*G[{z^2, z, 0, z^2}, w] - 4*G[{z^2, z, 1, 0}, w] + 
         20*G[{z^2, z, 1, 1}, w] - 20*G[{z^2, z, 1, z^2}, w] - 
         10*G[{z^2, z, bm, 0}, w] + 20*G[{z^2, z, bm, 1}, w] - 
         10*G[{z^2, z, bm, z^2}, w] - 10*G[{z^2, z, bp, 0}, w] + 
         20*G[{z^2, z, bp, 1}, w] - 10*G[{z^2, z, bp, z^2}, w] + 
         28*G[{z^2, z, cm, 1}, w] - 14*G[{z^2, z, cm, z^2}, w] + 
         28*G[{z^2, z, cp, 1}, w] - 14*G[{z^2, z, cp, z^2}, w] + 
         14*G[{z^2, z, z^2, 0}, w] - 68*G[{z^2, z, z^2, 1}, w] + 
         44*G[{z^2, z, z^2, z^2}, w] - (58*G[{z^2, z^2, 0, 0}, w])/3 + 
         (20*G[{z^2, z^2, 0, 1}, w])/3 + (20*G[{z^2, z^2, 0, z^2}, w])/3 + 
         (20*G[{z^2, z^2, 1, 0}, w])/3 + 80*G[{z^2, z^2, 1, 1}, w] - 
         48*G[{z^2, z^2, 1, z^2}, w] - 16*G[{z^2, z^2, cm, 1}, w] + 
         8*G[{z^2, z^2, cm, z^2}, w] - 16*G[{z^2, z^2, cp, 1}, w] + 
         8*G[{z^2, z^2, cp, z^2}, w] + (20*G[{z^2, z^2, z^2, 0}, w])/3 - 
         32*G[{z^2, z^2, z^2, 1}, w] + 8*G[{z^2, z^2, z^2, z^2}, w] + 
         Pi*(G[{z}, w]*((3*I)*G[{-1, 0}, z] + (54*I)*G[{0, 0}, z] - 
             I*G[{1, 0}, z]) + G[{-z}, w]*((-I)*G[{-1, 0}, z] + 
             (54*I)*G[{0, 0}, z] + (3*I)*G[{1, 0}, z]) + 
           G[{0}, w]*((-8*I)*G[{-1, 0}, z] - (8*I)*G[{0, 0}, z] - 
             (8*I)*G[{1, 0}, z]) + G[{z^2}, w]*((34*I)*G[{-1, 0}, z] + 
             (60*I)*G[{0, 0}, z] + (34*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((-40*I)*G[{-1, 0}, z] - (208*I)*G[{0, 0}, z] - 
             (40*I)*G[{1, 0}, z]) + G[{0}, z]*((-16*I)*G[{0, 0}, w] + 
             (48*I)*G[{0, 1}, w] + (4*I)*G[{0, bm}, w] + 
             (4*I)*G[{0, bp}, w] - (8*I)*G[{0, -z}, w] - (8*I)*G[{0, z}, w] - 
             (28*I)*G[{0, z^2}, w] + (56*I)*G[{1, 0}, w] + 
             (192*I)*G[{1, 1}, w] - (8*I)*G[{1, bm}, w] - 
             (8*I)*G[{1, bp}, w] - (40*I)*G[{1, -z}, w] - 
             (40*I)*G[{1, z}, w] - (104*I)*G[{1, z^2}, w] - 
             (8*I)*G[{-z, 0}, w] - (48*I)*G[{-z, 1}, w] + 
             (4*I)*G[{-z, bm}, w] + (4*I)*G[{-z, bp}, w] + 
             (3*I)*G[{-z, -z}, w] - I*G[{-z, z}, w] + 
             (38*I)*G[{-z, z^2}, w] - (8*I)*G[{z, 0}, w] - 
             (48*I)*G[{z, 1}, w] + (4*I)*G[{z, bm}, w] + 
             (4*I)*G[{z, bp}, w] - I*G[{z, -z}, w] + (3*I)*G[{z, z}, w] + 
             (38*I)*G[{z, z^2}, w] - (16*I)*G[{z^2, 0}, w] - 
             (96*I)*G[{z^2, 1}, w] + (34*I)*G[{z^2, -z}, w] + 
             (34*I)*G[{z^2, z}, w] + (20*I)*G[{z^2, z^2}, w]) + 
           (3*I)*G[{-1, -1, 0}, z] + (54*I)*G[{-1, 0, 0}, z] - 
           I*G[{-1, 1, 0}, z] + (54*I)*G[{0, -1, 0}, z] - 
           ((7*I)/3)*G[{0, 0, 0}, w] + (116*I)*G[{0, 0, 0}, z] + 
           ((32*I)/3)*G[{0, 0, 1}, w] + (5*I)*G[{0, 0, bm}, w] + 
           (5*I)*G[{0, 0, bp}, w] - ((7*I)/3)*G[{0, 0, z^2}, w] + 
           ((44*I)/3)*G[{0, 1, 0}, w] + (54*I)*G[{0, 1, 0}, z] - 
           ((160*I)/3)*G[{0, 1, 1}, w] - (12*I)*G[{0, 1, bm}, w] - 
           (12*I)*G[{0, 1, bp}, w] + ((20*I)/3)*G[{0, 1, z^2}, w] + 
           (3*I)*G[{0, bm, 0}, w] - (8*I)*G[{0, bm, 1}, w] - 
           I*G[{0, bm, bm}, w] - I*G[{0, bm, bp}, w] + 
           (5*I)*G[{0, bm, z^2}, w] + (3*I)*G[{0, bp, 0}, w] - 
           (8*I)*G[{0, bp, 1}, w] - I*G[{0, bp, bm}, w] - 
           I*G[{0, bp, bp}, w] + (5*I)*G[{0, bp, z^2}, w] - 
           (8*I)*G[{0, -z, 1}, w] + (8*I)*G[{0, -z, bm}, w] + 
           (8*I)*G[{0, -z, bp}, w] - (8*I)*G[{0, z, 1}, w] + 
           (8*I)*G[{0, z, bm}, w] + (8*I)*G[{0, z, bp}, w] + 
           ((17*I)/3)*G[{0, z^2, 0}, w] + ((56*I)/3)*G[{0, z^2, 1}, w] - 
           I*G[{0, z^2, bm}, w] - I*G[{0, z^2, bp}, w] - 
           (I/3)*G[{0, z^2, z^2}, w] - I*G[{1, -1, 0}, z] + 
           ((62*I)/3)*G[{1, 0, 0}, w] + (54*I)*G[{1, 0, 0}, z] - 
           ((208*I)/3)*G[{1, 0, 1}, w] - (14*I)*G[{1, 0, bm}, w] - 
           (14*I)*G[{1, 0, bp}, w] + ((50*I)/3)*G[{1, 0, z^2}, w] - 
           ((256*I)/3)*G[{1, 1, 0}, w] + (3*I)*G[{1, 1, 0}, z] - 
           ((256*I)/3)*G[{1, 1, 1}, w] + (32*I)*G[{1, 1, bm}, w] + 
           (32*I)*G[{1, 1, bp}, w] + ((416*I)/3)*G[{1, 1, z^2}, w] - 
           (6*I)*G[{1, bm, 0}, w] + (16*I)*G[{1, bm, 1}, w] + 
           (2*I)*G[{1, bm, bm}, w] + (2*I)*G[{1, bm, bp}, w] - 
           (10*I)*G[{1, bm, z^2}, w] - (6*I)*G[{1, bp, 0}, w] + 
           (16*I)*G[{1, bp, 1}, w] + (2*I)*G[{1, bp, bm}, w] + 
           (2*I)*G[{1, bp, bp}, w] - (10*I)*G[{1, bp, z^2}, w] + 
           (40*I)*G[{1, -z, 1}, w] - (40*I)*G[{1, -z, z^2}, w] + 
           (40*I)*G[{1, z, 1}, w] - (40*I)*G[{1, z, z^2}, w] + 
           ((98*I)/3)*G[{1, z^2, 0}, w] + ((224*I)/3)*G[{1, z^2, 1}, w] - 
           (18*I)*G[{1, z^2, bm}, w] - (18*I)*G[{1, z^2, bp}, w] - 
           ((130*I)/3)*G[{1, z^2, z^2}, w] - (8*I)*G[{-z, 0, 1}, w] + 
           (8*I)*G[{-z, 0, bm}, w] + (8*I)*G[{-z, 0, bp}, w] + 
           (2*I)*G[{-z, 1, 0}, w] + (80*I)*G[{-z, 1, 1}, w] - 
           (18*I)*G[{-z, 1, bm}, w] - (18*I)*G[{-z, 1, bp}, w] - 
           (42*I)*G[{-z, 1, z^2}, w] + (3*I)*G[{-z, bm, 0}, w] - 
           (8*I)*G[{-z, bm, 1}, w] - I*G[{-z, bm, bm}, w] - 
           I*G[{-z, bm, bp}, w] + (5*I)*G[{-z, bm, z^2}, w] + 
           (3*I)*G[{-z, bp, 0}, w] - (8*I)*G[{-z, bp, 1}, w] - 
           I*G[{-z, bp, bm}, w] - I*G[{-z, bp, bp}, w] + 
           (5*I)*G[{-z, bp, z^2}, w] - (5*I)*G[{-z, -z, 1}, w] + 
           I*G[{-z, -z, bm}, w] + I*G[{-z, -z, bp}, w] + 
           (4*I)*G[{-z, -z, z^2}, w] - I*G[{-z, z, 1}, w] + 
           I*G[{-z, z, bm}, w] + I*G[{-z, z, bp}, w] - 
           (5*I)*G[{-z, z^2, 0}, w] - (46*I)*G[{-z, z^2, 1}, w] + 
           (9*I)*G[{-z, z^2, bm}, w] + (9*I)*G[{-z, z^2, bp}, w] + 
           (21*I)*G[{-z, z^2, z^2}, w] - (8*I)*G[{z, 0, 1}, w] + 
           (8*I)*G[{z, 0, bm}, w] + (8*I)*G[{z, 0, bp}, w] + 
           (2*I)*G[{z, 1, 0}, w] + (80*I)*G[{z, 1, 1}, w] - 
           (18*I)*G[{z, 1, bm}, w] - (18*I)*G[{z, 1, bp}, w] - 
           (42*I)*G[{z, 1, z^2}, w] + (3*I)*G[{z, bm, 0}, w] - 
           (8*I)*G[{z, bm, 1}, w] - I*G[{z, bm, bm}, w] - 
           I*G[{z, bm, bp}, w] + (5*I)*G[{z, bm, z^2}, w] + 
           (3*I)*G[{z, bp, 0}, w] - (8*I)*G[{z, bp, 1}, w] - 
           I*G[{z, bp, bm}, w] - I*G[{z, bp, bp}, w] + 
           (5*I)*G[{z, bp, z^2}, w] - I*G[{z, -z, 1}, w] + 
           I*G[{z, -z, bm}, w] + I*G[{z, -z, bp}, w] - 
           (5*I)*G[{z, z, 1}, w] + I*G[{z, z, bm}, w] + I*G[{z, z, bp}, w] + 
           (4*I)*G[{z, z, z^2}, w] - (5*I)*G[{z, z^2, 0}, w] - 
           (46*I)*G[{z, z^2, 1}, w] + (9*I)*G[{z, z^2, bm}, w] + 
           (9*I)*G[{z, z^2, bp}, w] + (21*I)*G[{z, z^2, z^2}, w] - 
           ((10*I)/3)*G[{z^2, 0, 0}, w] + ((128*I)/3)*G[{z^2, 0, 1}, w] - 
           (10*I)*G[{z^2, 0, bm}, w] - (10*I)*G[{z^2, 0, bp}, w] - 
           ((34*I)/3)*G[{z^2, 0, z^2}, w] + ((68*I)/3)*G[{z^2, 1, 0}, w] + 
           ((32*I)/3)*G[{z^2, 1, 1}, w] + (20*I)*G[{z^2, 1, bm}, w] + 
           (20*I)*G[{z^2, 1, bp}, w] - ((148*I)/3)*G[{z^2, 1, z^2}, w] - 
           (14*I)*G[{z^2, -z, 1}, w] - (10*I)*G[{z^2, -z, bm}, w] - 
           (10*I)*G[{z^2, -z, bp}, w] + (24*I)*G[{z^2, -z, z^2}, w] - 
           (14*I)*G[{z^2, z, 1}, w] - (10*I)*G[{z^2, z, bm}, w] - 
           (10*I)*G[{z^2, z, bp}, w] + (24*I)*G[{z^2, z, z^2}, w] - 
           ((28*I)/3)*G[{z^2, z^2, 0}, w] - ((4*I)/3)*G[{z^2, z^2, 1}, w] - 
           ((4*I)/3)*G[{z^2, z^2, z^2}, w] - ((23*I)/6)*Zeta[3]) + 
         ((-9*G[{-1}, z])/2 + (53*G[{0}, w])/3 - (67*G[{0}, z])/3 - 
           2*G[{1}, w] - (9*G[{1}, z])/2 - (11*G[{-z}, w])/2 - 
           (11*G[{z}, w])/2 + G[{z^2}, w])*Zeta[3]), 
     MI[43] -> 2/3 + \[Epsilon]*(((4*I)/3)*Pi + (25*G[{0}, w])/12 - 
         G[{0}, z]/3 - (23*G[{1}, w])/6 + (7*G[{z^2}, w])/6) + 
       \[Epsilon]^2*((-23*Pi^2)/18 + 3*G[{0}, w]*G[{0}, z] + 
         G[{0}, z]*((14*G[{1}, w])/3 - (10*G[{z^2}, w])/3) + 
         Pi*(((17*I)/6)*G[{0}, w] + (2*I)*G[{0}, z] - ((23*I)/3)*G[{1}, w] + 
           ((7*I)/3)*G[{z^2}, w]) + (29*G[{0, 0}, w])/6 - 
         (32*G[{0, 0}, z])/3 - (38*G[{0, 1}, w])/3 + (13*G[{0, z^2}, w])/3 - 
         (38*G[{1, 0}, w])/3 + (62*G[{1, 1}, w])/3 - (16*G[{1, z^2}, w])/3 + 
         (13*G[{z^2, 0}, w])/3 - (16*G[{z^2, 1}, w])/3 + 
         (2*G[{z^2, z^2}, w])/3) + \[Epsilon]^5*Help["Fam_np", 43] + 
       \[Epsilon]^3*(((-85*I)/36)*Pi^3 + Pi^2*((-35*G[{0}, w])/9 + 
           (13*G[{0}, z])/18 + (103*G[{1}, w])/18 + (2*G[{-z}, w])/3 + 
           (2*G[{z}, w])/3 - (23*G[{z^2}, w])/18) - 28*G[{0}, w]*
          G[{0, 0}, z] + (160*G[{1}, w]*G[{0, 0}, z])/3 - 
         (32*G[{z^2}, w]*G[{0, 0}, z])/3 + G[{0}, z]*(18*G[{0, 0}, w] - 
           8*G[{0, 1}, w] - 4*G[{0, z^2}, w] - 8*G[{1, 0}, w] - 
           (112*G[{1, 1}, w])/3 + (56*G[{1, z^2}, w])/3 - 4*G[{z^2, 0}, w] + 
           (56*G[{z^2, 1}, w])/3 - (16*G[{z^2, z^2}, w])/3) + 
         Pi*((10*I)*G[{0}, w]*G[{0}, z] - (8*I)*G[{0}, z]*G[{1}, w] + 
           ((10*I)/3)*G[{0, 0}, w] - (12*I)*G[{0, 0}, z] - 
           ((44*I)/3)*G[{0, 1}, w] - I*G[{0, bm}, w] - I*G[{0, bp}, w] + 
           ((13*I)/3)*G[{0, z^2}, w] - ((50*I)/3)*G[{1, 0}, w] + 
           ((112*I)/3)*G[{1, 1}, w] + (2*I)*G[{1, bm}, w] + 
           (2*I)*G[{1, bp}, w] - ((26*I)/3)*G[{1, z^2}, w] + 
           (2*I)*G[{-z, 1}, w] - I*G[{-z, bm}, w] - I*G[{-z, bp}, w] - 
           I*G[{-z, z^2}, w] + (2*I)*G[{z, 1}, w] - I*G[{z, bm}, w] - 
           I*G[{z, bp}, w] - I*G[{z, z^2}, w] + ((16*I)/3)*G[{z^2, 0}, w] - 
           ((32*I)/3)*G[{z^2, 1}, w] + ((4*I)/3)*G[{z^2, z^2}, w]) + 
         (19*G[{0, 0, 0}, w])/3 + (8*G[{0, 0, 0}, z])/3 - 
         (92*G[{0, 0, 1}, w])/3 + (37*G[{0, 0, z^2}, w])/3 - 
         (92*G[{0, 1, 0}, w])/3 + (208*G[{0, 1, 1}, w])/3 - 
         (56*G[{0, 1, z^2}, w])/3 - G[{0, bm, 0}, w] + 2*G[{0, bm, 1}, w] - 
         G[{0, bm, z^2}, w] - G[{0, bp, 0}, w] + 2*G[{0, bp, 1}, w] - 
         G[{0, bp, z^2}, w] + (37*G[{0, z^2, 0}, w])/3 - 
         (62*G[{0, z^2, 1}, w])/3 + (7*G[{0, z^2, z^2}, w])/3 - 
         (98*G[{1, 0, 0}, w])/3 + (220*G[{1, 0, 1}, w])/3 - 
         (62*G[{1, 0, z^2}, w])/3 + (208*G[{1, 1, 0}, w])/3 - 
         (304*G[{1, 1, 1}, w])/3 + (56*G[{1, 1, z^2}, w])/3 + 
         2*G[{1, bm, 0}, w] - 4*G[{1, bm, 1}, w] + 2*G[{1, bm, z^2}, w] + 
         2*G[{1, bp, 0}, w] - 4*G[{1, bp, 1}, w] + 2*G[{1, bp, z^2}, w] - 
         (62*G[{1, z^2, 0}, w])/3 + (68*G[{1, z^2, 1}, w])/3 + 
         (2*G[{1, z^2, z^2}, w])/3 + G[{-z, 0, 0}, w] - 2*G[{-z, 0, 1}, w] + 
         G[{-z, 1, 0}, w] - 2*G[{-z, 1, 1}, w] + 2*G[{-z, 1, z^2}, w] - 
         G[{-z, bm, 0}, w] + 2*G[{-z, bm, 1}, w] - G[{-z, bm, z^2}, w] - 
         G[{-z, bp, 0}, w] + 2*G[{-z, bp, 1}, w] - G[{-z, bp, z^2}, w] - 
         G[{-z, z^2, z^2}, w] + G[{z, 0, 0}, w] - 2*G[{z, 0, 1}, w] + 
         G[{z, 1, 0}, w] - 2*G[{z, 1, 1}, w] + 2*G[{z, 1, z^2}, w] - 
         G[{z, bm, 0}, w] + 2*G[{z, bm, 1}, w] - G[{z, bm, z^2}, w] - 
         G[{z, bp, 0}, w] + 2*G[{z, bp, 1}, w] - G[{z, bp, z^2}, w] - 
         G[{z, z^2, z^2}, w] + (37*G[{z^2, 0, 0}, w])/3 - 
         (62*G[{z^2, 0, 1}, w])/3 + (10*G[{z^2, 0, z^2}, w])/3 - 
         (62*G[{z^2, 1, 0}, w])/3 + (68*G[{z^2, 1, 1}, w])/3 - 
         (4*G[{z^2, 1, z^2}, w])/3 + (10*G[{z^2, z^2, 0}, w])/3 - 
         (4*G[{z^2, z^2, 1}, w])/3 - (4*G[{z^2, z^2, z^2}, w])/3 - 
         (11*Zeta[3])/6) + \[Epsilon]^4*((427*Pi^4)/240 + 
         Pi^3*(((5*I)/3)*G[{-1}, z] - ((28*I)/9)*G[{0}, w] - 
           (8*I)*G[{0}, z] + ((116*I)/9)*G[{1}, w] - (I/3)*G[{1}, z] - 
           ((7*I)/3)*G[{-z}, w] - (I/3)*G[{z}, w] - ((25*I)/9)*G[{z^2}, w]) + 
         16*G[{0, 1}, w]*G[{1, 0}, z] + 16*G[{0, cm}, w]*G[{1, 0}, z] + 
         16*G[{0, cp}, w]*G[{1, 0}, z] - 24*G[{0, -z}, w]*G[{1, 0}, z] - 
         24*G[{0, z}, w]*G[{1, 0}, z] - 4*G[{0, z^2}, w]*G[{1, 0}, z] + 
         16*G[{1, 0}, w]*G[{1, 0}, z] + G[{0, 0}, w]*(24*G[{0, 0}, z] + 
           16*G[{1, 0}, z]) + G[{1, 0}, z]*(32*G[{1, 1}, w] + 
           32*G[{1, cm}, w] + 32*G[{1, cp}, w] - 16*G[{1, -z}, w] - 
           16*G[{1, z}, w] - 32*G[{1, z^2}, w] - 4*G[{-z, 0}, w] - 
           4*G[{-z, 1}, w] - 16*G[{-z, cm}, w] - 16*G[{-z, cp}, w] + 
           16*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 4*G[{z, 1}, w] - 
           16*G[{z, cm}, w] - 16*G[{z, cp}, w] + 16*G[{z, z^2}, w] - 
           12*G[{z^2, 0}, w] - 24*G[{z^2, 1}, w] + 12*G[{z^2, -z}, w] + 
           12*G[{z^2, z}, w]) + G[{-1, 0}, z]*(16*G[{0, 0}, w] + 
           16*G[{0, 1}, w] + 16*G[{0, cm}, w] + 16*G[{0, cp}, w] - 
           24*G[{0, -z}, w] - 24*G[{0, z}, w] - 4*G[{0, z^2}, w] + 
           16*G[{1, 0}, w] + 32*G[{1, 1}, w] + 32*G[{1, cm}, w] + 
           32*G[{1, cp}, w] - 16*G[{1, -z}, w] - 16*G[{1, z}, w] - 
           32*G[{1, z^2}, w] - 4*G[{-z, 0}, w] - 4*G[{-z, 1}, w] - 
           16*G[{-z, cm}, w] - 16*G[{-z, cp}, w] + 16*G[{-z, z^2}, w] - 
           4*G[{z, 0}, w] - 4*G[{z, 1}, w] - 16*G[{z, cm}, w] - 
           16*G[{z, cp}, w] + 16*G[{z, z^2}, w] - 12*G[{z^2, 0}, w] - 
           24*G[{z^2, 1}, w] + 12*G[{z^2, -z}, w] + 12*G[{z^2, z}, w]) + 
         Pi^2*(-12*G[{0}, w]*G[{0}, z] - (4*G[{1}, w]*G[{1}, z])/3 + 
           G[{1}, z]*(G[{-z}, w] + G[{z}, w] - G[{z^2}, w]) + 
           G[{-1}, z]*((-4*G[{1}, w])/3 + G[{-z}, w] + G[{z}, w] - 
             G[{z^2}, w]) + G[{0}, z]*((-172*G[{1}, w])/9 + 
             (10*G[{-z}, w])/3 + (10*G[{z}, w])/3 + (116*G[{z^2}, w])/9) + 
           (4*G[{-1, -1}, z])/3 + (4*G[{-1, 1}, z])/3 + (4*G[{0, -1}, w])/3 - 
           2*G[{0, -1}, z] - (109*G[{0, 0}, w])/18 + (352*G[{0, 0}, z])/9 + 
           (178*G[{0, 1}, w])/9 - 2*G[{0, 1}, z] + (4*G[{0, bm}, w])/3 + 
           (4*G[{0, bp}, w])/3 - (4*G[{0, cm}, w])/3 - (4*G[{0, cp}, w])/3 - 
           (2*G[{0, -z}, w])/3 - (2*G[{0, z}, w])/3 - (35*G[{0, z^2}, w])/9 + 
           (4*G[{1, -1}, z])/3 + (214*G[{1, 0}, w])/9 - (88*G[{1, 1}, w])/9 + 
           (4*G[{1, 1}, z])/3 - (8*G[{1, bm}, w])/3 - (8*G[{1, bp}, w])/3 - 
           (8*G[{1, cm}, w])/3 - (8*G[{1, cp}, w])/3 - (28*G[{1, -z}, w])/3 - 
           (28*G[{1, z}, w])/3 + (2*G[{1, z^2}, w])/9 - (2*G[{-z, -1}, w])/
            3 - G[{-z, 0}, w]/2 - (41*G[{-z, 1}, w])/6 + (4*G[{-z, bm}, w])/
            3 + (4*G[{-z, bp}, w])/3 + (4*G[{-z, cm}, w])/3 + 
           (4*G[{-z, cp}, w])/3 + (2*G[{-z, -z}, w])/3 + (2*G[{-z, z}, w])/
            3 + (7*G[{-z, z^2}, w])/6 - (2*G[{z, -1}, w])/3 - 
           G[{z, 0}, w]/2 - (41*G[{z, 1}, w])/6 + (4*G[{z, bm}, w])/3 + 
           (4*G[{z, bp}, w])/3 + (4*G[{z, cm}, w])/3 + (4*G[{z, cp}, w])/3 + 
           (2*G[{z, -z}, w])/3 + (2*G[{z, z}, w])/3 + (7*G[{z, z^2}, w])/6 - 
           (139*G[{z^2, 0}, w])/18 - (31*G[{z^2, 1}, w])/9 + 
           7*G[{z^2, -z}, w] + 7*G[{z^2, z}, w] + (23*G[{z^2, z^2}, w])/9) + 
         G[{0, 0}, z]*(256*G[{0, 1}, w] - 32*G[{0, cm}, w] - 
           32*G[{0, cp}, w] - 32*G[{0, -z}, w] - 32*G[{0, z}, w] - 
           104*G[{0, z^2}, w] + 256*G[{1, 0}, w] - (320*G[{1, 1}, w])/3 - 
           64*G[{1, cm}, w] - 64*G[{1, cp}, w] - 24*G[{1, -z}, w] - 
           24*G[{1, z}, w] + (16*G[{1, z^2}, w])/3 - 40*G[{-z, 0}, w] - 
           40*G[{-z, 1}, w] + 32*G[{-z, cm}, w] + 32*G[{-z, cp}, w] - 
           8*G[{-z, z}, w] + 8*G[{-z, z^2}, w] - 40*G[{z, 0}, w] - 
           40*G[{z, 1}, w] + 32*G[{z, cm}, w] + 32*G[{z, cp}, w] - 
           8*G[{z, -z}, w] + 8*G[{z, z^2}, w] - 56*G[{z^2, 0}, w] - 
           (80*G[{z^2, 1}, w])/3 + 24*G[{z^2, -z}, w] + 24*G[{z^2, z}, w] + 
           (64*G[{z^2, z^2}, w])/3) + G[{0}, w]*(-48*G[{-1, 0, 0}, z] - 
           56*G[{0, -1, 0}, z] - 192*G[{0, 0, 0}, z] - 56*G[{0, 1, 0}, z] - 
           48*G[{1, 0, 0}, z]) + G[{z}, w]*(-12*G[{-1, -1, 0}, z] + 
           40*G[{-1, 0, 0}, z] - 12*G[{-1, 1, 0}, z] + 32*G[{0, -1, 0}, z] + 
           56*G[{0, 0, 0}, z] + 32*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] + 
           32*G[{1, 0, 0}, z] - 12*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(-12*G[{-1, -1, 0}, z] + 32*G[{-1, 0, 0}, z] - 
           12*G[{-1, 1, 0}, z] + 32*G[{0, -1, 0}, z] + 56*G[{0, 0, 0}, z] + 
           32*G[{0, 1, 0}, z] - 12*G[{1, -1, 0}, z] + 40*G[{1, 0, 0}, z] - 
           12*G[{1, 1, 0}, z]) + G[{z^2}, w]*(12*G[{-1, -1, 0}, z] + 
           24*G[{-1, 0, 0}, z] + 12*G[{-1, 1, 0}, z] + 24*G[{0, -1, 0}, z] + 
           (272*G[{0, 0, 0}, z])/3 + 24*G[{0, 1, 0}, z] + 
           12*G[{1, -1, 0}, z] + 24*G[{1, 0, 0}, z] + 12*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(16*G[{-1, -1, 0}, z] - 88*G[{-1, 0, 0}, z] + 
           16*G[{-1, 1, 0}, z] - 96*G[{0, -1, 0}, z] - (688*G[{0, 0, 0}, z])/
            3 - 96*G[{0, 1, 0}, z] + 16*G[{1, -1, 0}, z] - 
           88*G[{1, 0, 0}, z] + 16*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(28*G[{0, 0, 0}, w] - 112*G[{0, 0, 1}, w] + 
           16*G[{0, 0, cm}, w] + 16*G[{0, 0, cp}, w] + 28*G[{0, 0, z^2}, w] - 
           112*G[{0, 1, 0}, w] - 64*G[{0, 1, 1}, w] + 16*G[{0, 1, cm}, w] + 
           16*G[{0, 1, cp}, w] + 80*G[{0, 1, z^2}, w] - 4*G[{0, bm, 0}, w] + 
           8*G[{0, bm, 1}, w] - 4*G[{0, bm, z^2}, w] - 4*G[{0, bp, 0}, w] + 
           8*G[{0, bp, 1}, w] - 4*G[{0, bp, z^2}, w] + 16*G[{0, cm, cm}, w] + 
           16*G[{0, cm, cp}, w] - 16*G[{0, cm, z^2}, w] + 
           16*G[{0, cp, cm}, w] + 16*G[{0, cp, cp}, w] - 
           16*G[{0, cp, z^2}, w] + 24*G[{0, -z, 0}, w] + 
           32*G[{0, -z, 1}, w] - 24*G[{0, -z, cm}, w] - 
           24*G[{0, -z, cp}, w] - 8*G[{0, -z, z^2}, w] + 24*G[{0, z, 0}, w] + 
           32*G[{0, z, 1}, w] - 24*G[{0, z, cm}, w] - 24*G[{0, z, cp}, w] - 
           8*G[{0, z, z^2}, w] + 36*G[{0, z^2, 0}, w] + 
           40*G[{0, z^2, 1}, w] - 4*G[{0, z^2, cm}, w] - 
           4*G[{0, z^2, cp}, w] - 24*G[{0, z^2, z^2}, w] - 
           120*G[{1, 0, 0}, w] - 48*G[{1, 0, 1}, w] + 16*G[{1, 0, cm}, w] + 
           16*G[{1, 0, cp}, w] + 72*G[{1, 0, z^2}, w] - 64*G[{1, 1, 0}, w] + 
           (512*G[{1, 1, 1}, w])/3 + 32*G[{1, 1, cm}, w] + 
           32*G[{1, 1, cp}, w] - (160*G[{1, 1, z^2}, w])/3 + 
           8*G[{1, bm, 0}, w] - 16*G[{1, bm, 1}, w] + 8*G[{1, bm, z^2}, w] + 
           8*G[{1, bp, 0}, w] - 16*G[{1, bp, 1}, w] + 8*G[{1, bp, z^2}, w] + 
           32*G[{1, cm, cm}, w] + 32*G[{1, cm, cp}, w] - 
           32*G[{1, cm, z^2}, w] + 32*G[{1, cp, cm}, w] + 
           32*G[{1, cp, cp}, w] - 32*G[{1, cp, z^2}, w] + 
           16*G[{1, -z, 0}, w] + 24*G[{1, -z, 1}, w] - 16*G[{1, -z, cm}, w] - 
           16*G[{1, -z, cp}, w] - 8*G[{1, -z, z^2}, w] + 16*G[{1, z, 0}, w] + 
           24*G[{1, z, 1}, w] - 16*G[{1, z, cm}, w] - 16*G[{1, z, cp}, w] - 
           8*G[{1, z, z^2}, w] + 56*G[{1, z^2, 0}, w] - 
           (160*G[{1, z^2, 1}, w])/3 - 32*G[{1, z^2, cm}, w] - 
           32*G[{1, z^2, cp}, w] + (56*G[{1, z^2, z^2}, w])/3 + 
           20*G[{-z, 0, 0}, w] + 8*G[{-z, 0, 1}, w] - 4*G[{-z, 0, cm}, w] - 
           4*G[{-z, 0, cp}, w] - 12*G[{-z, 0, z^2}, w] + 
           20*G[{-z, 1, 0}, w] + 8*G[{-z, 1, 1}, w] - 4*G[{-z, 1, cm}, w] - 
           4*G[{-z, 1, cp}, w] - 4*G[{-z, 1, z^2}, w] - 4*G[{-z, bm, 0}, w] + 
           8*G[{-z, bm, 1}, w] - 4*G[{-z, bm, z^2}, w] - 
           4*G[{-z, bp, 0}, w] + 8*G[{-z, bp, 1}, w] - 
           4*G[{-z, bp, z^2}, w] - 16*G[{-z, cm, cm}, w] - 
           16*G[{-z, cm, cp}, w] + 16*G[{-z, cm, z^2}, w] - 
           16*G[{-z, cp, cm}, w] - 16*G[{-z, cp, cp}, w] + 
           16*G[{-z, cp, z^2}, w] + 8*G[{-z, z, 1}, w] - 
           8*G[{-z, z, z^2}, w] - 12*G[{-z, z^2, 0}, w] - 
           16*G[{-z, z^2, 1}, w] + 16*G[{-z, z^2, cm}, w] + 
           16*G[{-z, z^2, cp}, w] - 4*G[{-z, z^2, z^2}, w] + 
           20*G[{z, 0, 0}, w] + 8*G[{z, 0, 1}, w] - 4*G[{z, 0, cm}, w] - 
           4*G[{z, 0, cp}, w] - 12*G[{z, 0, z^2}, w] + 20*G[{z, 1, 0}, w] + 
           8*G[{z, 1, 1}, w] - 4*G[{z, 1, cm}, w] - 4*G[{z, 1, cp}, w] - 
           4*G[{z, 1, z^2}, w] - 4*G[{z, bm, 0}, w] + 8*G[{z, bm, 1}, w] - 
           4*G[{z, bm, z^2}, w] - 4*G[{z, bp, 0}, w] + 8*G[{z, bp, 1}, w] - 
           4*G[{z, bp, z^2}, w] - 16*G[{z, cm, cm}, w] - 
           16*G[{z, cm, cp}, w] + 16*G[{z, cm, z^2}, w] - 
           16*G[{z, cp, cm}, w] - 16*G[{z, cp, cp}, w] + 
           16*G[{z, cp, z^2}, w] + 8*G[{z, -z, 1}, w] - 
           8*G[{z, -z, z^2}, w] - 12*G[{z, z^2, 0}, w] - 
           16*G[{z, z^2, 1}, w] + 16*G[{z, z^2, cm}, w] + 
           16*G[{z, z^2, cp}, w] - 4*G[{z, z^2, z^2}, w] + 
           12*G[{z^2, 0, 0}, w] + 56*G[{z^2, 0, 1}, w] - 
           12*G[{z^2, 0, cm}, w] - 12*G[{z^2, 0, cp}, w] - 
           28*G[{z^2, 0, z^2}, w] + 56*G[{z^2, 1, 0}, w] - 
           (112*G[{z^2, 1, 1}, w])/3 - 24*G[{z^2, 1, cm}, w] - 
           24*G[{z^2, 1, cp}, w] - (40*G[{z^2, 1, z^2}, w])/3 - 
           12*G[{z^2, -z, 0}, w] - 24*G[{z^2, -z, 1}, w] + 
           12*G[{z^2, -z, cm}, w] + 12*G[{z^2, -z, cp}, w] + 
           12*G[{z^2, -z, z^2}, w] - 12*G[{z^2, z, 0}, w] - 
           24*G[{z^2, z, 1}, w] + 12*G[{z^2, z, cm}, w] + 
           12*G[{z^2, z, cp}, w] + 12*G[{z^2, z, z^2}, w] - 
           16*G[{z^2, z^2, 0}, w] + (32*G[{z^2, z^2, 1}, w])/3 + 
           (32*G[{z^2, z^2, z^2}, w])/3) - 16*G[{-1, -1, -1, 0}, z] + 
         32*G[{-1, -1, 0, 0}, z] - 16*G[{-1, -1, 1, 0}, z] + 
         40*G[{-1, 0, -1, 0}, z] + 72*G[{-1, 0, 0, 0}, z] + 
         40*G[{-1, 0, 1, 0}, z] - 16*G[{-1, 1, -1, 0}, z] + 
         24*G[{-1, 1, 0, 0}, z] - 16*G[{-1, 1, 1, 0}, z] + 
         24*G[{0, -1, -1, 0}, z] + 2*G[{0, -1, 0, 0}, w] + 
         144*G[{0, -1, 0, 0}, z] - 4*G[{0, -1, 0, 1}, w] + 
         24*G[{0, -1, 1, 0}, z] + 112*G[{0, 0, -1, 0}, z] + 
         (16*G[{0, 0, 0, 0}, w])/3 + (1312*G[{0, 0, 0, 0}, z])/3 - 
         (116*G[{0, 0, 0, 1}, w])/3 + (49*G[{0, 0, 0, z^2}, w])/3 - 
         (110*G[{0, 0, 1, 0}, w])/3 + 112*G[{0, 0, 1, 0}, z] + 
         (556*G[{0, 0, 1, 1}, w])/3 - (200*G[{0, 0, 1, z^2}, w])/3 - 
         5*G[{0, 0, bm, 0}, w] + 10*G[{0, 0, bm, 1}, w] - 
         5*G[{0, 0, bm, z^2}, w] - 5*G[{0, 0, bp, 0}, w] + 
         10*G[{0, 0, bp, 1}, w] - 5*G[{0, 0, bp, z^2}, w] - 
         16*G[{0, 0, cm, 1}, w] + 8*G[{0, 0, cm, z^2}, w] - 
         16*G[{0, 0, cp, 1}, w] + 8*G[{0, 0, cp, z^2}, w] + 
         (49*G[{0, 0, z^2, 0}, w])/3 - (182*G[{0, 0, z^2, 1}, w])/3 + 
         (49*G[{0, 0, z^2, z^2}, w])/3 + 24*G[{0, 1, -1, 0}, z] - 
         (122*G[{0, 1, 0, 0}, w])/3 + 144*G[{0, 1, 0, 0}, z] + 
         (580*G[{0, 1, 0, 1}, w])/3 - (212*G[{0, 1, 0, z^2}, w])/3 + 
         (544*G[{0, 1, 1, 0}, w])/3 + 24*G[{0, 1, 1, 0}, z] - 
         (896*G[{0, 1, 1, 1}, w])/3 + (64*G[{0, 1, 1, z^2}, w])/3 + 
         12*G[{0, 1, bm, 0}, w] - 24*G[{0, 1, bm, 1}, w] + 
         12*G[{0, 1, bm, z^2}, w] + 12*G[{0, 1, bp, 0}, w] - 
         24*G[{0, 1, bp, 1}, w] + 12*G[{0, 1, bp, z^2}, w] - 
         16*G[{0, 1, cm, 1}, w] + 8*G[{0, 1, cm, z^2}, w] - 
         16*G[{0, 1, cp, 1}, w] + 8*G[{0, 1, cp, z^2}, w] - 
         (212*G[{0, 1, z^2, 0}, w])/3 + (184*G[{0, 1, z^2, 1}, w])/3 + 
         (100*G[{0, 1, z^2, z^2}, w])/3 - 3*G[{0, bm, 0, 0}, w] + 
         10*G[{0, bm, 0, 1}, w] - 5*G[{0, bm, 0, z^2}, w] + 
         8*G[{0, bm, 1, 0}, w] - 24*G[{0, bm, 1, 1}, w] + 
         12*G[{0, bm, 1, z^2}, w] + G[{0, bm, bm, 0}, w] - 
         2*G[{0, bm, bm, 1}, w] + G[{0, bm, bm, z^2}, w] + 
         G[{0, bm, bp, 0}, w] - 2*G[{0, bm, bp, 1}, w] + 
         G[{0, bm, bp, z^2}, w] - 5*G[{0, bm, z^2, 0}, w] + 
         14*G[{0, bm, z^2, 1}, w] - 7*G[{0, bm, z^2, z^2}, w] - 
         3*G[{0, bp, 0, 0}, w] + 10*G[{0, bp, 0, 1}, w] - 
         5*G[{0, bp, 0, z^2}, w] + 8*G[{0, bp, 1, 0}, w] - 
         24*G[{0, bp, 1, 1}, w] + 12*G[{0, bp, 1, z^2}, w] + 
         G[{0, bp, bm, 0}, w] - 2*G[{0, bp, bm, 1}, w] + 
         G[{0, bp, bm, z^2}, w] + G[{0, bp, bp, 0}, w] - 
         2*G[{0, bp, bp, 1}, w] + G[{0, bp, bp, z^2}, w] - 
         5*G[{0, bp, z^2, 0}, w] + 14*G[{0, bp, z^2, 1}, w] - 
         7*G[{0, bp, z^2, z^2}, w] - 16*G[{0, cm, cm, 1}, w] + 
         8*G[{0, cm, cm, z^2}, w] - 16*G[{0, cm, cp, 1}, w] + 
         8*G[{0, cm, cp, z^2}, w] + 16*G[{0, cm, z^2, 1}, w] - 
         8*G[{0, cm, z^2, z^2}, w] - 16*G[{0, cp, cm, 1}, w] + 
         8*G[{0, cp, cm, z^2}, w] - 16*G[{0, cp, cp, 1}, w] + 
         8*G[{0, cp, cp, z^2}, w] + 16*G[{0, cp, z^2, 1}, w] - 
         8*G[{0, cp, z^2, z^2}, w] - 4*G[{0, -z, 0, 0}, w] - 
         16*G[{0, -z, 0, 1}, w] + 12*G[{0, -z, 0, z^2}, w] - 
         4*G[{0, -z, 1, 0}, w] - 24*G[{0, -z, 1, 1}, w] + 
         24*G[{0, -z, 1, z^2}, w] - 8*G[{0, -z, bm, 0}, w] + 
         16*G[{0, -z, bm, 1}, w] - 8*G[{0, -z, bm, z^2}, w] - 
         8*G[{0, -z, bp, 0}, w] + 16*G[{0, -z, bp, 1}, w] - 
         8*G[{0, -z, bp, z^2}, w] + 24*G[{0, -z, cm, 1}, w] - 
         12*G[{0, -z, cm, z^2}, w] + 24*G[{0, -z, cp, 1}, w] - 
         12*G[{0, -z, cp, z^2}, w] + 12*G[{0, -z, z^2, 0}, w] - 
         16*G[{0, -z, z^2, 1}, w] - 4*G[{0, -z, z^2, z^2}, w] - 
         4*G[{0, z, 0, 0}, w] - 16*G[{0, z, 0, 1}, w] + 
         12*G[{0, z, 0, z^2}, w] - 4*G[{0, z, 1, 0}, w] - 
         24*G[{0, z, 1, 1}, w] + 24*G[{0, z, 1, z^2}, w] - 
         8*G[{0, z, bm, 0}, w] + 16*G[{0, z, bm, 1}, w] - 
         8*G[{0, z, bm, z^2}, w] - 8*G[{0, z, bp, 0}, w] + 
         16*G[{0, z, bp, 1}, w] - 8*G[{0, z, bp, z^2}, w] + 
         24*G[{0, z, cm, 1}, w] - 12*G[{0, z, cm, z^2}, w] + 
         24*G[{0, z, cp, 1}, w] - 12*G[{0, z, cp, z^2}, w] + 
         12*G[{0, z, z^2, 0}, w] - 16*G[{0, z, z^2, 1}, w] - 
         4*G[{0, z, z^2, z^2}, w] + (37*G[{0, z^2, 0, 0}, w])/3 - 
         (182*G[{0, z^2, 0, 1}, w])/3 + (37*G[{0, z^2, 0, z^2}, w])/3 - 
         (188*G[{0, z^2, 1, 0}, w])/3 + (256*G[{0, z^2, 1, 1}, w])/3 + 
         (4*G[{0, z^2, 1, z^2}, w])/3 + G[{0, z^2, bm, 0}, w] - 
         2*G[{0, z^2, bm, 1}, w] + G[{0, z^2, bm, z^2}, w] + 
         G[{0, z^2, bp, 0}, w] - 2*G[{0, z^2, bp, 1}, w] + 
         G[{0, z^2, bp, z^2}, w] + 4*G[{0, z^2, cm, 1}, w] - 
         2*G[{0, z^2, cm, z^2}, w] + 4*G[{0, z^2, cp, 1}, w] - 
         2*G[{0, z^2, cp, z^2}, w] + (37*G[{0, z^2, z^2, 0}, w])/3 - 
         (2*G[{0, z^2, z^2, 1}, w])/3 - (35*G[{0, z^2, z^2, z^2}, w])/3 - 
         16*G[{1, -1, -1, 0}, z] + 24*G[{1, -1, 0, 0}, z] - 
         16*G[{1, -1, 1, 0}, z] + 40*G[{1, 0, -1, 0}, z] - 
         (134*G[{1, 0, 0, 0}, w])/3 + 72*G[{1, 0, 0, 0}, z] + 
         (628*G[{1, 0, 0, 1}, w])/3 - (242*G[{1, 0, 0, z^2}, w])/3 + 
         (592*G[{1, 0, 1, 0}, w])/3 + 40*G[{1, 0, 1, 0}, z] - 
         (1040*G[{1, 0, 1, 1}, w])/3 + (136*G[{1, 0, 1, z^2}, w])/3 + 
         14*G[{1, 0, bm, 0}, w] - 28*G[{1, 0, bm, 1}, w] + 
         14*G[{1, 0, bm, z^2}, w] + 14*G[{1, 0, bp, 0}, w] - 
         28*G[{1, 0, bp, 1}, w] + 14*G[{1, 0, bp, z^2}, w] - 
         16*G[{1, 0, cm, 1}, w] + 8*G[{1, 0, cm, z^2}, w] - 
         16*G[{1, 0, cp, 1}, w] + 8*G[{1, 0, cp, z^2}, w] - 
         (242*G[{1, 0, z^2, 0}, w])/3 + (268*G[{1, 0, z^2, 1}, w])/3 + 
         (58*G[{1, 0, z^2, z^2}, w])/3 - 16*G[{1, 1, -1, 0}, z] + 
         (640*G[{1, 1, 0, 0}, w])/3 + 32*G[{1, 1, 0, 0}, z] - 
         (1088*G[{1, 1, 0, 1}, w])/3 + (160*G[{1, 1, 0, z^2}, w])/3 - 
         (896*G[{1, 1, 1, 0}, w])/3 - 16*G[{1, 1, 1, 0}, z] + 
         (1280*G[{1, 1, 1, 1}, w])/3 - (64*G[{1, 1, 1, z^2}, w])/3 - 
         32*G[{1, 1, bm, 0}, w] + 64*G[{1, 1, bm, 1}, w] - 
         32*G[{1, 1, bm, z^2}, w] - 32*G[{1, 1, bp, 0}, w] + 
         64*G[{1, 1, bp, 1}, w] - 32*G[{1, 1, bp, z^2}, w] - 
         32*G[{1, 1, cm, 1}, w] + 16*G[{1, 1, cm, z^2}, w] - 
         32*G[{1, 1, cp, 1}, w] + 16*G[{1, 1, cp, z^2}, w] + 
         (160*G[{1, 1, z^2, 0}, w])/3 - (160*G[{1, 1, z^2, 1}, w])/3 - 
         (112*G[{1, 1, z^2, z^2}, w])/3 + 6*G[{1, bm, 0, 0}, w] - 
         20*G[{1, bm, 0, 1}, w] + 10*G[{1, bm, 0, z^2}, w] - 
         16*G[{1, bm, 1, 0}, w] + 48*G[{1, bm, 1, 1}, w] - 
         24*G[{1, bm, 1, z^2}, w] - 2*G[{1, bm, bm, 0}, w] + 
         4*G[{1, bm, bm, 1}, w] - 2*G[{1, bm, bm, z^2}, w] - 
         2*G[{1, bm, bp, 0}, w] + 4*G[{1, bm, bp, 1}, w] - 
         2*G[{1, bm, bp, z^2}, w] + 10*G[{1, bm, z^2, 0}, w] - 
         28*G[{1, bm, z^2, 1}, w] + 14*G[{1, bm, z^2, z^2}, w] + 
         6*G[{1, bp, 0, 0}, w] - 20*G[{1, bp, 0, 1}, w] + 
         10*G[{1, bp, 0, z^2}, w] - 16*G[{1, bp, 1, 0}, w] + 
         48*G[{1, bp, 1, 1}, w] - 24*G[{1, bp, 1, z^2}, w] - 
         2*G[{1, bp, bm, 0}, w] + 4*G[{1, bp, bm, 1}, w] - 
         2*G[{1, bp, bm, z^2}, w] - 2*G[{1, bp, bp, 0}, w] + 
         4*G[{1, bp, bp, 1}, w] - 2*G[{1, bp, bp, z^2}, w] + 
         10*G[{1, bp, z^2, 0}, w] - 28*G[{1, bp, z^2, 1}, w] + 
         14*G[{1, bp, z^2, z^2}, w] - 32*G[{1, cm, cm, 1}, w] + 
         16*G[{1, cm, cm, z^2}, w] - 32*G[{1, cm, cp, 1}, w] + 
         16*G[{1, cm, cp, z^2}, w] + 32*G[{1, cm, z^2, 1}, w] - 
         16*G[{1, cm, z^2, z^2}, w] - 32*G[{1, cp, cm, 1}, w] + 
         16*G[{1, cp, cm, z^2}, w] - 32*G[{1, cp, cp, 1}, w] + 
         16*G[{1, cp, cp, z^2}, w] + 32*G[{1, cp, z^2, 1}, w] - 
         16*G[{1, cp, z^2, z^2}, w] - 16*G[{1, -z, 0, 0}, w] + 
         16*G[{1, -z, 0, 1}, w] + 8*G[{1, -z, 0, z^2}, w] - 
         16*G[{1, -z, 1, 0}, w] + 8*G[{1, -z, 1, 1}, w] - 
         8*G[{1, -z, 1, z^2}, w] + 8*G[{1, -z, bm, 0}, w] - 
         16*G[{1, -z, bm, 1}, w] + 8*G[{1, -z, bm, z^2}, w] + 
         8*G[{1, -z, bp, 0}, w] - 16*G[{1, -z, bp, 1}, w] + 
         8*G[{1, -z, bp, z^2}, w] + 16*G[{1, -z, cm, 1}, w] - 
         8*G[{1, -z, cm, z^2}, w] + 16*G[{1, -z, cp, 1}, w] - 
         8*G[{1, -z, cp, z^2}, w] + 8*G[{1, -z, z^2, 0}, w] - 
         8*G[{1, -z, z^2, 1}, w] + 8*G[{1, -z, z^2, z^2}, w] - 
         16*G[{1, z, 0, 0}, w] + 16*G[{1, z, 0, 1}, w] + 
         8*G[{1, z, 0, z^2}, w] - 16*G[{1, z, 1, 0}, w] + 
         8*G[{1, z, 1, 1}, w] - 8*G[{1, z, 1, z^2}, w] + 
         8*G[{1, z, bm, 0}, w] - 16*G[{1, z, bm, 1}, w] + 
         8*G[{1, z, bm, z^2}, w] + 8*G[{1, z, bp, 0}, w] - 
         16*G[{1, z, bp, 1}, w] + 8*G[{1, z, bp, z^2}, w] + 
         16*G[{1, z, cm, 1}, w] - 8*G[{1, z, cm, z^2}, w] + 
         16*G[{1, z, cp, 1}, w] - 8*G[{1, z, cp, z^2}, w] + 
         8*G[{1, z, z^2, 0}, w] - 8*G[{1, z, z^2, 1}, w] + 
         8*G[{1, z, z^2, z^2}, w] - (218*G[{1, z^2, 0, 0}, w])/3 + 
         (268*G[{1, z^2, 0, 1}, w])/3 + (10*G[{1, z^2, 0, z^2}, w])/3 + 
         (208*G[{1, z^2, 1, 0}, w])/3 - (256*G[{1, z^2, 1, 1}, w])/3 - 
         (40*G[{1, z^2, 1, z^2}, w])/3 + 10*G[{1, z^2, bm, 0}, w] - 
         20*G[{1, z^2, bm, 1}, w] + 10*G[{1, z^2, bm, z^2}, w] + 
         10*G[{1, z^2, bp, 0}, w] - 20*G[{1, z^2, bp, 1}, w] + 
         10*G[{1, z^2, bp, z^2}, w] + 32*G[{1, z^2, cm, 1}, w] - 
         16*G[{1, z^2, cm, z^2}, w] + 32*G[{1, z^2, cp, 1}, w] - 
         16*G[{1, z^2, cp, z^2}, w] + (10*G[{1, z^2, z^2, 0}, w])/3 - 
         (76*G[{1, z^2, z^2, 1}, w])/3 + (62*G[{1, z^2, z^2, z^2}, w])/3 - 
         G[{-z, -1, 0, 0}, w] + 2*G[{-z, -1, 0, 1}, w] - 
         5*G[{-z, 0, 0, 0}, w] - 10*G[{-z, 0, 0, 1}, w] + 
         6*G[{-z, 0, 0, z^2}, w] - 14*G[{-z, 0, 1, 0}, w] + 
         20*G[{-z, 0, 1, 1}, w] - 4*G[{-z, 0, 1, z^2}, w] + 
         4*G[{-z, 0, bm, 0}, w] - 8*G[{-z, 0, bm, 1}, w] + 
         4*G[{-z, 0, bm, z^2}, w] + 4*G[{-z, 0, bp, 0}, w] - 
         8*G[{-z, 0, bp, 1}, w] + 4*G[{-z, 0, bp, z^2}, w] + 
         4*G[{-z, 0, cm, 1}, w] - 2*G[{-z, 0, cm, z^2}, w] + 
         4*G[{-z, 0, cp, 1}, w] - 2*G[{-z, 0, cp, z^2}, w] + 
         6*G[{-z, 0, z^2, 0}, w] - 2*G[{-z, 0, z^2, z^2}, w] - 
         8*G[{-z, 1, 0, 0}, w] - 4*G[{-z, 1, 0, 1}, w] + 
         12*G[{-z, 1, 0, z^2}, w] - 22*G[{-z, 1, 1, 0}, w] + 
         36*G[{-z, 1, 1, 1}, w] - 28*G[{-z, 1, 1, z^2}, w] + 
         6*G[{-z, 1, bm, 0}, w] - 12*G[{-z, 1, bm, 1}, w] + 
         6*G[{-z, 1, bm, z^2}, w] + 6*G[{-z, 1, bp, 0}, w] - 
         12*G[{-z, 1, bp, 1}, w] + 6*G[{-z, 1, bp, z^2}, w] + 
         4*G[{-z, 1, cm, 1}, w] - 2*G[{-z, 1, cm, z^2}, w] + 
         4*G[{-z, 1, cp, 1}, w] - 2*G[{-z, 1, cp, z^2}, w] + 
         12*G[{-z, 1, z^2, 0}, w] - 20*G[{-z, 1, z^2, 1}, w] + 
         16*G[{-z, 1, z^2, z^2}, w] - 3*G[{-z, bm, 0, 0}, w] + 
         10*G[{-z, bm, 0, 1}, w] - 5*G[{-z, bm, 0, z^2}, w] + 
         8*G[{-z, bm, 1, 0}, w] - 24*G[{-z, bm, 1, 1}, w] + 
         12*G[{-z, bm, 1, z^2}, w] + G[{-z, bm, bm, 0}, w] - 
         2*G[{-z, bm, bm, 1}, w] + G[{-z, bm, bm, z^2}, w] + 
         G[{-z, bm, bp, 0}, w] - 2*G[{-z, bm, bp, 1}, w] + 
         G[{-z, bm, bp, z^2}, w] - 5*G[{-z, bm, z^2, 0}, w] + 
         14*G[{-z, bm, z^2, 1}, w] - 7*G[{-z, bm, z^2, z^2}, w] - 
         3*G[{-z, bp, 0, 0}, w] + 10*G[{-z, bp, 0, 1}, w] - 
         5*G[{-z, bp, 0, z^2}, w] + 8*G[{-z, bp, 1, 0}, w] - 
         24*G[{-z, bp, 1, 1}, w] + 12*G[{-z, bp, 1, z^2}, w] + 
         G[{-z, bp, bm, 0}, w] - 2*G[{-z, bp, bm, 1}, w] + 
         G[{-z, bp, bm, z^2}, w] + G[{-z, bp, bp, 0}, w] - 
         2*G[{-z, bp, bp, 1}, w] + G[{-z, bp, bp, z^2}, w] - 
         5*G[{-z, bp, z^2, 0}, w] + 14*G[{-z, bp, z^2, 1}, w] - 
         7*G[{-z, bp, z^2, z^2}, w] + 16*G[{-z, cm, cm, 1}, w] - 
         8*G[{-z, cm, cm, z^2}, w] + 16*G[{-z, cm, cp, 1}, w] - 
         8*G[{-z, cm, cp, z^2}, w] - 16*G[{-z, cm, z^2, 1}, w] + 
         8*G[{-z, cm, z^2, z^2}, w] + 16*G[{-z, cp, cm, 1}, w] - 
         8*G[{-z, cp, cm, z^2}, w] + 16*G[{-z, cp, cp, 1}, w] - 
         8*G[{-z, cp, cp, z^2}, w] - 16*G[{-z, cp, z^2, 1}, w] + 
         8*G[{-z, cp, z^2, z^2}, w] + G[{-z, -z, 0, 0}, w] - 
         2*G[{-z, -z, 0, 1}, w] + G[{-z, -z, 1, 0}, w] - 
         2*G[{-z, -z, 1, 1}, w] + 2*G[{-z, -z, 1, z^2}, w] - 
         G[{-z, -z, bm, 0}, w] + 2*G[{-z, -z, bm, 1}, w] - 
         G[{-z, -z, bm, z^2}, w] - G[{-z, -z, bp, 0}, w] + 
         2*G[{-z, -z, bp, 1}, w] - G[{-z, -z, bp, z^2}, w] - 
         G[{-z, -z, z^2, z^2}, w] + G[{-z, z, 0, 0}, w] - 
         2*G[{-z, z, 0, 1}, w] + G[{-z, z, 1, 0}, w] - 
         10*G[{-z, z, 1, 1}, w] + 10*G[{-z, z, 1, z^2}, w] - 
         G[{-z, z, bm, 0}, w] + 2*G[{-z, z, bm, 1}, w] - 
         G[{-z, z, bm, z^2}, w] - G[{-z, z, bp, 0}, w] + 
         2*G[{-z, z, bp, 1}, w] - G[{-z, z, bp, z^2}, w] + 
         8*G[{-z, z, z^2, 1}, w] - 9*G[{-z, z, z^2, z^2}, w] + 
         6*G[{-z, z^2, 0, 0}, w] - 5*G[{-z, z^2, 0, z^2}, w] + 
         10*G[{-z, z^2, 1, 0}, w] - 4*G[{-z, z^2, 1, 1}, w] + 
         8*G[{-z, z^2, 1, z^2}, w] - 5*G[{-z, z^2, bm, 0}, w] + 
         10*G[{-z, z^2, bm, 1}, w] - 5*G[{-z, z^2, bm, z^2}, w] - 
         5*G[{-z, z^2, bp, 0}, w] + 10*G[{-z, z^2, bp, 1}, w] - 
         5*G[{-z, z^2, bp, z^2}, w] - 16*G[{-z, z^2, cm, 1}, w] + 
         8*G[{-z, z^2, cm, z^2}, w] - 16*G[{-z, z^2, cp, 1}, w] + 
         8*G[{-z, z^2, cp, z^2}, w] - 5*G[{-z, z^2, z^2, 0}, w] + 
         14*G[{-z, z^2, z^2, 1}, w] - 9*G[{-z, z^2, z^2, z^2}, w] - 
         G[{z, -1, 0, 0}, w] + 2*G[{z, -1, 0, 1}, w] - 5*G[{z, 0, 0, 0}, w] - 
         10*G[{z, 0, 0, 1}, w] + 6*G[{z, 0, 0, z^2}, w] - 
         14*G[{z, 0, 1, 0}, w] + 20*G[{z, 0, 1, 1}, w] - 
         4*G[{z, 0, 1, z^2}, w] + 4*G[{z, 0, bm, 0}, w] - 
         8*G[{z, 0, bm, 1}, w] + 4*G[{z, 0, bm, z^2}, w] + 
         4*G[{z, 0, bp, 0}, w] - 8*G[{z, 0, bp, 1}, w] + 
         4*G[{z, 0, bp, z^2}, w] + 4*G[{z, 0, cm, 1}, w] - 
         2*G[{z, 0, cm, z^2}, w] + 4*G[{z, 0, cp, 1}, w] - 
         2*G[{z, 0, cp, z^2}, w] + 6*G[{z, 0, z^2, 0}, w] - 
         2*G[{z, 0, z^2, z^2}, w] - 8*G[{z, 1, 0, 0}, w] - 
         4*G[{z, 1, 0, 1}, w] + 12*G[{z, 1, 0, z^2}, w] - 
         22*G[{z, 1, 1, 0}, w] + 36*G[{z, 1, 1, 1}, w] - 
         28*G[{z, 1, 1, z^2}, w] + 6*G[{z, 1, bm, 0}, w] - 
         12*G[{z, 1, bm, 1}, w] + 6*G[{z, 1, bm, z^2}, w] + 
         6*G[{z, 1, bp, 0}, w] - 12*G[{z, 1, bp, 1}, w] + 
         6*G[{z, 1, bp, z^2}, w] + 4*G[{z, 1, cm, 1}, w] - 
         2*G[{z, 1, cm, z^2}, w] + 4*G[{z, 1, cp, 1}, w] - 
         2*G[{z, 1, cp, z^2}, w] + 12*G[{z, 1, z^2, 0}, w] - 
         20*G[{z, 1, z^2, 1}, w] + 16*G[{z, 1, z^2, z^2}, w] - 
         3*G[{z, bm, 0, 0}, w] + 10*G[{z, bm, 0, 1}, w] - 
         5*G[{z, bm, 0, z^2}, w] + 8*G[{z, bm, 1, 0}, w] - 
         24*G[{z, bm, 1, 1}, w] + 12*G[{z, bm, 1, z^2}, w] + 
         G[{z, bm, bm, 0}, w] - 2*G[{z, bm, bm, 1}, w] + 
         G[{z, bm, bm, z^2}, w] + G[{z, bm, bp, 0}, w] - 
         2*G[{z, bm, bp, 1}, w] + G[{z, bm, bp, z^2}, w] - 
         5*G[{z, bm, z^2, 0}, w] + 14*G[{z, bm, z^2, 1}, w] - 
         7*G[{z, bm, z^2, z^2}, w] - 3*G[{z, bp, 0, 0}, w] + 
         10*G[{z, bp, 0, 1}, w] - 5*G[{z, bp, 0, z^2}, w] + 
         8*G[{z, bp, 1, 0}, w] - 24*G[{z, bp, 1, 1}, w] + 
         12*G[{z, bp, 1, z^2}, w] + G[{z, bp, bm, 0}, w] - 
         2*G[{z, bp, bm, 1}, w] + G[{z, bp, bm, z^2}, w] + 
         G[{z, bp, bp, 0}, w] - 2*G[{z, bp, bp, 1}, w] + 
         G[{z, bp, bp, z^2}, w] - 5*G[{z, bp, z^2, 0}, w] + 
         14*G[{z, bp, z^2, 1}, w] - 7*G[{z, bp, z^2, z^2}, w] + 
         16*G[{z, cm, cm, 1}, w] - 8*G[{z, cm, cm, z^2}, w] + 
         16*G[{z, cm, cp, 1}, w] - 8*G[{z, cm, cp, z^2}, w] - 
         16*G[{z, cm, z^2, 1}, w] + 8*G[{z, cm, z^2, z^2}, w] + 
         16*G[{z, cp, cm, 1}, w] - 8*G[{z, cp, cm, z^2}, w] + 
         16*G[{z, cp, cp, 1}, w] - 8*G[{z, cp, cp, z^2}, w] - 
         16*G[{z, cp, z^2, 1}, w] + 8*G[{z, cp, z^2, z^2}, w] + 
         G[{z, -z, 0, 0}, w] - 2*G[{z, -z, 0, 1}, w] + G[{z, -z, 1, 0}, w] - 
         10*G[{z, -z, 1, 1}, w] + 10*G[{z, -z, 1, z^2}, w] - 
         G[{z, -z, bm, 0}, w] + 2*G[{z, -z, bm, 1}, w] - 
         G[{z, -z, bm, z^2}, w] - G[{z, -z, bp, 0}, w] + 
         2*G[{z, -z, bp, 1}, w] - G[{z, -z, bp, z^2}, w] + 
         8*G[{z, -z, z^2, 1}, w] - 9*G[{z, -z, z^2, z^2}, w] + 
         G[{z, z, 0, 0}, w] - 2*G[{z, z, 0, 1}, w] + G[{z, z, 1, 0}, w] - 
         2*G[{z, z, 1, 1}, w] + 2*G[{z, z, 1, z^2}, w] - 
         G[{z, z, bm, 0}, w] + 2*G[{z, z, bm, 1}, w] - G[{z, z, bm, z^2}, 
          w] - G[{z, z, bp, 0}, w] + 2*G[{z, z, bp, 1}, w] - 
         G[{z, z, bp, z^2}, w] - G[{z, z, z^2, z^2}, w] + 
         6*G[{z, z^2, 0, 0}, w] - 5*G[{z, z^2, 0, z^2}, w] + 
         10*G[{z, z^2, 1, 0}, w] - 4*G[{z, z^2, 1, 1}, w] + 
         8*G[{z, z^2, 1, z^2}, w] - 5*G[{z, z^2, bm, 0}, w] + 
         10*G[{z, z^2, bm, 1}, w] - 5*G[{z, z^2, bm, z^2}, w] - 
         5*G[{z, z^2, bp, 0}, w] + 10*G[{z, z^2, bp, 1}, w] - 
         5*G[{z, z^2, bp, z^2}, w] - 16*G[{z, z^2, cm, 1}, w] + 
         8*G[{z, z^2, cm, z^2}, w] - 16*G[{z, z^2, cp, 1}, w] + 
         8*G[{z, z^2, cp, z^2}, w] - 5*G[{z, z^2, z^2, 0}, w] + 
         14*G[{z, z^2, z^2, 1}, w] - 9*G[{z, z^2, z^2, z^2}, w] + 
         (73*G[{z^2, 0, 0, 0}, w])/3 - (182*G[{z^2, 0, 0, 1}, w])/3 + 
         (52*G[{z^2, 0, 0, z^2}, w])/3 - (182*G[{z^2, 0, 1, 0}, w])/3 + 
         (196*G[{z^2, 0, 1, 1}, w])/3 + (52*G[{z^2, 0, 1, z^2}, w])/3 - 
         6*G[{z^2, 0, bm, 0}, w] + 12*G[{z^2, 0, bm, 1}, w] - 
         6*G[{z^2, 0, bm, z^2}, w] - 6*G[{z^2, 0, bp, 0}, w] + 
         12*G[{z^2, 0, bp, 1}, w] - 6*G[{z^2, 0, bp, z^2}, w] + 
         12*G[{z^2, 0, cm, 1}, w] - 6*G[{z^2, 0, cm, z^2}, w] + 
         12*G[{z^2, 0, cp, 1}, w] - 6*G[{z^2, 0, cp, z^2}, w] + 
         (52*G[{z^2, 0, z^2, 0}, w])/3 - (20*G[{z^2, 0, z^2, 1}, w])/3 - 
         (56*G[{z^2, 0, z^2, z^2}, w])/3 - (218*G[{z^2, 1, 0, 0}, w])/3 + 
         (268*G[{z^2, 1, 0, 1}, w])/3 + (16*G[{z^2, 1, 0, z^2}, w])/3 + 
         (196*G[{z^2, 1, 1, 0}, w])/3 - (280*G[{z^2, 1, 1, 1}, w])/3 + 
         (8*G[{z^2, 1, 1, z^2}, w])/3 + 12*G[{z^2, 1, bm, 0}, w] - 
         24*G[{z^2, 1, bm, 1}, w] + 12*G[{z^2, 1, bm, z^2}, w] + 
         12*G[{z^2, 1, bp, 0}, w] - 24*G[{z^2, 1, bp, 1}, w] + 
         12*G[{z^2, 1, bp, z^2}, w] + 24*G[{z^2, 1, cm, 1}, w] - 
         12*G[{z^2, 1, cm, z^2}, w] + 24*G[{z^2, 1, cp, 1}, w] - 
         12*G[{z^2, 1, cp, z^2}, w] + (16*G[{z^2, 1, z^2, 0}, w])/3 + 
         (8*G[{z^2, 1, z^2, 1}, w])/3 + (8*G[{z^2, 1, z^2, z^2}, w])/3 + 
         12*G[{z^2, -z, 0, 0}, w] - 12*G[{z^2, -z, 0, 1}, w] - 
         6*G[{z^2, -z, 0, z^2}, w] + 12*G[{z^2, -z, 1, 0}, w] - 
         6*G[{z^2, -z, bm, 0}, w] + 12*G[{z^2, -z, bm, 1}, w] - 
         6*G[{z^2, -z, bm, z^2}, w] - 6*G[{z^2, -z, bp, 0}, w] + 
         12*G[{z^2, -z, bp, 1}, w] - 6*G[{z^2, -z, bp, z^2}, w] - 
         12*G[{z^2, -z, cm, 1}, w] + 6*G[{z^2, -z, cm, z^2}, w] - 
         12*G[{z^2, -z, cp, 1}, w] + 6*G[{z^2, -z, cp, z^2}, w] - 
         6*G[{z^2, -z, z^2, 0}, w] + 12*G[{z^2, z, 0, 0}, w] - 
         12*G[{z^2, z, 0, 1}, w] - 6*G[{z^2, z, 0, z^2}, w] + 
         12*G[{z^2, z, 1, 0}, w] - 6*G[{z^2, z, bm, 0}, w] + 
         12*G[{z^2, z, bm, 1}, w] - 6*G[{z^2, z, bm, z^2}, w] - 
         6*G[{z^2, z, bp, 0}, w] + 12*G[{z^2, z, bp, 1}, w] - 
         6*G[{z^2, z, bp, z^2}, w] - 12*G[{z^2, z, cm, 1}, w] + 
         6*G[{z^2, z, cm, z^2}, w] - 12*G[{z^2, z, cp, 1}, w] + 
         6*G[{z^2, z, cp, z^2}, w] - 6*G[{z^2, z, z^2, 0}, w] + 
         (34*G[{z^2, z^2, 0, 0}, w])/3 - (20*G[{z^2, z^2, 0, 1}, w])/3 - 
         (20*G[{z^2, z^2, 0, z^2}, w])/3 - (20*G[{z^2, z^2, 1, 0}, w])/3 + 
         (8*G[{z^2, z^2, 1, 1}, w])/3 + (8*G[{z^2, z^2, 1, z^2}, w])/3 - 
         (20*G[{z^2, z^2, z^2, 0}, w])/3 + (8*G[{z^2, z^2, z^2, 1}, w])/3 + 
         (8*G[{z^2, z^2, z^2, z^2}, w])/3 + 
         Pi*(G[{-z}, w]*((-4*I)*G[{-1, 0}, z] - (20*I)*G[{0, 0}, z]) + 
           G[{z}, w]*((-20*I)*G[{0, 0}, z] - (4*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((4*I)*G[{-1, 0}, z] + (88*I)*G[{0, 0}, z] + 
             (4*I)*G[{1, 0}, z]) + G[{0}, w]*((8*I)*G[{-1, 0}, z] + 
             (8*I)*G[{0, 0}, z] + (8*I)*G[{1, 0}, z]) + 
           G[{0}, z]*((16*I)*G[{0, 0}, w] - (48*I)*G[{0, 1}, w] - 
             (4*I)*G[{0, bm}, w] - (4*I)*G[{0, bp}, w] + 
             (8*I)*G[{0, -z}, w] + (8*I)*G[{0, z}, w] + 
             (28*I)*G[{0, z^2}, w] - (56*I)*G[{1, 0}, w] + 
             (8*I)*G[{1, bm}, w] + (8*I)*G[{1, bp}, w] + 
             (4*I)*G[{1, -z}, w] + (4*I)*G[{1, z}, w] + 
             (16*I)*G[{1, z^2}, w] + (8*I)*G[{-z, 0}, w] + 
             (16*I)*G[{-z, 1}, w] - (4*I)*G[{-z, bm}, w] - 
             (4*I)*G[{-z, bp}, w] - (4*I)*G[{-z, z}, w] - 
             (8*I)*G[{-z, z^2}, w] + (8*I)*G[{z, 0}, w] + 
             (16*I)*G[{z, 1}, w] - (4*I)*G[{z, bm}, w] - 
             (4*I)*G[{z, bp}, w] - (4*I)*G[{z, -z}, w] - 
             (8*I)*G[{z, z^2}, w]) - (20*I)*G[{-1, 0, 0}, z] - 
           (4*I)*G[{-1, 1, 0}, z] - (16*I)*G[{0, -1, 0}, z] + 
           ((7*I)/3)*G[{0, 0, 0}, w] - (64*I)*G[{0, 0, 0}, z] - 
           ((32*I)/3)*G[{0, 0, 1}, w] - (5*I)*G[{0, 0, bm}, w] - 
           (5*I)*G[{0, 0, bp}, w] + ((7*I)/3)*G[{0, 0, z^2}, w] - 
           ((44*I)/3)*G[{0, 1, 0}, w] - (16*I)*G[{0, 1, 0}, z] + 
           ((160*I)/3)*G[{0, 1, 1}, w] + (12*I)*G[{0, 1, bm}, w] + 
           (12*I)*G[{0, 1, bp}, w] - ((20*I)/3)*G[{0, 1, z^2}, w] - 
           (3*I)*G[{0, bm, 0}, w] + (8*I)*G[{0, bm, 1}, w] + 
           I*G[{0, bm, bm}, w] + I*G[{0, bm, bp}, w] - 
           (5*I)*G[{0, bm, z^2}, w] - (3*I)*G[{0, bp, 0}, w] + 
           (8*I)*G[{0, bp, 1}, w] + I*G[{0, bp, bm}, w] + 
           I*G[{0, bp, bp}, w] - (5*I)*G[{0, bp, z^2}, w] + 
           (8*I)*G[{0, -z, 1}, w] - (8*I)*G[{0, -z, bm}, w] - 
           (8*I)*G[{0, -z, bp}, w] + (8*I)*G[{0, z, 1}, w] - 
           (8*I)*G[{0, z, bm}, w] - (8*I)*G[{0, z, bp}, w] - 
           ((17*I)/3)*G[{0, z^2, 0}, w] - ((56*I)/3)*G[{0, z^2, 1}, w] + 
           I*G[{0, z^2, bm}, w] + I*G[{0, z^2, bp}, w] + 
           (I/3)*G[{0, z^2, z^2}, w] - (4*I)*G[{1, -1, 0}, z] - 
           ((62*I)/3)*G[{1, 0, 0}, w] - (20*I)*G[{1, 0, 0}, z] + 
           ((208*I)/3)*G[{1, 0, 1}, w] + (14*I)*G[{1, 0, bm}, w] + 
           (14*I)*G[{1, 0, bp}, w] - ((50*I)/3)*G[{1, 0, z^2}, w] + 
           ((256*I)/3)*G[{1, 1, 0}, w] - ((320*I)/3)*G[{1, 1, 1}, w] - 
           (32*I)*G[{1, 1, bm}, w] - (32*I)*G[{1, 1, bp}, w] - 
           ((32*I)/3)*G[{1, 1, z^2}, w] + (6*I)*G[{1, bm, 0}, w] - 
           (16*I)*G[{1, bm, 1}, w] - (2*I)*G[{1, bm, bm}, w] - 
           (2*I)*G[{1, bm, bp}, w] + (10*I)*G[{1, bm, z^2}, w] + 
           (6*I)*G[{1, bp, 0}, w] - (16*I)*G[{1, bp, 1}, w] - 
           (2*I)*G[{1, bp, bm}, w] - (2*I)*G[{1, bp, bp}, w] + 
           (10*I)*G[{1, bp, z^2}, w] - (20*I)*G[{1, -z, 1}, w] + 
           (8*I)*G[{1, -z, bm}, w] + (8*I)*G[{1, -z, bp}, w] + 
           (12*I)*G[{1, -z, z^2}, w] - (20*I)*G[{1, z, 1}, w] + 
           (8*I)*G[{1, z, bm}, w] + (8*I)*G[{1, z, bp}, w] + 
           (12*I)*G[{1, z, z^2}, w] - ((74*I)/3)*G[{1, z^2, 0}, w] + 
           ((40*I)/3)*G[{1, z^2, 1}, w] + (10*I)*G[{1, z^2, bm}, w] + 
           (10*I)*G[{1, z^2, bp}, w] + ((34*I)/3)*G[{1, z^2, z^2}, w] - 
           (4*I)*G[{-z, 0, 0}, w] - (8*I)*G[{-z, 0, 1}, w] + 
           (4*I)*G[{-z, 0, bm}, w] + (4*I)*G[{-z, 0, bp}, w] + 
           (4*I)*G[{-z, 0, z^2}, w] + (2*I)*G[{-z, 1, 0}, w] - 
           (32*I)*G[{-z, 1, 1}, w] + (6*I)*G[{-z, 1, bm}, w] + 
           (6*I)*G[{-z, 1, bp}, w] + (18*I)*G[{-z, 1, z^2}, w] - 
           (3*I)*G[{-z, bm, 0}, w] + (8*I)*G[{-z, bm, 1}, w] + 
           I*G[{-z, bm, bm}, w] + I*G[{-z, bm, bp}, w] - 
           (5*I)*G[{-z, bm, z^2}, w] - (3*I)*G[{-z, bp, 0}, w] + 
           (8*I)*G[{-z, bp, 1}, w] + I*G[{-z, bp, bm}, w] + 
           I*G[{-z, bp, bp}, w] - (5*I)*G[{-z, bp, z^2}, w] + 
           (2*I)*G[{-z, -z, 1}, w] - I*G[{-z, -z, bm}, w] - 
           I*G[{-z, -z, bp}, w] - I*G[{-z, -z, z^2}, w] + 
           (6*I)*G[{-z, z, 1}, w] - I*G[{-z, z, bm}, w] - 
           I*G[{-z, z, bp}, w] - (5*I)*G[{-z, z, z^2}, w] + 
           I*G[{-z, z^2, 0}, w] + (16*I)*G[{-z, z^2, 1}, w] - 
           (5*I)*G[{-z, z^2, bm}, w] - (5*I)*G[{-z, z^2, bp}, w] - 
           (7*I)*G[{-z, z^2, z^2}, w] - (4*I)*G[{z, 0, 0}, w] - 
           (8*I)*G[{z, 0, 1}, w] + (4*I)*G[{z, 0, bm}, w] + 
           (4*I)*G[{z, 0, bp}, w] + (4*I)*G[{z, 0, z^2}, w] + 
           (2*I)*G[{z, 1, 0}, w] - (32*I)*G[{z, 1, 1}, w] + 
           (6*I)*G[{z, 1, bm}, w] + (6*I)*G[{z, 1, bp}, w] + 
           (18*I)*G[{z, 1, z^2}, w] - (3*I)*G[{z, bm, 0}, w] + 
           (8*I)*G[{z, bm, 1}, w] + I*G[{z, bm, bm}, w] + 
           I*G[{z, bm, bp}, w] - (5*I)*G[{z, bm, z^2}, w] - 
           (3*I)*G[{z, bp, 0}, w] + (8*I)*G[{z, bp, 1}, w] + 
           I*G[{z, bp, bm}, w] + I*G[{z, bp, bp}, w] - 
           (5*I)*G[{z, bp, z^2}, w] + (6*I)*G[{z, -z, 1}, w] - 
           I*G[{z, -z, bm}, w] - I*G[{z, -z, bp}, w] - 
           (5*I)*G[{z, -z, z^2}, w] + (2*I)*G[{z, z, 1}, w] - 
           I*G[{z, z, bm}, w] - I*G[{z, z, bp}, w] - I*G[{z, z, z^2}, w] + 
           I*G[{z, z^2, 0}, w] + (16*I)*G[{z, z^2, 1}, w] - 
           (5*I)*G[{z, z^2, bm}, w] - (5*I)*G[{z, z^2, bp}, w] - 
           (7*I)*G[{z, z^2, z^2}, w] + ((34*I)/3)*G[{z^2, 0, 0}, w] - 
           ((32*I)/3)*G[{z^2, 0, 1}, w] - (6*I)*G[{z^2, 0, bm}, w] - 
           (6*I)*G[{z^2, 0, bp}, w] - ((14*I)/3)*G[{z^2, 0, z^2}, w] - 
           ((68*I)/3)*G[{z^2, 1, 0}, w] + ((64*I)/3)*G[{z^2, 1, 1}, w] + 
           (12*I)*G[{z^2, 1, bm}, w] + (12*I)*G[{z^2, 1, bp}, w] + 
           ((28*I)/3)*G[{z^2, 1, z^2}, w] + (12*I)*G[{z^2, -z, 1}, w] - 
           (6*I)*G[{z^2, -z, bm}, w] - (6*I)*G[{z^2, -z, bp}, w] - 
           (6*I)*G[{z^2, -z, z^2}, w] + (12*I)*G[{z^2, z, 1}, w] - 
           (6*I)*G[{z^2, z, bm}, w] - (6*I)*G[{z^2, z, bp}, w] - 
           (6*I)*G[{z^2, z, z^2}, w] + ((4*I)/3)*G[{z^2, z^2, 0}, w] - 
           ((8*I)/3)*G[{z^2, z^2, 1}, w] - ((8*I)/3)*G[{z^2, z^2, z^2}, w] - 
           ((163*I)/6)*Zeta[3]) + (2*G[{-1}, z] - (53*G[{0}, w])/3 + 
           (71*G[{0}, z])/3 + (17*G[{1}, w])/3 + 2*G[{1}, z] - G[{-z}, w] - 
           G[{z}, w] + (2*G[{z^2}, w])/3)*Zeta[3]), 
     MI[44] -> -7/12 + \[Epsilon]*(((-11*I)/12)*Pi - (17*G[{0}, w])/12 - 
         (5*G[{0}, z])/6 + (11*G[{1}, w])/3 - (4*G[{z^2}, w])/3) + 
       \[Epsilon]^2*((19*Pi^2)/18 - 5*G[{0}, w]*G[{0}, z] + 
         Pi*(((-7*I)/6)*G[{0}, w] - (3*I)*G[{0}, z] + ((16*I)/3)*G[{1}, w] - 
           ((5*I)/3)*G[{z^2}, w]) + G[{0}, z]*((8*G[{1}, w])/3 + 
           (2*G[{z^2}, w])/3) - (13*G[{0, 0}, w])/6 + (22*G[{0, 0}, z])/3 + 
         (28*G[{0, 1}, w])/3 - (11*G[{0, z^2}, w])/3 + (28*G[{1, 0}, w])/3 - 
         (64*G[{1, 1}, w])/3 + (20*G[{1, z^2}, w])/3 - (11*G[{z^2, 0}, w])/
          3 + (20*G[{z^2, 1}, w])/3 - (4*G[{z^2, z^2}, w])/3) + 
       \[Epsilon]^5*Help["Fam_np", 44] + \[Epsilon]^3*(((19*I)/18)*Pi^3 + 
         Pi^2*((35*G[{0}, w])/18 + (32*G[{0}, z])/9 - (55*G[{1}, w])/9 + 
           G[{cm}, w]/3 + G[{cp}, w]/3 + G[{-z}, w]/3 + G[{z}, w]/3 + 
           (11*G[{z^2}, w])/9) + G[{1}, w]*(-4*G[{-1, 0}, z] - 
           (200*G[{0, 0}, z])/3 - 4*G[{1, 0}, z]) + 
         G[{0}, w]*(-4*G[{-1, 0}, z] - 4*G[{0, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{cm}, w]*(-4*G[{-1, 0}, z] + 8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{cp}, w]*(-4*G[{-1, 0}, z] + 8*G[{0, 0}, z] - 4*G[{1, 0}, z]) + 
         G[{z^2}, w]*(2*G[{-1, 0}, z] + (100*G[{0, 0}, z])/3 + 
           2*G[{1, 0}, z]) + G[{-z}, w]*(4*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 
           4*G[{1, 0}, z]) + G[{z}, w]*(4*G[{-1, 0}, z] + 4*G[{0, 0}, z] + 
           4*G[{1, 0}, z]) + Pi*((-6*I)*G[{0}, w]*G[{0}, z] + 
           G[{0}, z]*((16*I)*G[{1}, w] - (2*I)*G[{-z}, w] - (2*I)*G[{z}, w] - 
             (8*I)*G[{z^2}, w]) - (2*I)*G[{-1, 0}, z] - 
           ((2*I)/3)*G[{0, 0}, w] + ((16*I)/3)*G[{0, 1}, w] + 
           I*G[{0, bm}, w] + I*G[{0, bp}, w] - ((5*I)/3)*G[{0, z^2}, w] + 
           ((22*I)/3)*G[{1, 0}, w] - (2*I)*G[{1, 0}, z] - 
           ((80*I)/3)*G[{1, 1}, w] - (2*I)*G[{1, bm}, w] - 
           (2*I)*G[{1, bp}, w] + ((22*I)/3)*G[{1, z^2}, w] + 
           I*G[{-z, bm}, w] + I*G[{-z, bp}, w] - I*G[{-z, z^2}, w] + 
           I*G[{z, bm}, w] + I*G[{z, bp}, w] - I*G[{z, z^2}, w] + 
           ((4*I)/3)*G[{z^2, 0}, w] + ((16*I)/3)*G[{z^2, 1}, w] + 
           ((4*I)/3)*G[{z^2, z^2}, w]) + G[{0}, z]*(-10*G[{0, 0}, w] + 
           32*G[{0, 1}, w] - 4*G[{0, cm}, w] - 4*G[{0, cp}, w] - 
           8*G[{0, z^2}, w] + 32*G[{1, 0}, w] + (32*G[{1, 1}, w])/3 - 
           4*G[{1, cm}, w] - 4*G[{1, cp}, w] - (52*G[{1, z^2}, w])/3 - 
           4*G[{cm, cm}, w] - 4*G[{cm, cp}, w] + 4*G[{cm, z^2}, w] - 
           4*G[{cp, cm}, w] - 4*G[{cp, cp}, w] + 4*G[{cp, z^2}, w] - 
           4*G[{-z, 0}, w] - 4*G[{-z, 1}, w] + 4*G[{-z, cm}, w] + 
           4*G[{-z, cp}, w] - 4*G[{z, 0}, w] - 4*G[{z, 1}, w] + 
           4*G[{z, cm}, w] + 4*G[{z, cp}, w] - 12*G[{z^2, 0}, w] - 
           (40*G[{z^2, 1}, w])/3 + 2*G[{z^2, cm}, w] + 2*G[{z^2, cp}, w] + 
           (26*G[{z^2, z^2}, w])/3) + 12*G[{-1, 0, 0}, z] + 
         12*G[{0, -1, 0}, z] - (5*G[{0, 0, 0}, w])/3 + (152*G[{0, 0, 0}, z])/
          3 + (40*G[{0, 0, 1}, w])/3 - (17*G[{0, 0, z^2}, w])/3 + 
         (40*G[{0, 1, 0}, w])/3 + 12*G[{0, 1, 0}, z] - (176*G[{0, 1, 1}, w])/
          3 + (64*G[{0, 1, z^2}, w])/3 + G[{0, bm, 0}, w] - 
         2*G[{0, bm, 1}, w] + G[{0, bm, z^2}, w] + G[{0, bp, 0}, w] - 
         2*G[{0, bp, 1}, w] + G[{0, bp, z^2}, w] + 4*G[{0, cm, 1}, w] - 
         2*G[{0, cm, z^2}, w] + 4*G[{0, cp, 1}, w] - 2*G[{0, cp, z^2}, w] - 
         (17*G[{0, z^2, 0}, w])/3 + (58*G[{0, z^2, 1}, w])/3 - 
         (17*G[{0, z^2, z^2}, w])/3 + (46*G[{1, 0, 0}, w])/3 + 
         12*G[{1, 0, 0}, z] - (188*G[{1, 0, 1}, w])/3 + 
         (70*G[{1, 0, z^2}, w])/3 - (176*G[{1, 1, 0}, w])/3 + 
         (320*G[{1, 1, 1}, w])/3 - (64*G[{1, 1, z^2}, w])/3 - 
         2*G[{1, bm, 0}, w] + 4*G[{1, bm, 1}, w] - 2*G[{1, bm, z^2}, w] - 
         2*G[{1, bp, 0}, w] + 4*G[{1, bp, 1}, w] - 2*G[{1, bp, z^2}, w] + 
         4*G[{1, cm, 1}, w] - 2*G[{1, cm, z^2}, w] + 4*G[{1, cp, 1}, w] - 
         2*G[{1, cp, z^2}, w] + (70*G[{1, z^2, 0}, w])/3 - 
         (88*G[{1, z^2, 1}, w])/3 - (4*G[{1, z^2, z^2}, w])/3 + 
         4*G[{cm, cm, 1}, w] - 2*G[{cm, cm, z^2}, w] + 4*G[{cm, cp, 1}, w] - 
         2*G[{cm, cp, z^2}, w] - 4*G[{cm, z^2, 1}, w] + 
         2*G[{cm, z^2, z^2}, w] + 4*G[{cp, cm, 1}, w] - 
         2*G[{cp, cm, z^2}, w] + 4*G[{cp, cp, 1}, w] - 
         2*G[{cp, cp, z^2}, w] - 4*G[{cp, z^2, 1}, w] + 
         2*G[{cp, z^2, z^2}, w] + G[{-z, 0, 0}, w] + 2*G[{-z, 0, 1}, w] - 
         2*G[{-z, 0, z^2}, w] + G[{-z, 1, 0}, w] + 2*G[{-z, 1, 1}, w] - 
         2*G[{-z, 1, z^2}, w] + G[{-z, bm, 0}, w] - 2*G[{-z, bm, 1}, w] + 
         G[{-z, bm, z^2}, w] + G[{-z, bp, 0}, w] - 2*G[{-z, bp, 1}, w] + 
         G[{-z, bp, z^2}, w] - 4*G[{-z, cm, 1}, w] + 2*G[{-z, cm, z^2}, w] - 
         4*G[{-z, cp, 1}, w] + 2*G[{-z, cp, z^2}, w] - 2*G[{-z, z^2, 0}, w] + 
         4*G[{-z, z^2, 1}, w] - G[{-z, z^2, z^2}, w] + G[{z, 0, 0}, w] + 
         2*G[{z, 0, 1}, w] - 2*G[{z, 0, z^2}, w] + G[{z, 1, 0}, w] + 
         2*G[{z, 1, 1}, w] - 2*G[{z, 1, z^2}, w] + G[{z, bm, 0}, w] - 
         2*G[{z, bm, 1}, w] + G[{z, bm, z^2}, w] + G[{z, bp, 0}, w] - 
         2*G[{z, bp, 1}, w] + G[{z, bp, z^2}, w] - 4*G[{z, cm, 1}, w] + 
         2*G[{z, cm, z^2}, w] - 4*G[{z, cp, 1}, w] + 2*G[{z, cp, z^2}, w] - 
         2*G[{z, z^2, 0}, w] + 4*G[{z, z^2, 1}, w] - G[{z, z^2, z^2}, w] - 
         (11*G[{z^2, 0, 0}, w])/3 + (58*G[{z^2, 0, 1}, w])/3 - 
         (14*G[{z^2, 0, z^2}, w])/3 + (58*G[{z^2, 1, 0}, w])/3 - 
         (76*G[{z^2, 1, 1}, w])/3 - (4*G[{z^2, 1, z^2}, w])/3 - 
         2*G[{z^2, cm, 1}, w] + G[{z^2, cm, z^2}, w] - 2*G[{z^2, cp, 1}, w] + 
         G[{z^2, cp, z^2}, w] - (14*G[{z^2, z^2, 0}, w])/3 + 
         (2*G[{z^2, z^2, 1}, w])/3 + (17*G[{z^2, z^2, z^2}, w])/3 + 
         (31*Zeta[3])/6) + \[Epsilon]^4*((-263*Pi^4)/360 + 
         Pi^3*((I/6)*G[{-1}, z] + ((8*I)/9)*G[{0}, w] + 
           ((13*I)/3)*G[{0}, z] - ((58*I)/9)*G[{1}, w] + (I/6)*G[{1}, z] + 
           ((7*I)/6)*G[{-z}, w] + ((7*I)/6)*G[{z}, w] - 
           ((10*I)/9)*G[{z^2}, w]) + G[{0, 0}, w]*(-32*G[{0, 0}, z] - 
           12*G[{1, 0}, z]) + 32*G[{0, 1}, w]*G[{1, 0}, z] - 
         16*G[{0, cm}, w]*G[{1, 0}, z] - 16*G[{0, cp}, w]*G[{1, 0}, z] + 
         20*G[{0, -z}, w]*G[{1, 0}, z] + 20*G[{0, z}, w]*G[{1, 0}, z] - 
         16*G[{0, z^2}, w]*G[{1, 0}, z] + 32*G[{1, 0}, w]*G[{1, 0}, z] + 
         Pi^2*(G[{0}, w]*((20*G[{0}, z])/3 + G[{1}, z]/3) + 
           G[{1}, w]*G[{1}, z] + G[{1}, z]*((5*G[{cm}, w])/3 + 
             (5*G[{cp}, w])/3 - (5*G[{-z}, w])/3 - (5*G[{z}, w])/3 - 
             (5*G[{z^2}, w])/6) + G[{-1}, z]*(G[{0}, w]/3 + G[{1}, w] + 
             (5*G[{cm}, w])/3 + (5*G[{cp}, w])/3 - (5*G[{-z}, w])/3 - 
             (5*G[{z}, w])/3 - (5*G[{z^2}, w])/6) + G[{0}, z]*
            ((-166*G[{1}, w])/9 - (10*G[{cm}, w])/3 - (10*G[{cp}, w])/3 + 
             (11*G[{-z}, w])/3 + (11*G[{z}, w])/3 + (53*G[{z^2}, w])/9) + 
           3*G[{-1, 0}, z] - (4*G[{0, -1}, w])/3 - G[{0, -1}, z] + 
           (41*G[{0, 0}, w])/18 + (28*G[{0, 0}, z])/9 - (92*G[{0, 1}, w])/9 - 
           G[{0, 1}, z] - (4*G[{0, bm}, w])/3 - (4*G[{0, bp}, w])/3 + 
           (4*G[{0, cm}, w])/3 + (4*G[{0, cp}, w])/3 + (11*G[{0, -z}, w])/3 + 
           (11*G[{0, z}, w])/3 - (23*G[{0, z^2}, w])/9 - (104*G[{1, 0}, w])/
            9 + 3*G[{1, 0}, z] + (260*G[{1, 1}, w])/9 + (8*G[{1, bm}, w])/3 + 
           (8*G[{1, bp}, w])/3 - (5*G[{1, cm}, w])/3 - (5*G[{1, cp}, w])/3 - 
           (61*G[{1, z^2}, w])/9 + (5*G[{cm, cm}, w])/3 + (5*G[{cm, cp}, w])/
            3 - (5*G[{cm, z^2}, w])/3 + (5*G[{cp, cm}, w])/3 + 
           (5*G[{cp, cp}, w])/3 - (5*G[{cp, z^2}, w])/3 + 2*G[{-z, -1}, w] + 
           (5*G[{-z, 0}, w])/6 - (7*G[{-z, 1}, w])/2 - (4*G[{-z, bm}, w])/3 - 
           (4*G[{-z, bp}, w])/3 - (4*G[{-z, cm}, w])/3 - (4*G[{-z, cp}, w])/
            3 + G[{-z, -z}, w]/3 + G[{-z, z}, w]/3 + (25*G[{-z, z^2}, w])/6 + 
           2*G[{z, -1}, w] + (5*G[{z, 0}, w])/6 - (7*G[{z, 1}, w])/2 - 
           (4*G[{z, bm}, w])/3 - (4*G[{z, bp}, w])/3 - (4*G[{z, cm}, w])/3 - 
           (4*G[{z, cp}, w])/3 + G[{z, -z}, w]/3 + G[{z, z}, w]/3 + 
           (25*G[{z, z^2}, w])/6 - (37*G[{z^2, 0}, w])/18 + 
           (23*G[{z^2, 1}, w])/9 + G[{z^2, cm}, w]/2 + G[{z^2, cp}, w]/2 - 
           4*G[{z^2, -z}, w] - 4*G[{z^2, z}, w] - (71*G[{z^2, z^2}, w])/18) + 
         G[{1, 0}, z]*(64*G[{1, 1}, w] + 20*G[{1, cm}, w] + 
           20*G[{1, cp}, w] - 32*G[{1, -z}, w] - 32*G[{1, z}, w] - 
           20*G[{1, z^2}, w] + 16*G[{cm, 1}, w] - 20*G[{cm, cm}, w] - 
           20*G[{cm, cp}, w] + 12*G[{cm, z^2}, w] + 16*G[{cp, 1}, w] - 
           20*G[{cp, cm}, w] - 20*G[{cp, cp}, w] + 12*G[{cp, z^2}, w] - 
           4*G[{-z, 0}, w] - 24*G[{-z, 1}, w] + 16*G[{-z, cm}, w] + 
           16*G[{-z, cp}, w] + 4*G[{-z, -z}, w] + 4*G[{-z, z}, w] - 
           8*G[{-z, z^2}, w] - 4*G[{z, 0}, w] - 24*G[{z, 1}, w] + 
           16*G[{z, cm}, w] + 16*G[{z, cp}, w] + 4*G[{z, -z}, w] + 
           4*G[{z, z}, w] - 8*G[{z, z^2}, w] - 16*G[{z^2, 0}, w] - 
           32*G[{z^2, 1}, w] - 6*G[{z^2, cm}, w] - 6*G[{z^2, cp}, w] + 
           16*G[{z^2, -z}, w] + 16*G[{z^2, z}, w] + 6*G[{z^2, z^2}, w]) + 
         G[{-1, 0}, z]*(-12*G[{0, 0}, w] + 32*G[{0, 1}, w] - 
           16*G[{0, cm}, w] - 16*G[{0, cp}, w] + 20*G[{0, -z}, w] + 
           20*G[{0, z}, w] - 16*G[{0, z^2}, w] + 32*G[{1, 0}, w] + 
           64*G[{1, 1}, w] + 20*G[{1, cm}, w] + 20*G[{1, cp}, w] - 
           32*G[{1, -z}, w] - 32*G[{1, z}, w] - 20*G[{1, z^2}, w] + 
           16*G[{cm, 1}, w] - 20*G[{cm, cm}, w] - 20*G[{cm, cp}, w] + 
           12*G[{cm, z^2}, w] + 16*G[{cp, 1}, w] - 20*G[{cp, cm}, w] - 
           20*G[{cp, cp}, w] + 12*G[{cp, z^2}, w] - 4*G[{-z, 0}, w] - 
           24*G[{-z, 1}, w] + 16*G[{-z, cm}, w] + 16*G[{-z, cp}, w] + 
           4*G[{-z, -z}, w] + 4*G[{-z, z}, w] - 8*G[{-z, z^2}, w] - 
           4*G[{z, 0}, w] - 24*G[{z, 1}, w] + 16*G[{z, cm}, w] + 
           16*G[{z, cp}, w] + 4*G[{z, -z}, w] + 4*G[{z, z}, w] - 
           8*G[{z, z^2}, w] - 16*G[{z^2, 0}, w] - 32*G[{z^2, 1}, w] - 
           6*G[{z^2, cm}, w] - 6*G[{z^2, cp}, w] + 16*G[{z^2, -z}, w] + 
           16*G[{z^2, z}, w] + 6*G[{z^2, z^2}, w]) + G[{0, 0}, z]*
          (24*G[{0, -z}, w] + 24*G[{0, z}, w] + (1792*G[{1, 1}, w])/3 - 
           72*G[{1, cm}, w] - 72*G[{1, cp}, w] - 48*G[{1, -z}, w] - 
           48*G[{1, z}, w] - (680*G[{1, z^2}, w])/3 - 32*G[{cm, 1}, w] + 
           8*G[{cm, cm}, w] + 8*G[{cm, cp}, w] + 8*G[{cm, z^2}, w] - 
           32*G[{cp, 1}, w] + 8*G[{cp, cm}, w] + 8*G[{cp, cp}, w] + 
           8*G[{cp, z^2}, w] + 8*G[{-z, 0}, w] - 64*G[{-z, 1}, w] + 
           4*G[{-z, -z}, w] + 4*G[{-z, z}, w] + 40*G[{-z, z^2}, w] + 
           8*G[{z, 0}, w] - 64*G[{z, 1}, w] + 4*G[{z, -z}, w] + 
           4*G[{z, z}, w] + 40*G[{z, z^2}, w] - (704*G[{z^2, 1}, w])/3 + 
           28*G[{z^2, cm}, w] + 28*G[{z^2, cp}, w] + 24*G[{z^2, -z}, w] + 
           24*G[{z^2, z}, w] + (220*G[{z^2, z^2}, w])/3) + 
         G[{cm}, w]*(-20*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] - 
           20*G[{-1, 1, 0}, z] + 24*G[{0, -1, 0}, z] + 16*G[{0, 0, 0}, z] + 
           24*G[{0, 1, 0}, z] - 20*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] - 
           20*G[{1, 1, 0}, z]) + G[{cp}, w]*(-20*G[{-1, -1, 0}, z] + 
           8*G[{-1, 0, 0}, z] - 20*G[{-1, 1, 0}, z] + 24*G[{0, -1, 0}, z] + 
           16*G[{0, 0, 0}, z] + 24*G[{0, 1, 0}, z] - 20*G[{1, -1, 0}, z] + 
           8*G[{1, 0, 0}, z] - 20*G[{1, 1, 0}, z]) + 
         G[{1}, w]*(-12*G[{-1, -1, 0}, z] - 120*G[{-1, 0, 0}, z] - 
           12*G[{-1, 1, 0}, z] - 104*G[{0, -1, 0}, z] - 
           (1072*G[{0, 0, 0}, z])/3 - 104*G[{0, 1, 0}, z] - 
           12*G[{1, -1, 0}, z] - 120*G[{1, 0, 0}, z] - 12*G[{1, 1, 0}, z]) + 
         G[{0}, w]*(-4*G[{-1, -1, 0}, z] + 8*G[{-1, 0, 0}, z] - 
           4*G[{-1, 1, 0}, z] + 8*G[{0, -1, 0}, z] + 32*G[{0, 0, 0}, z] + 
           8*G[{0, 1, 0}, z] - 4*G[{1, -1, 0}, z] + 8*G[{1, 0, 0}, z] - 
           4*G[{1, 1, 0}, z]) + G[{z^2}, w]*(10*G[{-1, -1, 0}, z] + 
           52*G[{-1, 0, 0}, z] + 10*G[{-1, 1, 0}, z] + 44*G[{0, -1, 0}, z] + 
           (392*G[{0, 0, 0}, z])/3 + 44*G[{0, 1, 0}, z] + 
           10*G[{1, -1, 0}, z] + 52*G[{1, 0, 0}, z] + 10*G[{1, 1, 0}, z]) + 
         G[{-z}, w]*(20*G[{-1, -1, 0}, z] + 4*G[{-1, 0, 0}, z] + 
           20*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] + 40*G[{0, 0, 0}, z] - 
           8*G[{0, 1, 0}, z] + 20*G[{1, -1, 0}, z] + 4*G[{1, 0, 0}, z] + 
           20*G[{1, 1, 0}, z]) + G[{z}, w]*(20*G[{-1, -1, 0}, z] + 
           4*G[{-1, 0, 0}, z] + 20*G[{-1, 1, 0}, z] - 8*G[{0, -1, 0}, z] + 
           40*G[{0, 0, 0}, z] - 8*G[{0, 1, 0}, z] + 20*G[{1, -1, 0}, z] + 
           4*G[{1, 0, 0}, z] + 20*G[{1, 1, 0}, z]) + 
         G[{0}, z]*(-4*G[{0, 0, 0}, w] + 64*G[{0, 0, 1}, w] - 
           12*G[{0, 0, cm}, w] - 12*G[{0, 0, cp}, w] - 16*G[{0, 0, z^2}, w] + 
           64*G[{0, 1, 0}, w] - 192*G[{0, 1, 1}, w] + 32*G[{0, 1, cm}, w] + 
           32*G[{0, 1, cp}, w] + 32*G[{0, 1, z^2}, w] + 4*G[{0, bm, 0}, w] - 
           8*G[{0, bm, 1}, w] + 4*G[{0, bm, z^2}, w] + 4*G[{0, bp, 0}, w] - 
           8*G[{0, bp, 1}, w] + 4*G[{0, bp, z^2}, w] + 32*G[{0, cm, 1}, w] - 
           16*G[{0, cm, cm}, w] - 16*G[{0, cm, cp}, w] + 
           32*G[{0, cp, 1}, w] - 16*G[{0, cp, cm}, w] - 
           16*G[{0, cp, cp}, w] - 20*G[{0, -z, 0}, w] - 24*G[{0, -z, 1}, w] + 
           20*G[{0, -z, cm}, w] + 20*G[{0, -z, cp}, w] + 
           4*G[{0, -z, z^2}, w] - 20*G[{0, z, 0}, w] - 24*G[{0, z, 1}, w] + 
           20*G[{0, z, cm}, w] + 20*G[{0, z, cp}, w] + 4*G[{0, z, z^2}, w] - 
           20*G[{0, z^2, 0}, w] + 72*G[{0, z^2, 1}, w] - 
           16*G[{0, z^2, cm}, w] - 16*G[{0, z^2, cp}, w] - 
           20*G[{0, z^2, z^2}, w] + 72*G[{1, 0, 0}, w] - 
           208*G[{1, 0, 1}, w] + 32*G[{1, 0, cm}, w] + 32*G[{1, 0, cp}, w] + 
           40*G[{1, 0, z^2}, w] - 192*G[{1, 1, 0}, w] - 
           (1024*G[{1, 1, 1}, w])/3 + 64*G[{1, 1, cm}, w] + 
           64*G[{1, 1, cp}, w] + (704*G[{1, 1, z^2}, w])/3 - 
           8*G[{1, bm, 0}, w] + 16*G[{1, bm, 1}, w] - 8*G[{1, bm, z^2}, w] - 
           8*G[{1, bp, 0}, w] + 16*G[{1, bp, 1}, w] - 8*G[{1, bp, z^2}, w] + 
           32*G[{1, cm, 1}, w] + 20*G[{1, cm, cm}, w] + 
           20*G[{1, cm, cp}, w] - 36*G[{1, cm, z^2}, w] + 
           32*G[{1, cp, 1}, w] + 20*G[{1, cp, cm}, w] + 
           20*G[{1, cp, cp}, w] - 36*G[{1, cp, z^2}, w] + 
           32*G[{1, -z, 0}, w] + 48*G[{1, -z, 1}, w] - 32*G[{1, -z, cm}, w] - 
           32*G[{1, -z, cp}, w] - 16*G[{1, -z, z^2}, w] + 
           32*G[{1, z, 0}, w] + 48*G[{1, z, 1}, w] - 32*G[{1, z, cm}, w] - 
           32*G[{1, z, cp}, w] - 16*G[{1, z, z^2}, w] + 
           56*G[{1, z^2, 0}, w] + (464*G[{1, z^2, 1}, w])/3 - 
           20*G[{1, z^2, cm}, w] - 20*G[{1, z^2, cp}, w] - 
           (220*G[{1, z^2, z^2}, w])/3 + 16*G[{cm, 1, cm}, w] + 
           16*G[{cm, 1, cp}, w] - 16*G[{cm, 1, z^2}, w] + 
           32*G[{cm, cm, 1}, w] - 20*G[{cm, cm, cm}, w] - 
           20*G[{cm, cm, cp}, w] + 4*G[{cm, cm, z^2}, w] + 
           32*G[{cm, cp, 1}, w] - 20*G[{cm, cp, cm}, w] - 
           20*G[{cm, cp, cp}, w] + 4*G[{cm, cp, z^2}, w] - 
           32*G[{cm, z^2, 1}, w] + 12*G[{cm, z^2, cm}, w] + 
           12*G[{cm, z^2, cp}, w] + 4*G[{cm, z^2, z^2}, w] + 
           16*G[{cp, 1, cm}, w] + 16*G[{cp, 1, cp}, w] - 
           16*G[{cp, 1, z^2}, w] + 32*G[{cp, cm, 1}, w] - 
           20*G[{cp, cm, cm}, w] - 20*G[{cp, cm, cp}, w] + 
           4*G[{cp, cm, z^2}, w] + 32*G[{cp, cp, 1}, w] - 
           20*G[{cp, cp, cm}, w] - 20*G[{cp, cp, cp}, w] + 
           4*G[{cp, cp, z^2}, w] - 32*G[{cp, z^2, 1}, w] + 
           12*G[{cp, z^2, cm}, w] + 12*G[{cp, z^2, cp}, w] + 
           4*G[{cp, z^2, z^2}, w] - 16*G[{-z, 0, 0}, w] + 
           32*G[{-z, 0, 1}, w] - 4*G[{-z, 0, cm}, w] - 4*G[{-z, 0, cp}, w] - 
           4*G[{-z, 0, z^2}, w] + 20*G[{-z, 1, 0}, w] + 72*G[{-z, 1, 1}, w] - 
           24*G[{-z, 1, cm}, w] - 24*G[{-z, 1, cp}, w] - 
           32*G[{-z, 1, z^2}, w] + 4*G[{-z, bm, 0}, w] - 
           8*G[{-z, bm, 1}, w] + 4*G[{-z, bm, z^2}, w] + 
           4*G[{-z, bp, 0}, w] - 8*G[{-z, bp, 1}, w] + 
           4*G[{-z, bp, z^2}, w] - 32*G[{-z, cm, 1}, w] + 
           16*G[{-z, cm, cm}, w] + 16*G[{-z, cm, cp}, w] - 
           32*G[{-z, cp, 1}, w] + 16*G[{-z, cp, cm}, w] + 
           16*G[{-z, cp, cp}, w] - 4*G[{-z, -z, 0}, w] - 
           4*G[{-z, -z, 1}, w] + 4*G[{-z, -z, cm}, w] + 
           4*G[{-z, -z, cp}, w] - 4*G[{-z, z, 0}, w] - 4*G[{-z, z, 1}, w] + 
           4*G[{-z, z, cm}, w] + 4*G[{-z, z, cp}, w] - 8*G[{-z, z^2, 0}, w] - 
           8*G[{-z, z^2, 1}, w] - 8*G[{-z, z^2, cm}, w] - 
           8*G[{-z, z^2, cp}, w] + 20*G[{-z, z^2, z^2}, w] - 
           16*G[{z, 0, 0}, w] + 32*G[{z, 0, 1}, w] - 4*G[{z, 0, cm}, w] - 
           4*G[{z, 0, cp}, w] - 4*G[{z, 0, z^2}, w] + 20*G[{z, 1, 0}, w] + 
           72*G[{z, 1, 1}, w] - 24*G[{z, 1, cm}, w] - 24*G[{z, 1, cp}, w] - 
           32*G[{z, 1, z^2}, w] + 4*G[{z, bm, 0}, w] - 8*G[{z, bm, 1}, w] + 
           4*G[{z, bm, z^2}, w] + 4*G[{z, bp, 0}, w] - 8*G[{z, bp, 1}, w] + 
           4*G[{z, bp, z^2}, w] - 32*G[{z, cm, 1}, w] + 
           16*G[{z, cm, cm}, w] + 16*G[{z, cm, cp}, w] - 
           32*G[{z, cp, 1}, w] + 16*G[{z, cp, cm}, w] + 
           16*G[{z, cp, cp}, w] - 4*G[{z, -z, 0}, w] - 4*G[{z, -z, 1}, w] + 
           4*G[{z, -z, cm}, w] + 4*G[{z, -z, cp}, w] - 4*G[{z, z, 0}, w] - 
           4*G[{z, z, 1}, w] + 4*G[{z, z, cm}, w] + 4*G[{z, z, cp}, w] - 
           8*G[{z, z^2, 0}, w] - 8*G[{z, z^2, 1}, w] - 8*G[{z, z^2, cm}, w] - 
           8*G[{z, z^2, cp}, w] + 20*G[{z, z^2, z^2}, w] - 
           20*G[{z^2, 0, 0}, w] + 72*G[{z^2, 0, 1}, w] - 
           16*G[{z^2, 0, cm}, w] - 16*G[{z^2, 0, cp}, w] - 
           8*G[{z^2, 0, z^2}, w] + 72*G[{z^2, 1, 0}, w] + 
           (464*G[{z^2, 1, 1}, w])/3 - 32*G[{z^2, 1, cm}, w] - 
           32*G[{z^2, 1, cp}, w] - (208*G[{z^2, 1, z^2}, w])/3 - 
           16*G[{z^2, cm, 1}, w] - 6*G[{z^2, cm, cm}, w] - 
           6*G[{z^2, cm, cp}, w] + 14*G[{z^2, cm, z^2}, w] - 
           16*G[{z^2, cp, 1}, w] - 6*G[{z^2, cp, cm}, w] - 
           6*G[{z^2, cp, cp}, w] + 14*G[{z^2, cp, z^2}, w] - 
           16*G[{z^2, -z, 0}, w] - 24*G[{z^2, -z, 1}, w] + 
           16*G[{z^2, -z, cm}, w] + 16*G[{z^2, -z, cp}, w] + 
           8*G[{z^2, -z, z^2}, w] - 16*G[{z^2, z, 0}, w] - 
           24*G[{z^2, z, 1}, w] + 16*G[{z^2, z, cm}, w] + 
           16*G[{z^2, z, cp}, w] + 8*G[{z^2, z, z^2}, w] - 
           24*G[{z^2, z^2, 0}, w] - (112*G[{z^2, z^2, 1}, w])/3 + 
           6*G[{z^2, z^2, cm}, w] + 6*G[{z^2, z^2, cp}, w] - 
           (10*G[{z^2, z^2, z^2}, w])/3) + 12*G[{-1, -1, 0, 0}, z] + 
         16*G[{-1, 0, -1, 0}, z] + 56*G[{-1, 0, 0, 0}, z] + 
         16*G[{-1, 0, 1, 0}, z] + 12*G[{-1, 1, 0, 0}, z] + 
         12*G[{0, -1, -1, 0}, z] - 2*G[{0, -1, 0, 0}, w] + 
         64*G[{0, -1, 0, 0}, z] + 4*G[{0, -1, 0, 1}, w] + 
         12*G[{0, -1, 1, 0}, z] + 72*G[{0, 0, -1, 0}, z] - 
         (8*G[{0, 0, 0, 0}, w])/3 + (640*G[{0, 0, 0, 0}, z])/3 + 
         (28*G[{0, 0, 0, 1}, w])/3 - (11*G[{0, 0, 0, z^2}, w])/3 + 
         (22*G[{0, 0, 1, 0}, w])/3 + 72*G[{0, 0, 1, 0}, z] - 
         (236*G[{0, 0, 1, 1}, w])/3 + (88*G[{0, 0, 1, z^2}, w])/3 + 
         3*G[{0, 0, bm, 0}, w] - 6*G[{0, 0, bm, 1}, w] + 
         3*G[{0, 0, bm, z^2}, w] + 3*G[{0, 0, bp, 0}, w] - 
         6*G[{0, 0, bp, 1}, w] + 3*G[{0, 0, bp, z^2}, w] + 
         12*G[{0, 0, cm, 1}, w] - 6*G[{0, 0, cm, z^2}, w] + 
         12*G[{0, 0, cp, 1}, w] - 6*G[{0, 0, cp, z^2}, w] - 
         (11*G[{0, 0, z^2, 0}, w])/3 + (70*G[{0, 0, z^2, 1}, w])/3 - 
         (17*G[{0, 0, z^2, z^2}, w])/3 + 12*G[{0, 1, -1, 0}, z] + 
         (22*G[{0, 1, 0, 0}, w])/3 + 64*G[{0, 1, 0, 0}, z] - 
         (236*G[{0, 1, 0, 1}, w])/3 + (88*G[{0, 1, 0, z^2}, w])/3 - 
         (224*G[{0, 1, 1, 0}, w])/3 + 12*G[{0, 1, 1, 0}, z] + 
         (1024*G[{0, 1, 1, 1}, w])/3 - (320*G[{0, 1, 1, z^2}, w])/3 - 
         8*G[{0, 1, bm, 0}, w] + 16*G[{0, 1, bm, 1}, w] - 
         8*G[{0, 1, bm, z^2}, w] - 8*G[{0, 1, bp, 0}, w] + 
         16*G[{0, 1, bp, 1}, w] - 8*G[{0, 1, bp, z^2}, w] - 
         32*G[{0, 1, cm, 1}, w] + 16*G[{0, 1, cm, z^2}, w] - 
         32*G[{0, 1, cp, 1}, w] + 16*G[{0, 1, cp, z^2}, w] + 
         (88*G[{0, 1, z^2, 0}, w])/3 - (272*G[{0, 1, z^2, 1}, w])/3 + 
         (40*G[{0, 1, z^2, z^2}, w])/3 + 3*G[{0, bm, 0, 0}, w] - 
         10*G[{0, bm, 0, 1}, w] + 5*G[{0, bm, 0, z^2}, w] - 
         8*G[{0, bm, 1, 0}, w] + 24*G[{0, bm, 1, 1}, w] - 
         12*G[{0, bm, 1, z^2}, w] - G[{0, bm, bm, 0}, w] + 
         2*G[{0, bm, bm, 1}, w] - G[{0, bm, bm, z^2}, w] - 
         G[{0, bm, bp, 0}, w] + 2*G[{0, bm, bp, 1}, w] - 
         G[{0, bm, bp, z^2}, w] + 5*G[{0, bm, z^2, 0}, w] - 
         14*G[{0, bm, z^2, 1}, w] + 7*G[{0, bm, z^2, z^2}, w] + 
         3*G[{0, bp, 0, 0}, w] - 10*G[{0, bp, 0, 1}, w] + 
         5*G[{0, bp, 0, z^2}, w] - 8*G[{0, bp, 1, 0}, w] + 
         24*G[{0, bp, 1, 1}, w] - 12*G[{0, bp, 1, z^2}, w] - 
         G[{0, bp, bm, 0}, w] + 2*G[{0, bp, bm, 1}, w] - 
         G[{0, bp, bm, z^2}, w] - G[{0, bp, bp, 0}, w] + 
         2*G[{0, bp, bp, 1}, w] - G[{0, bp, bp, z^2}, w] + 
         5*G[{0, bp, z^2, 0}, w] - 14*G[{0, bp, z^2, 1}, w] + 
         7*G[{0, bp, z^2, z^2}, w] - 32*G[{0, cm, 1, 1}, w] + 
         16*G[{0, cm, 1, z^2}, w] + 16*G[{0, cm, cm, 1}, w] - 
         8*G[{0, cm, cm, z^2}, w] + 16*G[{0, cm, cp, 1}, w] - 
         8*G[{0, cm, cp, z^2}, w] - 32*G[{0, cp, 1, 1}, w] + 
         16*G[{0, cp, 1, z^2}, w] + 16*G[{0, cp, cm, 1}, w] - 
         8*G[{0, cp, cm, z^2}, w] + 16*G[{0, cp, cp, 1}, w] - 
         8*G[{0, cp, cp, z^2}, w] + 8*G[{0, -z, 0, 0}, w] + 
         4*G[{0, -z, 0, 1}, w] - 10*G[{0, -z, 0, z^2}, w] + 
         8*G[{0, -z, 1, 0}, w] + 8*G[{0, -z, 1, 1}, w] - 
         8*G[{0, -z, 1, z^2}, w] + 2*G[{0, -z, bm, 0}, w] - 
         4*G[{0, -z, bm, 1}, w] + 2*G[{0, -z, bm, z^2}, w] + 
         2*G[{0, -z, bp, 0}, w] - 4*G[{0, -z, bp, 1}, w] + 
         2*G[{0, -z, bp, z^2}, w] - 20*G[{0, -z, cm, 1}, w] + 
         10*G[{0, -z, cm, z^2}, w] - 20*G[{0, -z, cp, 1}, w] + 
         10*G[{0, -z, cp, z^2}, w] - 10*G[{0, -z, z^2, 0}, w] + 
         16*G[{0, -z, z^2, 1}, w] - 4*G[{0, -z, z^2, z^2}, w] + 
         8*G[{0, z, 0, 0}, w] + 4*G[{0, z, 0, 1}, w] - 
         10*G[{0, z, 0, z^2}, w] + 8*G[{0, z, 1, 0}, w] + 
         8*G[{0, z, 1, 1}, w] - 8*G[{0, z, 1, z^2}, w] + 
         2*G[{0, z, bm, 0}, w] - 4*G[{0, z, bm, 1}, w] + 
         2*G[{0, z, bm, z^2}, w] + 2*G[{0, z, bp, 0}, w] - 
         4*G[{0, z, bp, 1}, w] + 2*G[{0, z, bp, z^2}, w] - 
         20*G[{0, z, cm, 1}, w] + 10*G[{0, z, cm, z^2}, w] - 
         20*G[{0, z, cp, 1}, w] + 10*G[{0, z, cp, z^2}, w] - 
         10*G[{0, z, z^2, 0}, w] + 16*G[{0, z, z^2, 1}, w] - 
         4*G[{0, z, z^2, z^2}, w] - (5*G[{0, z^2, 0, 0}, w])/3 + 
         (70*G[{0, z^2, 0, 1}, w])/3 + (7*G[{0, z^2, 0, z^2}, w])/3 + 
         (52*G[{0, z^2, 1, 0}, w])/3 - (320*G[{0, z^2, 1, 1}, w])/3 + 
         (76*G[{0, z^2, 1, z^2}, w])/3 + 3*G[{0, z^2, bm, 0}, w] - 
         6*G[{0, z^2, bm, 1}, w] + 3*G[{0, z^2, bm, z^2}, w] + 
         3*G[{0, z^2, bp, 0}, w] - 6*G[{0, z^2, bp, 1}, w] + 
         3*G[{0, z^2, bp, z^2}, w] + 16*G[{0, z^2, cm, 1}, w] - 
         8*G[{0, z^2, cm, z^2}, w] + 16*G[{0, z^2, cp, 1}, w] - 
         8*G[{0, z^2, cp, z^2}, w] + (7*G[{0, z^2, z^2, 0}, w])/3 + 
         (46*G[{0, z^2, z^2, 1}, w])/3 + (13*G[{0, z^2, z^2, z^2}, w])/3 + 
         12*G[{1, -1, 0, 0}, z] + 16*G[{1, 0, -1, 0}, z] + 
         (46*G[{1, 0, 0, 0}, w])/3 + 56*G[{1, 0, 0, 0}, z] - 
         (308*G[{1, 0, 0, 1}, w])/3 + (118*G[{1, 0, 0, z^2}, w])/3 - 
         (272*G[{1, 0, 1, 0}, w])/3 + 16*G[{1, 0, 1, 0}, z] + 
         (1168*G[{1, 0, 1, 1}, w])/3 - (392*G[{1, 0, 1, z^2}, w])/3 - 
         10*G[{1, 0, bm, 0}, w] + 20*G[{1, 0, bm, 1}, w] - 
         10*G[{1, 0, bm, z^2}, w] - 10*G[{1, 0, bp, 0}, w] + 
         20*G[{1, 0, bp, 1}, w] - 10*G[{1, 0, bp, z^2}, w] - 
         32*G[{1, 0, cm, 1}, w] + 16*G[{1, 0, cm, z^2}, w] - 
         32*G[{1, 0, cp, 1}, w] + 16*G[{1, 0, cp, z^2}, w] + 
         (118*G[{1, 0, z^2, 0}, w])/3 - (356*G[{1, 0, z^2, 1}, w])/3 + 
         (82*G[{1, 0, z^2, z^2}, w])/3 - (296*G[{1, 1, 0, 0}, w])/3 + 
         12*G[{1, 1, 0, 0}, z] + (1168*G[{1, 1, 0, 1}, w])/3 - 
         (392*G[{1, 1, 0, z^2}, w])/3 + (1024*G[{1, 1, 1, 0}, w])/3 - 
         (1024*G[{1, 1, 1, 1}, w])/3 - (256*G[{1, 1, 1, z^2}, w])/3 + 
         24*G[{1, 1, bm, 0}, w] - 48*G[{1, 1, bm, 1}, w] + 
         24*G[{1, 1, bm, z^2}, w] + 24*G[{1, 1, bp, 0}, w] - 
         48*G[{1, 1, bp, 1}, w] + 24*G[{1, 1, bp, z^2}, w] - 
         64*G[{1, 1, cm, 1}, w] + 32*G[{1, 1, cm, z^2}, w] - 
         64*G[{1, 1, cp, 1}, w] + 32*G[{1, 1, cp, z^2}, w] - 
         (392*G[{1, 1, z^2, 0}, w])/3 + (80*G[{1, 1, z^2, 1}, w])/3 + 
         (344*G[{1, 1, z^2, z^2}, w])/3 - 6*G[{1, bm, 0, 0}, w] + 
         20*G[{1, bm, 0, 1}, w] - 10*G[{1, bm, 0, z^2}, w] + 
         16*G[{1, bm, 1, 0}, w] - 48*G[{1, bm, 1, 1}, w] + 
         24*G[{1, bm, 1, z^2}, w] + 2*G[{1, bm, bm, 0}, w] - 
         4*G[{1, bm, bm, 1}, w] + 2*G[{1, bm, bm, z^2}, w] + 
         2*G[{1, bm, bp, 0}, w] - 4*G[{1, bm, bp, 1}, w] + 
         2*G[{1, bm, bp, z^2}, w] - 10*G[{1, bm, z^2, 0}, w] + 
         28*G[{1, bm, z^2, 1}, w] - 14*G[{1, bm, z^2, z^2}, w] - 
         6*G[{1, bp, 0, 0}, w] + 20*G[{1, bp, 0, 1}, w] - 
         10*G[{1, bp, 0, z^2}, w] + 16*G[{1, bp, 1, 0}, w] - 
         48*G[{1, bp, 1, 1}, w] + 24*G[{1, bp, 1, z^2}, w] + 
         2*G[{1, bp, bm, 0}, w] - 4*G[{1, bp, bm, 1}, w] + 
         2*G[{1, bp, bm, z^2}, w] + 2*G[{1, bp, bp, 0}, w] - 
         4*G[{1, bp, bp, 1}, w] + 2*G[{1, bp, bp, z^2}, w] - 
         10*G[{1, bp, z^2, 0}, w] + 28*G[{1, bp, z^2, 1}, w] - 
         14*G[{1, bp, z^2, z^2}, w] - 32*G[{1, cm, 1, 1}, w] + 
         16*G[{1, cm, 1, z^2}, w] - 20*G[{1, cm, cm, 1}, w] + 
         10*G[{1, cm, cm, z^2}, w] - 20*G[{1, cm, cp, 1}, w] + 
         10*G[{1, cm, cp, z^2}, w] + 36*G[{1, cm, z^2, 1}, w] - 
         18*G[{1, cm, z^2, z^2}, w] - 32*G[{1, cp, 1, 1}, w] + 
         16*G[{1, cp, 1, z^2}, w] - 20*G[{1, cp, cm, 1}, w] + 
         10*G[{1, cp, cm, z^2}, w] - 20*G[{1, cp, cp, 1}, w] + 
         10*G[{1, cp, cp, z^2}, w] + 36*G[{1, cp, z^2, 1}, w] - 
         18*G[{1, cp, z^2, z^2}, w] - 4*G[{1, -z, 0, 0}, w] - 
         24*G[{1, -z, 0, 1}, w] + 16*G[{1, -z, 0, z^2}, w] - 
         4*G[{1, -z, 1, 0}, w] - 40*G[{1, -z, 1, 1}, w] + 
         40*G[{1, -z, 1, z^2}, w] - 12*G[{1, -z, bm, 0}, w] + 
         24*G[{1, -z, bm, 1}, w] - 12*G[{1, -z, bm, z^2}, w] - 
         12*G[{1, -z, bp, 0}, w] + 24*G[{1, -z, bp, 1}, w] - 
         12*G[{1, -z, bp, z^2}, w] + 32*G[{1, -z, cm, 1}, w] - 
         16*G[{1, -z, cm, z^2}, w] + 32*G[{1, -z, cp, 1}, w] - 
         16*G[{1, -z, cp, z^2}, w] + 16*G[{1, -z, z^2, 0}, w] - 
         16*G[{1, -z, z^2, 1}, w] - 12*G[{1, -z, z^2, z^2}, w] - 
         4*G[{1, z, 0, 0}, w] - 24*G[{1, z, 0, 1}, w] + 
         16*G[{1, z, 0, z^2}, w] - 4*G[{1, z, 1, 0}, w] - 
         40*G[{1, z, 1, 1}, w] + 40*G[{1, z, 1, z^2}, w] - 
         12*G[{1, z, bm, 0}, w] + 24*G[{1, z, bm, 1}, w] - 
         12*G[{1, z, bm, z^2}, w] - 12*G[{1, z, bp, 0}, w] + 
         24*G[{1, z, bp, 1}, w] - 12*G[{1, z, bp, z^2}, w] + 
         32*G[{1, z, cm, 1}, w] - 16*G[{1, z, cm, z^2}, w] + 
         32*G[{1, z, cp, 1}, w] - 16*G[{1, z, cp, z^2}, w] + 
         16*G[{1, z, z^2, 0}, w] - 16*G[{1, z, z^2, 1}, w] - 
         12*G[{1, z, z^2, z^2}, w] + (94*G[{1, z^2, 0, 0}, w])/3 - 
         (356*G[{1, z^2, 0, 1}, w])/3 + (70*G[{1, z^2, 0, z^2}, w])/3 - 
         (344*G[{1, z^2, 1, 0}, w])/3 + (224*G[{1, z^2, 1, 1}, w])/3 + 
         (152*G[{1, z^2, 1, z^2}, w])/3 - 2*G[{1, z^2, bm, 0}, w] + 
         4*G[{1, z^2, bm, 1}, w] - 2*G[{1, z^2, bm, z^2}, w] - 
         2*G[{1, z^2, bp, 0}, w] + 4*G[{1, z^2, bp, 1}, w] - 
         2*G[{1, z^2, bp, z^2}, w] + 20*G[{1, z^2, cm, 1}, w] - 
         10*G[{1, z^2, cm, z^2}, w] + 20*G[{1, z^2, cp, 1}, w] - 
         10*G[{1, z^2, cp, z^2}, w] + (70*G[{1, z^2, z^2, 0}, w])/3 + 
         (80*G[{1, z^2, z^2, 1}, w])/3 - (112*G[{1, z^2, z^2, z^2}, w])/3 - 
         16*G[{cm, 1, cm, 1}, w] + 8*G[{cm, 1, cm, z^2}, w] - 
         16*G[{cm, 1, cp, 1}, w] + 8*G[{cm, 1, cp, z^2}, w] + 
         16*G[{cm, 1, z^2, 1}, w] - 8*G[{cm, 1, z^2, z^2}, w] - 
         32*G[{cm, cm, 1, 1}, w] + 16*G[{cm, cm, 1, z^2}, w] + 
         20*G[{cm, cm, cm, 1}, w] - 10*G[{cm, cm, cm, z^2}, w] + 
         20*G[{cm, cm, cp, 1}, w] - 10*G[{cm, cm, cp, z^2}, w] - 
         4*G[{cm, cm, z^2, 1}, w] + 2*G[{cm, cm, z^2, z^2}, w] - 
         32*G[{cm, cp, 1, 1}, w] + 16*G[{cm, cp, 1, z^2}, w] + 
         20*G[{cm, cp, cm, 1}, w] - 10*G[{cm, cp, cm, z^2}, w] + 
         20*G[{cm, cp, cp, 1}, w] - 10*G[{cm, cp, cp, z^2}, w] - 
         4*G[{cm, cp, z^2, 1}, w] + 2*G[{cm, cp, z^2, z^2}, w] + 
         32*G[{cm, z^2, 1, 1}, w] - 16*G[{cm, z^2, 1, z^2}, w] - 
         12*G[{cm, z^2, cm, 1}, w] + 6*G[{cm, z^2, cm, z^2}, w] - 
         12*G[{cm, z^2, cp, 1}, w] + 6*G[{cm, z^2, cp, z^2}, w] - 
         4*G[{cm, z^2, z^2, 1}, w] + 2*G[{cm, z^2, z^2, z^2}, w] - 
         16*G[{cp, 1, cm, 1}, w] + 8*G[{cp, 1, cm, z^2}, w] - 
         16*G[{cp, 1, cp, 1}, w] + 8*G[{cp, 1, cp, z^2}, w] + 
         16*G[{cp, 1, z^2, 1}, w] - 8*G[{cp, 1, z^2, z^2}, w] - 
         32*G[{cp, cm, 1, 1}, w] + 16*G[{cp, cm, 1, z^2}, w] + 
         20*G[{cp, cm, cm, 1}, w] - 10*G[{cp, cm, cm, z^2}, w] + 
         20*G[{cp, cm, cp, 1}, w] - 10*G[{cp, cm, cp, z^2}, w] - 
         4*G[{cp, cm, z^2, 1}, w] + 2*G[{cp, cm, z^2, z^2}, w] - 
         32*G[{cp, cp, 1, 1}, w] + 16*G[{cp, cp, 1, z^2}, w] + 
         20*G[{cp, cp, cm, 1}, w] - 10*G[{cp, cp, cm, z^2}, w] + 
         20*G[{cp, cp, cp, 1}, w] - 10*G[{cp, cp, cp, z^2}, w] - 
         4*G[{cp, cp, z^2, 1}, w] + 2*G[{cp, cp, z^2, z^2}, w] + 
         32*G[{cp, z^2, 1, 1}, w] - 16*G[{cp, z^2, 1, z^2}, w] - 
         12*G[{cp, z^2, cm, 1}, w] + 6*G[{cp, z^2, cm, z^2}, w] - 
         12*G[{cp, z^2, cp, 1}, w] + 6*G[{cp, z^2, cp, z^2}, w] - 
         4*G[{cp, z^2, z^2, 1}, w] + 2*G[{cp, z^2, z^2, z^2}, w] + 
         3*G[{-z, -1, 0, 0}, w] - 6*G[{-z, -1, 0, 1}, w] + 
         7*G[{-z, 0, 0, 0}, w] + 2*G[{-z, 0, 0, 1}, w] - 
         6*G[{-z, 0, 0, z^2}, w] + 6*G[{-z, 0, 1, 0}, w] - 
         44*G[{-z, 0, 1, 1}, w] + 28*G[{-z, 0, 1, z^2}, w] - 
         4*G[{-z, 0, bm, 0}, w] + 8*G[{-z, 0, bm, 1}, w] - 
         4*G[{-z, 0, bm, z^2}, w] - 4*G[{-z, 0, bp, 0}, w] + 
         8*G[{-z, 0, bp, 1}, w] - 4*G[{-z, 0, bp, z^2}, w] + 
         4*G[{-z, 0, cm, 1}, w] - 2*G[{-z, 0, cm, z^2}, w] + 
         4*G[{-z, 0, cp, 1}, w] - 2*G[{-z, 0, cp, z^2}, w] - 
         6*G[{-z, 0, z^2, 0}, w] + 16*G[{-z, 0, z^2, 1}, w] - 
         10*G[{-z, 0, z^2, z^2}, w] - 4*G[{-z, 1, 0, 0}, w] - 
         12*G[{-z, 1, 0, 1}, w] + 10*G[{-z, 1, 0, z^2}, w] - 
         14*G[{-z, 1, 1, 0}, w] - 44*G[{-z, 1, 1, 1}, w] + 
         36*G[{-z, 1, 1, z^2}, w] + 24*G[{-z, 1, cm, 1}, w] - 
         12*G[{-z, 1, cm, z^2}, w] + 24*G[{-z, 1, cp, 1}, w] - 
         12*G[{-z, 1, cp, z^2}, w] + 10*G[{-z, 1, z^2, 0}, w] + 
         12*G[{-z, 1, z^2, 1}, w] - 16*G[{-z, 1, z^2, z^2}, w] + 
         3*G[{-z, bm, 0, 0}, w] - 10*G[{-z, bm, 0, 1}, w] + 
         5*G[{-z, bm, 0, z^2}, w] - 8*G[{-z, bm, 1, 0}, w] + 
         24*G[{-z, bm, 1, 1}, w] - 12*G[{-z, bm, 1, z^2}, w] - 
         G[{-z, bm, bm, 0}, w] + 2*G[{-z, bm, bm, 1}, w] - 
         G[{-z, bm, bm, z^2}, w] - G[{-z, bm, bp, 0}, w] + 
         2*G[{-z, bm, bp, 1}, w] - G[{-z, bm, bp, z^2}, w] + 
         5*G[{-z, bm, z^2, 0}, w] - 14*G[{-z, bm, z^2, 1}, w] + 
         7*G[{-z, bm, z^2, z^2}, w] + 3*G[{-z, bp, 0, 0}, w] - 
         10*G[{-z, bp, 0, 1}, w] + 5*G[{-z, bp, 0, z^2}, w] - 
         8*G[{-z, bp, 1, 0}, w] + 24*G[{-z, bp, 1, 1}, w] - 
         12*G[{-z, bp, 1, z^2}, w] - G[{-z, bp, bm, 0}, w] + 
         2*G[{-z, bp, bm, 1}, w] - G[{-z, bp, bm, z^2}, w] - 
         G[{-z, bp, bp, 0}, w] + 2*G[{-z, bp, bp, 1}, w] - 
         G[{-z, bp, bp, z^2}, w] + 5*G[{-z, bp, z^2, 0}, w] - 
         14*G[{-z, bp, z^2, 1}, w] + 7*G[{-z, bp, z^2, z^2}, w] + 
         32*G[{-z, cm, 1, 1}, w] - 16*G[{-z, cm, 1, z^2}, w] - 
         16*G[{-z, cm, cm, 1}, w] + 8*G[{-z, cm, cm, z^2}, w] - 
         16*G[{-z, cm, cp, 1}, w] + 8*G[{-z, cm, cp, z^2}, w] + 
         32*G[{-z, cp, 1, 1}, w] - 16*G[{-z, cp, 1, z^2}, w] - 
         16*G[{-z, cp, cm, 1}, w] + 8*G[{-z, cp, cm, z^2}, w] - 
         16*G[{-z, cp, cp, 1}, w] + 8*G[{-z, cp, cp, z^2}, w] + 
         G[{-z, -z, 0, 0}, w] + 2*G[{-z, -z, 0, 1}, w] - 
         2*G[{-z, -z, 0, z^2}, w] + G[{-z, -z, 1, 0}, w] + 
         2*G[{-z, -z, 1, 1}, w] - 2*G[{-z, -z, 1, z^2}, w] + 
         G[{-z, -z, bm, 0}, w] - 2*G[{-z, -z, bm, 1}, w] + 
         G[{-z, -z, bm, z^2}, w] + G[{-z, -z, bp, 0}, w] - 
         2*G[{-z, -z, bp, 1}, w] + G[{-z, -z, bp, z^2}, w] - 
         4*G[{-z, -z, cm, 1}, w] + 2*G[{-z, -z, cm, z^2}, w] - 
         4*G[{-z, -z, cp, 1}, w] + 2*G[{-z, -z, cp, z^2}, w] - 
         2*G[{-z, -z, z^2, 0}, w] + 4*G[{-z, -z, z^2, 1}, w] - 
         G[{-z, -z, z^2, z^2}, w] + G[{-z, z, 0, 0}, w] + 
         2*G[{-z, z, 0, 1}, w] - 2*G[{-z, z, 0, z^2}, w] + 
         G[{-z, z, 1, 0}, w] + 2*G[{-z, z, 1, 1}, w] - 
         2*G[{-z, z, 1, z^2}, w] + G[{-z, z, bm, 0}, w] - 
         2*G[{-z, z, bm, 1}, w] + G[{-z, z, bm, z^2}, w] + 
         G[{-z, z, bp, 0}, w] - 2*G[{-z, z, bp, 1}, w] + 
         G[{-z, z, bp, z^2}, w] - 4*G[{-z, z, cm, 1}, w] + 
         2*G[{-z, z, cm, z^2}, w] - 4*G[{-z, z, cp, 1}, w] + 
         2*G[{-z, z, cp, z^2}, w] - 2*G[{-z, z, z^2, 0}, w] + 
         4*G[{-z, z, z^2, 1}, w] - G[{-z, z, z^2, z^2}, w] - 
         4*G[{-z, z^2, 0, 0}, w] + 16*G[{-z, z^2, 0, 1}, w] - 
         7*G[{-z, z^2, 0, z^2}, w] + 14*G[{-z, z^2, 1, 0}, w] - 
         20*G[{-z, z^2, 1, 1}, w] + G[{-z, z^2, bm, 0}, w] - 
         2*G[{-z, z^2, bm, 1}, w] + G[{-z, z^2, bm, z^2}, w] + 
         G[{-z, z^2, bp, 0}, w] - 2*G[{-z, z^2, bp, 1}, w] + 
         G[{-z, z^2, bp, z^2}, w] + 8*G[{-z, z^2, cm, 1}, w] - 
         4*G[{-z, z^2, cm, z^2}, w] + 8*G[{-z, z^2, cp, 1}, w] - 
         4*G[{-z, z^2, cp, z^2}, w] - 7*G[{-z, z^2, z^2, 0}, w] - 
         6*G[{-z, z^2, z^2, 1}, w] + 9*G[{-z, z^2, z^2, z^2}, w] + 
         3*G[{z, -1, 0, 0}, w] - 6*G[{z, -1, 0, 1}, w] + 
         7*G[{z, 0, 0, 0}, w] + 2*G[{z, 0, 0, 1}, w] - 
         6*G[{z, 0, 0, z^2}, w] + 6*G[{z, 0, 1, 0}, w] - 
         44*G[{z, 0, 1, 1}, w] + 28*G[{z, 0, 1, z^2}, w] - 
         4*G[{z, 0, bm, 0}, w] + 8*G[{z, 0, bm, 1}, w] - 
         4*G[{z, 0, bm, z^2}, w] - 4*G[{z, 0, bp, 0}, w] + 
         8*G[{z, 0, bp, 1}, w] - 4*G[{z, 0, bp, z^2}, w] + 
         4*G[{z, 0, cm, 1}, w] - 2*G[{z, 0, cm, z^2}, w] + 
         4*G[{z, 0, cp, 1}, w] - 2*G[{z, 0, cp, z^2}, w] - 
         6*G[{z, 0, z^2, 0}, w] + 16*G[{z, 0, z^2, 1}, w] - 
         10*G[{z, 0, z^2, z^2}, w] - 4*G[{z, 1, 0, 0}, w] - 
         12*G[{z, 1, 0, 1}, w] + 10*G[{z, 1, 0, z^2}, w] - 
         14*G[{z, 1, 1, 0}, w] - 44*G[{z, 1, 1, 1}, w] + 
         36*G[{z, 1, 1, z^2}, w] + 24*G[{z, 1, cm, 1}, w] - 
         12*G[{z, 1, cm, z^2}, w] + 24*G[{z, 1, cp, 1}, w] - 
         12*G[{z, 1, cp, z^2}, w] + 10*G[{z, 1, z^2, 0}, w] + 
         12*G[{z, 1, z^2, 1}, w] - 16*G[{z, 1, z^2, z^2}, w] + 
         3*G[{z, bm, 0, 0}, w] - 10*G[{z, bm, 0, 1}, w] + 
         5*G[{z, bm, 0, z^2}, w] - 8*G[{z, bm, 1, 0}, w] + 
         24*G[{z, bm, 1, 1}, w] - 12*G[{z, bm, 1, z^2}, w] - 
         G[{z, bm, bm, 0}, w] + 2*G[{z, bm, bm, 1}, w] - 
         G[{z, bm, bm, z^2}, w] - G[{z, bm, bp, 0}, w] + 
         2*G[{z, bm, bp, 1}, w] - G[{z, bm, bp, z^2}, w] + 
         5*G[{z, bm, z^2, 0}, w] - 14*G[{z, bm, z^2, 1}, w] + 
         7*G[{z, bm, z^2, z^2}, w] + 3*G[{z, bp, 0, 0}, w] - 
         10*G[{z, bp, 0, 1}, w] + 5*G[{z, bp, 0, z^2}, w] - 
         8*G[{z, bp, 1, 0}, w] + 24*G[{z, bp, 1, 1}, w] - 
         12*G[{z, bp, 1, z^2}, w] - G[{z, bp, bm, 0}, w] + 
         2*G[{z, bp, bm, 1}, w] - G[{z, bp, bm, z^2}, w] - 
         G[{z, bp, bp, 0}, w] + 2*G[{z, bp, bp, 1}, w] - 
         G[{z, bp, bp, z^2}, w] + 5*G[{z, bp, z^2, 0}, w] - 
         14*G[{z, bp, z^2, 1}, w] + 7*G[{z, bp, z^2, z^2}, w] + 
         32*G[{z, cm, 1, 1}, w] - 16*G[{z, cm, 1, z^2}, w] - 
         16*G[{z, cm, cm, 1}, w] + 8*G[{z, cm, cm, z^2}, w] - 
         16*G[{z, cm, cp, 1}, w] + 8*G[{z, cm, cp, z^2}, w] + 
         32*G[{z, cp, 1, 1}, w] - 16*G[{z, cp, 1, z^2}, w] - 
         16*G[{z, cp, cm, 1}, w] + 8*G[{z, cp, cm, z^2}, w] - 
         16*G[{z, cp, cp, 1}, w] + 8*G[{z, cp, cp, z^2}, w] + 
         G[{z, -z, 0, 0}, w] + 2*G[{z, -z, 0, 1}, w] - 
         2*G[{z, -z, 0, z^2}, w] + G[{z, -z, 1, 0}, w] + 
         2*G[{z, -z, 1, 1}, w] - 2*G[{z, -z, 1, z^2}, w] + 
         G[{z, -z, bm, 0}, w] - 2*G[{z, -z, bm, 1}, w] + 
         G[{z, -z, bm, z^2}, w] + G[{z, -z, bp, 0}, w] - 
         2*G[{z, -z, bp, 1}, w] + G[{z, -z, bp, z^2}, w] - 
         4*G[{z, -z, cm, 1}, w] + 2*G[{z, -z, cm, z^2}, w] - 
         4*G[{z, -z, cp, 1}, w] + 2*G[{z, -z, cp, z^2}, w] - 
         2*G[{z, -z, z^2, 0}, w] + 4*G[{z, -z, z^2, 1}, w] - 
         G[{z, -z, z^2, z^2}, w] + G[{z, z, 0, 0}, w] + 
         2*G[{z, z, 0, 1}, w] - 2*G[{z, z, 0, z^2}, w] + G[{z, z, 1, 0}, w] + 
         2*G[{z, z, 1, 1}, w] - 2*G[{z, z, 1, z^2}, w] + 
         G[{z, z, bm, 0}, w] - 2*G[{z, z, bm, 1}, w] + G[{z, z, bm, z^2}, 
          w] + G[{z, z, bp, 0}, w] - 2*G[{z, z, bp, 1}, w] + 
         G[{z, z, bp, z^2}, w] - 4*G[{z, z, cm, 1}, w] + 
         2*G[{z, z, cm, z^2}, w] - 4*G[{z, z, cp, 1}, w] + 
         2*G[{z, z, cp, z^2}, w] - 2*G[{z, z, z^2, 0}, w] + 
         4*G[{z, z, z^2, 1}, w] - G[{z, z, z^2, z^2}, w] - 
         4*G[{z, z^2, 0, 0}, w] + 16*G[{z, z^2, 0, 1}, w] - 
         7*G[{z, z^2, 0, z^2}, w] + 14*G[{z, z^2, 1, 0}, w] - 
         20*G[{z, z^2, 1, 1}, w] + G[{z, z^2, bm, 0}, w] - 
         2*G[{z, z^2, bm, 1}, w] + G[{z, z^2, bm, z^2}, w] + 
         G[{z, z^2, bp, 0}, w] - 2*G[{z, z^2, bp, 1}, w] + 
         G[{z, z^2, bp, z^2}, w] + 8*G[{z, z^2, cm, 1}, w] - 
         4*G[{z, z^2, cm, z^2}, w] + 8*G[{z, z^2, cp, 1}, w] - 
         4*G[{z, z^2, cp, z^2}, w] - 7*G[{z, z^2, z^2, 0}, w] - 
         6*G[{z, z^2, z^2, 1}, w] + 9*G[{z, z^2, z^2, z^2}, w] - 
         (5*G[{z^2, 0, 0, 0}, w])/3 + (70*G[{z^2, 0, 0, 1}, w])/3 - 
         (2*G[{z^2, 0, 0, z^2}, w])/3 + (10*G[{z^2, 0, 1, 0}, w])/3 - 
         (236*G[{z^2, 0, 1, 1}, w])/3 + (4*G[{z^2, 0, 1, z^2}, w])/3 + 
         12*G[{z^2, 0, bm, 0}, w] - 24*G[{z^2, 0, bm, 1}, w] + 
         12*G[{z^2, 0, bm, z^2}, w] + 12*G[{z^2, 0, bp, 0}, w] - 
         24*G[{z^2, 0, bp, 1}, w] + 12*G[{z^2, 0, bp, z^2}, w] + 
         16*G[{z^2, 0, cm, 1}, w] - 8*G[{z^2, 0, cm, z^2}, w] + 
         16*G[{z^2, 0, cp, 1}, w] - 8*G[{z^2, 0, cp, z^2}, w] - 
         (2*G[{z^2, 0, z^2, 0}, w])/3 + (28*G[{z^2, 0, z^2, 1}, w])/3 + 
         (40*G[{z^2, 0, z^2, z^2}, w])/3 + (82*G[{z^2, 1, 0, 0}, w])/3 - 
         (380*G[{z^2, 1, 0, 1}, w])/3 + (76*G[{z^2, 1, 0, z^2}, w])/3 - 
         (236*G[{z^2, 1, 1, 0}, w])/3 + (8*G[{z^2, 1, 1, 1}, w])/3 + 
         (296*G[{z^2, 1, 1, z^2}, w])/3 - 24*G[{z^2, 1, bm, 0}, w] + 
         48*G[{z^2, 1, bm, 1}, w] - 24*G[{z^2, 1, bm, z^2}, w] - 
         24*G[{z^2, 1, bp, 0}, w] + 48*G[{z^2, 1, bp, 1}, w] - 
         24*G[{z^2, 1, bp, z^2}, w] + 32*G[{z^2, 1, cm, 1}, w] - 
         16*G[{z^2, 1, cm, z^2}, w] + 32*G[{z^2, 1, cp, 1}, w] - 
         16*G[{z^2, 1, cp, z^2}, w] + (76*G[{z^2, 1, z^2, 0}, w])/3 + 
         (56*G[{z^2, 1, z^2, 1}, w])/3 - (160*G[{z^2, 1, z^2, z^2}, w])/3 + 
         16*G[{z^2, cm, 1, 1}, w] - 8*G[{z^2, cm, 1, z^2}, w] + 
         6*G[{z^2, cm, cm, 1}, w] - 3*G[{z^2, cm, cm, z^2}, w] + 
         6*G[{z^2, cm, cp, 1}, w] - 3*G[{z^2, cm, cp, z^2}, w] - 
         14*G[{z^2, cm, z^2, 1}, w] + 7*G[{z^2, cm, z^2, z^2}, w] + 
         16*G[{z^2, cp, 1, 1}, w] - 8*G[{z^2, cp, 1, z^2}, w] + 
         6*G[{z^2, cp, cm, 1}, w] - 3*G[{z^2, cp, cm, z^2}, w] + 
         6*G[{z^2, cp, cp, 1}, w] - 3*G[{z^2, cp, cp, z^2}, w] - 
         14*G[{z^2, cp, z^2, 1}, w] + 7*G[{z^2, cp, z^2, z^2}, w] - 
         4*G[{z^2, -z, 0, 0}, w] + 24*G[{z^2, -z, 0, 1}, w] - 
         8*G[{z^2, -z, 0, z^2}, w] - 4*G[{z^2, -z, 1, 0}, w] + 
         32*G[{z^2, -z, 1, 1}, w] - 32*G[{z^2, -z, 1, z^2}, w] + 
         12*G[{z^2, -z, bm, 0}, w] - 24*G[{z^2, -z, bm, 1}, w] + 
         12*G[{z^2, -z, bm, z^2}, w] + 12*G[{z^2, -z, bp, 0}, w] - 
         24*G[{z^2, -z, bp, 1}, w] + 12*G[{z^2, -z, bp, z^2}, w] - 
         16*G[{z^2, -z, cm, 1}, w] + 8*G[{z^2, -z, cm, z^2}, w] - 
         16*G[{z^2, -z, cp, 1}, w] + 8*G[{z^2, -z, cp, z^2}, w] - 
         8*G[{z^2, -z, z^2, 0}, w] + 8*G[{z^2, -z, z^2, 1}, w] + 
         12*G[{z^2, -z, z^2, z^2}, w] - 4*G[{z^2, z, 0, 0}, w] + 
         24*G[{z^2, z, 0, 1}, w] - 8*G[{z^2, z, 0, z^2}, w] - 
         4*G[{z^2, z, 1, 0}, w] + 32*G[{z^2, z, 1, 1}, w] - 
         32*G[{z^2, z, 1, z^2}, w] + 12*G[{z^2, z, bm, 0}, w] - 
         24*G[{z^2, z, bm, 1}, w] + 12*G[{z^2, z, bm, z^2}, w] + 
         12*G[{z^2, z, bp, 0}, w] - 24*G[{z^2, z, bp, 1}, w] + 
         12*G[{z^2, z, bp, z^2}, w] - 16*G[{z^2, z, cm, 1}, w] + 
         8*G[{z^2, z, cm, z^2}, w] - 16*G[{z^2, z, cp, 1}, w] + 
         8*G[{z^2, z, cp, z^2}, w] - 8*G[{z^2, z, z^2, 0}, w] + 
         8*G[{z^2, z, z^2, 1}, w] + 12*G[{z^2, z, z^2, z^2}, w] + 
         (22*G[{z^2, z^2, 0, 0}, w])/3 + (28*G[{z^2, z^2, 0, 1}, w])/3 + 
         (28*G[{z^2, z^2, 0, z^2}, w])/3 + (28*G[{z^2, z^2, 1, 0}, w])/3 + 
         (56*G[{z^2, z^2, 1, 1}, w])/3 - (64*G[{z^2, z^2, 1, z^2}, w])/3 - 
         6*G[{z^2, z^2, cm, 1}, w] + 3*G[{z^2, z^2, cm, z^2}, w] - 
         6*G[{z^2, z^2, cp, 1}, w] + 3*G[{z^2, z^2, cp, z^2}, w] + 
         (28*G[{z^2, z^2, z^2, 0}, w])/3 - (46*G[{z^2, z^2, z^2, 1}, w])/3 - 
         (13*G[{z^2, z^2, z^2, z^2}, w])/3 + 
         Pi*(G[{-z}, w]*((-2*I)*G[{-1, 0}, z] + (12*I)*G[{0, 0}, z] - 
             (2*I)*G[{1, 0}, z]) + G[{z}, w]*((-2*I)*G[{-1, 0}, z] + 
             (12*I)*G[{0, 0}, z] - (2*I)*G[{1, 0}, z]) + 
           G[{z^2}, w]*((-4*I)*G[{-1, 0}, z] - (24*I)*G[{0, 0}, z] - 
             (4*I)*G[{1, 0}, z]) + G[{0}, w]*((-8*I)*G[{-1, 0}, z] - 
             (24*I)*G[{0, 0}, z] - (8*I)*G[{1, 0}, z]) + 
           G[{1}, w]*((8*I)*G[{-1, 0}, z] - (16*I)*G[{0, 0}, z] + 
             (8*I)*G[{1, 0}, z]) + G[{0}, z]*((32*I)*G[{0, 1}, w] + 
             (4*I)*G[{0, bm}, w] + (4*I)*G[{0, bp}, w] - 
             (8*I)*G[{0, -z}, w] - (8*I)*G[{0, z}, w] - 
             (20*I)*G[{0, z^2}, w] + (40*I)*G[{1, 0}, w] - 
             (64*I)*G[{1, 1}, w] - (8*I)*G[{1, bm}, w] - 
             (8*I)*G[{1, bp}, w] + (8*I)*G[{1, -z}, w] + (8*I)*G[{1, z}, w] + 
             (40*I)*G[{1, z^2}, w] - (8*I)*G[{-z, 0}, w] + 
             (4*I)*G[{-z, bm}, w] + (4*I)*G[{-z, bp}, w] - 
             (2*I)*G[{-z, -z}, w] - (2*I)*G[{-z, z}, w] - 
             (8*I)*G[{z, 0}, w] + (4*I)*G[{z, bm}, w] + (4*I)*G[{z, bp}, w] - 
             (2*I)*G[{z, -z}, w] - (2*I)*G[{z, z}, w] - 
             (8*I)*G[{z^2, 0}, w] + (48*I)*G[{z^2, 1}, w] - 
             (4*I)*G[{z^2, -z}, w] - (4*I)*G[{z^2, z}, w] - 
             (40*I)*G[{z^2, z^2}, w]) - (2*I)*G[{-1, -1, 0}, z] + 
           (12*I)*G[{-1, 0, 0}, z] - (2*I)*G[{-1, 1, 0}, z] + 
           (12*I)*G[{0, -1, 0}, z] - ((5*I)/3)*G[{0, 0, 0}, w] + 
           (40*I)*G[{0, 0, 0}, z] - ((8*I)/3)*G[{0, 0, 1}, w] + 
           (3*I)*G[{0, 0, bm}, w] + (3*I)*G[{0, 0, bp}, w] + 
           ((7*I)/3)*G[{0, 0, z^2}, w] - ((8*I)/3)*G[{0, 1, 0}, w] + 
           (12*I)*G[{0, 1, 0}, z] - ((32*I)/3)*G[{0, 1, 1}, w] - 
           (8*I)*G[{0, 1, bm}, w] - (8*I)*G[{0, 1, bp}, w] - 
           ((8*I)/3)*G[{0, 1, z^2}, w] + (3*I)*G[{0, bm, 0}, w] - 
           (8*I)*G[{0, bm, 1}, w] - I*G[{0, bm, bm}, w] - 
           I*G[{0, bm, bp}, w] + (5*I)*G[{0, bm, z^2}, w] + 
           (3*I)*G[{0, bp, 0}, w] - (8*I)*G[{0, bp, 1}, w] - 
           I*G[{0, bp, bm}, w] - I*G[{0, bp, bp}, w] + 
           (5*I)*G[{0, bp, z^2}, w] + (4*I)*G[{0, -z, 1}, w] + 
           (2*I)*G[{0, -z, bm}, w] + (2*I)*G[{0, -z, bp}, w] - 
           (6*I)*G[{0, -z, z^2}, w] + (4*I)*G[{0, z, 1}, w] + 
           (2*I)*G[{0, z, bm}, w] + (2*I)*G[{0, z, bp}, w] - 
           (6*I)*G[{0, z, z^2}, w] + ((37*I)/3)*G[{0, z^2, 0}, w] - 
           ((32*I)/3)*G[{0, z^2, 1}, w] + (3*I)*G[{0, z^2, bm}, w] + 
           (3*I)*G[{0, z^2, bp}, w] + ((43*I)/3)*G[{0, z^2, z^2}, w] - 
           (2*I)*G[{1, -1, 0}, z] + ((10*I)/3)*G[{1, 0, 0}, w] + 
           (12*I)*G[{1, 0, 0}, z] - ((80*I)/3)*G[{1, 0, 1}, w] - 
           (10*I)*G[{1, 0, bm}, w] - (10*I)*G[{1, 0, bp}, w] + 
           ((22*I)/3)*G[{1, 0, z^2}, w] - ((104*I)/3)*G[{1, 1, 0}, w] - 
           (2*I)*G[{1, 1, 0}, z] + ((256*I)/3)*G[{1, 1, 1}, w] + 
           (24*I)*G[{1, 1, bm}, w] + (24*I)*G[{1, 1, bp}, w] - 
           ((8*I)/3)*G[{1, 1, z^2}, w] - (6*I)*G[{1, bm, 0}, w] + 
           (16*I)*G[{1, bm, 1}, w] + (2*I)*G[{1, bm, bm}, w] + 
           (2*I)*G[{1, bm, bp}, w] - (10*I)*G[{1, bm, z^2}, w] - 
           (6*I)*G[{1, bp, 0}, w] + (16*I)*G[{1, bp, 1}, w] + 
           (2*I)*G[{1, bp, bm}, w] + (2*I)*G[{1, bp, bp}, w] - 
           (10*I)*G[{1, bp, z^2}, w] + (16*I)*G[{1, -z, 1}, w] - 
           (12*I)*G[{1, -z, bm}, w] - (12*I)*G[{1, -z, bp}, w] - 
           (4*I)*G[{1, -z, z^2}, w] + (16*I)*G[{1, z, 1}, w] - 
           (12*I)*G[{1, z, bm}, w] - (12*I)*G[{1, z, bp}, w] - 
           (4*I)*G[{1, z, z^2}, w] - ((14*I)/3)*G[{1, z^2, 0}, w] - 
           ((80*I)/3)*G[{1, z^2, 1}, w] - (2*I)*G[{1, z^2, bm}, w] - 
           (2*I)*G[{1, z^2, bp}, w] - ((2*I)/3)*G[{1, z^2, z^2}, w] + 
           (2*I)*G[{-z, 0, 0}, w] + (12*I)*G[{-z, 0, 1}, w] - 
           (4*I)*G[{-z, 0, bm}, w] - (4*I)*G[{-z, 0, bp}, w] - 
           (8*I)*G[{-z, 0, z^2}, w] + (3*I)*G[{-z, bm, 0}, w] - 
           (8*I)*G[{-z, bm, 1}, w] - I*G[{-z, bm, bm}, w] - 
           I*G[{-z, bm, bp}, w] + (5*I)*G[{-z, bm, z^2}, w] + 
           (3*I)*G[{-z, bp, 0}, w] - (8*I)*G[{-z, bp, 1}, w] - 
           I*G[{-z, bp, bm}, w] - I*G[{-z, bp, bp}, w] + 
           (5*I)*G[{-z, bp, z^2}, w] + I*G[{-z, -z, bm}, w] + 
           I*G[{-z, -z, bp}, w] - I*G[{-z, -z, z^2}, w] + 
           I*G[{-z, z, bm}, w] + I*G[{-z, z, bp}, w] - I*G[{-z, z, z^2}, w] - 
           (3*I)*G[{-z, z^2, 0}, w] + (4*I)*G[{-z, z^2, 1}, w] + 
           I*G[{-z, z^2, bm}, w] + I*G[{-z, z^2, bp}, w] - 
           I*G[{-z, z^2, z^2}, w] + (2*I)*G[{z, 0, 0}, w] + 
           (12*I)*G[{z, 0, 1}, w] - (4*I)*G[{z, 0, bm}, w] - 
           (4*I)*G[{z, 0, bp}, w] - (8*I)*G[{z, 0, z^2}, w] + 
           (3*I)*G[{z, bm, 0}, w] - (8*I)*G[{z, bm, 1}, w] - 
           I*G[{z, bm, bm}, w] - I*G[{z, bm, bp}, w] + 
           (5*I)*G[{z, bm, z^2}, w] + (3*I)*G[{z, bp, 0}, w] - 
           (8*I)*G[{z, bp, 1}, w] - I*G[{z, bp, bm}, w] - 
           I*G[{z, bp, bp}, w] + (5*I)*G[{z, bp, z^2}, w] + 
           I*G[{z, -z, bm}, w] + I*G[{z, -z, bp}, w] - I*G[{z, -z, z^2}, w] + 
           I*G[{z, z, bm}, w] + I*G[{z, z, bp}, w] - I*G[{z, z, z^2}, w] - 
           (3*I)*G[{z, z^2, 0}, w] + (4*I)*G[{z, z^2, 1}, w] + 
           I*G[{z, z^2, bm}, w] + I*G[{z, z^2, bp}, w] - 
           I*G[{z, z^2, z^2}, w] + ((28*I)/3)*G[{z^2, 0, 0}, w] - 
           ((104*I)/3)*G[{z^2, 0, 1}, w] + (12*I)*G[{z^2, 0, bm}, w] + 
           (12*I)*G[{z^2, 0, bp}, w] + ((52*I)/3)*G[{z^2, 0, z^2}, w] - 
           ((32*I)/3)*G[{z^2, 1, 0}, w] + ((64*I)/3)*G[{z^2, 1, 1}, w] - 
           (24*I)*G[{z^2, 1, bm}, w] - (24*I)*G[{z^2, 1, bp}, w] - 
           ((56*I)/3)*G[{z^2, 1, z^2}, w] - (20*I)*G[{z^2, -z, 1}, w] + 
           (12*I)*G[{z^2, -z, bm}, w] + (12*I)*G[{z^2, -z, bp}, w] + 
           (8*I)*G[{z^2, -z, z^2}, w] - (20*I)*G[{z^2, z, 1}, w] + 
           (12*I)*G[{z^2, z, bm}, w] + (12*I)*G[{z^2, z, bp}, w] + 
           (8*I)*G[{z^2, z, z^2}, w] + ((64*I)/3)*G[{z^2, z^2, 0}, w] - 
           ((8*I)/3)*G[{z^2, z^2, 1}, w] - ((8*I)/3)*G[{z^2, z^2, z^2}, w] + 
           ((22*I)/3)*Zeta[3]) + (-5*G[{-1}, z] + (52*G[{0}, w])/3 + 
           (8*G[{0}, z])/3 - (76*G[{1}, w])/3 - 5*G[{1}, z] + 10*G[{-z}, w] + 
           10*G[{z}, w] + (32*G[{z^2}, w])/3)*Zeta[3])}

